A Practical Mini-Course on Applied Holography

This is a collection of notes based on lectures given at IIT Madras in September 2019 and at IFT Madrid in November 2019. It is supposed to be a concise (and therefore not comprehensive) and pragmatic course on applied holography and especially the (basic) analytic and numerical techniques involved. The lectures are not focused on the large theoretical and fundamental background which can be found already in several places in the literature, but rather on concrete applications of Bottom-Up AdS-CFT to Hydrodynamics, QCD and Condensed Matter. The idea is to accompany the reader step by step through the various benchmark examples with a classmate attitude, providing details of the computations and open-source numerical codes in Mathematica, and sharing simple tricks and warnings collected during my research experience. At the end of this path, the reader will be in possess of all the fundamental skills and tools to learn by himself/herself more advanced techniques and to produce independent and novel research on the topic.

==> anc/Section_3.2_-_Simplest_BH_and_shear_perturbations.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 10.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    162526,       4462]
NotebookOptionsPosition[    157485,       4321]
NotebookOutlinePosition[    157878,       4338]
CellTagsIndexPosition[    157835,       4335]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell[TextData[StyleBox["Section 3.2 : The simplest BH and its shear \
perturbations",
 FontSize->36]], "Title",
 CellChangeTimes->{{3.62400943566842*^9, 3.624009447262717*^9}, {
  3.624343205539671*^9, 3.624343210055524*^9}, {3.6479548495109177`*^9, 
  3.647954860119376*^9}, {3.6531971109986906`*^9, 3.65319712188195*^9}, {
  3.654898039375553*^9, 3.654898046172756*^9}, {3.6549649519722257`*^9, 
  3.6549649714591427`*^9}, {3.6550801834298763`*^9, 3.655080189862011*^9}, {
  3.655149925444542*^9, 3.6551499355612507`*^9}, {3.7174057433853664`*^9, 
  3.717405751748907*^9}, {3.7181068796186867`*^9, 3.71810688483368*^9}, {
  3.7283618346346083`*^9, 3.728361844620948*^9}, {3.7599323535345836`*^9, 
  3.759932356778657*^9}, {3.770471580424083*^9, 3.7704715857773504`*^9}, {
  3.77339332586162*^9, 3.773393329783368*^9}}],

Cell[TextData[StyleBox["In this notebook we simply familiarize with the \
package for GR calculations an on how to extract equations and solutions from \
it.\nThe computations are explained in section 3.2.",
 Background->RGBColor[0.9, 1, 1]]], "Text",
 CellChangeTimes->{{3.7719623058831425`*^9, 3.7719623311435833`*^9}, {
  3.773393334367256*^9, 3.7733933441223154`*^9}, {3.7772911302785153`*^9, 
  3.7772911304478197`*^9}}],

Cell[BoxData[
 RowBox[{"Quit", "[", "]"}]], "Input",
 CellChangeTimes->{{3.6240094492315493`*^9, 3.6240094511847925`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"FS", "=", "FullSimplify"}], ";"}]], "Input",
 CellChangeTimes->{{3.6240094529973536`*^9, 3.624009456528799*^9}}],

Cell[CellGroupData[{

Cell["RG code (just run)", "Chapter",
 CellChangeTimes->{{3.624009473685851*^9, 3.624009475529693*^9}, {
  3.6549518052233996`*^9, 3.6549518071706877`*^9}, {3.7704715886587873`*^9, 
  3.77047159020128*^9}}],

Cell[CellGroupData[{

Cell[TextData[StyleBox[" 2  RG&TC-Code",
 FontWeight->"Bold"]], "Subsection",
 FontSize->24,
 FontColor->RGBColor[0, 0, 1]],

Cell[BoxData[
 RowBox[{
  RowBox[{"Off", "[", 
   RowBox[{
    RowBox[{"General", "::", "\"\<spell\>\""}], ",", 
    RowBox[{"General", "::", "\"\<spell1\>\""}]}], "]"}], ";"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"TrigRules", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"x_.", 
        SuperscriptBox[
         RowBox[{"Cos", "[", "\[Theta]_", "]"}], "2"]}], "+", 
       RowBox[{"x_.", 
        SuperscriptBox[
         RowBox[{"Sin", "[", "\[Theta]_", "]"}], "2"]}]}], "->", "x"}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"x_.", 
        SuperscriptBox[
         RowBox[{"Cot", "[", "\[Theta]_", "]"}], "2"]}], "+", 
       RowBox[{"y_.", 
        SuperscriptBox[
         RowBox[{"Csc", "[", "\[Theta]_", "]"}], "2"]}]}], ":>", 
      RowBox[{"y", "/;", 
       RowBox[{
        RowBox[{"x", "+", "y"}], "===", "0"}]}]}]}], "}"}]}], ";"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"SetAttributes", "[", 
   RowBox[{"FaSi", ",", 
    RowBox[{"{", "Listable", "}"}]}], "]"}], ";", 
  RowBox[{
   RowBox[{"FaSi", "[", "0", "]"}], "=", "0"}], ";", 
  RowBox[{
   RowBox[{"FaSi", "[", "x_SeriesData", "]"}], ":=", 
   RowBox[{"x", "/.", 
    RowBox[{
     RowBox[{"x", "[", 
      RowBox[{"[", "3", "]"}], "]"}], "->", 
     RowBox[{"FaSi", "[", 
      RowBox[{"x", "[", 
       RowBox[{"[", "3", "]"}], "]"}], "]"}]}]}]}], ";", 
  RowBox[{
   RowBox[{"FaSi", "[", "x_", "]"}], ":=", 
   RowBox[{
    RowBox[{"Factor", "[", 
     RowBox[{"x", "/.", "simpRules"}], "]"}], "/.", "simpRules"}]}], 
  ";"}]], "Input"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"SetAttributes", "[", 
   RowBox[{"FacSimp", ",", 
    RowBox[{"{", "Listable", "}"}]}], "]"}], ";", 
  RowBox[{
   RowBox[{"FacSimp", "[", "0", "]"}], "=", "0"}], ";", 
  RowBox[{
   RowBox[{"FacSimp", "[", "x_Equal", "]"}], ":=", 
   RowBox[{"Equal", "[", 
    RowBox[{
     RowBox[{"FacSimp", "[", 
      RowBox[{
       RowBox[{"x", "[", 
        RowBox[{"[", "1", "]"}], "]"}], "-", 
       RowBox[{"x", "[", 
        RowBox[{"[", "2", "]"}], "]"}]}], "]"}], ",", "0"}], "]"}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"FacSimp", "[", "x_Rule", "]"}], ":=", 
   RowBox[{"Rule", "[", 
    RowBox[{
     RowBox[{"x", "[", 
      RowBox[{"[", "1", "]"}], "]"}], ",", 
     RowBox[{"FacSimp", "[", 
      RowBox[{"x", "[", 
       RowBox[{"[", "2", "]"}], "]"}], "]"}]}], "]"}]}], ";", 
  RowBox[{
   RowBox[{"FacSimp", "[", "x_SeriesData", "]"}], ":=", 
   RowBox[{"x", "/.", 
    RowBox[{
     RowBox[{"x", "[", 
      RowBox[{"[", "3", "]"}], "]"}], "->", 
     RowBox[{"FacSimp", "[", 
      RowBox[{"x", "[", 
       RowBox[{"[", "3", "]"}], "]"}], "]"}]}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"FacSimp", "[", "x_", "]"}], ":=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"Collect", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"coll", "[", "x", "]"}], "/.", "simpRules"}], ",", 
        "FormVars", ",", "Factor"}], "]"}], "/.", "simpRules"}], ")"}], "/;", 
    RowBox[{
     RowBox[{"FormDegree", "[", "x", "]"}], ">", "0"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"FacSimp", "[", "x_", "]"}], ":=", 
   RowBox[{
    RowBox[{"Factor", "[", 
     RowBox[{"x", "/.", "simpRules"}], "]"}], "/.", "simpRules"}]}], 
  ";"}]}], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"zeroQ", "[", "x_", "]"}], ":=", 
   RowBox[{
    RowBox[{"Union", "[", 
     RowBox[{"Flatten", "[", 
      RowBox[{"{", 
       RowBox[{"0", ",", 
        RowBox[{"Normal", "[", "x", "]"}]}], "}"}], "]"}], "]"}], "===", 
    RowBox[{"{", "0", "}"}]}]}], ";"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"nonZeroL", "[", "x_", "]"}], ":=", 
  RowBox[{"Select", "[", 
   RowBox[{
    RowBox[{"Union", "[", 
     RowBox[{"Flatten", "[", 
      RowBox[{"{", 
       RowBox[{"Normal", "[", "x", "]"}], "}"}], "]"}], "]"}], ",", 
    RowBox[{
     RowBox[{"#", "=!=", "0"}], "&"}]}], "]"}]}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"nonZeroN", "[", "x_", "]"}], ":=", 
  RowBox[{"Length", "[", 
   RowBox[{"Select", "[", 
    RowBox[{
     RowBox[{"Flatten", "[", 
      RowBox[{"{", 
       RowBox[{"Normal", "[", "x", "]"}], "}"}], "]"}], ",", 
     RowBox[{
      RowBox[{"#", "=!=", "0"}], "&"}]}], "]"}], "]"}]}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"indepTerms", "[", 
    RowBox[{"x_", ",", 
     RowBox[{"opt_:", 
      RowBox[{"{", "}"}]}]}], "]"}], ":=", 
   RowBox[{"redPlus", "[", 
    RowBox[{"redTimes", "[", 
     RowBox[{
      RowBox[{"nonZeroL", "[", "x", "]"}], ",", "opt"}], "]"}], "]"}]}], 
  ";"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"redTimes", "[", 
   RowBox[{"x_", ",", 
    RowBox[{"opt_:", 
     RowBox[{"{", "}"}]}]}], "]"}], " ", ":=", " ", 
  RowBox[{"Block", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"tmp$", " ", "=", " ", 
       RowBox[{"Select", "[", 
        RowBox[{"x", ",", " ", 
         RowBox[{
          RowBox[{
           RowBox[{"Head", "[", "#1", "]"}], " ", "===", " ", "Times"}], " ", 
          "&"}]}], "]"}]}], ",", " ", "rst$"}], "}"}], ",", " ", 
    RowBox[{
     RowBox[{"rst$", " ", "=", " ", 
      RowBox[{"Complement", "[", 
       RowBox[{"x", ",", " ", "tmp$"}], "]"}]}], ";", " ", 
     RowBox[{"Union", "[", 
      RowBox[{"rst$", ",", " ", 
       RowBox[{"Map", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"numb2", "[", 
           RowBox[{"#", ",", "opt"}], "]"}], "&"}], ",", "tmp$"}], "]"}]}], 
      "]"}]}]}], "]"}]}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"numb1", "[", 
    RowBox[{"x_", ",", 
     RowBox[{"opt_:", 
      RowBox[{"{", "}"}]}]}], "]"}], ":=", 
   RowBox[{"1", "/;", 
    RowBox[{"NumericQ", "[", "x", "]"}]}]}], ";", 
  RowBox[{
   RowBox[{"numb1", "[", 
    RowBox[{
     RowBox[{"x_", "^", "y_."}], ",", 
     RowBox[{"opt_:", 
      RowBox[{"{", "}"}]}]}], "]"}], ":=", 
   RowBox[{"1", "/;", 
    RowBox[{"MemberQ", "[", 
     RowBox[{"opt", ",", "x"}], "]"}]}]}], ";", 
  RowBox[{
   RowBox[{"numb1", "[", 
    RowBox[{"x_", ",", 
     RowBox[{"opt_:", 
      RowBox[{"{", "}"}]}]}], "]"}], ":=", "x"}], ";", 
  RowBox[{
   RowBox[{"numb2", "[", 
    RowBox[{"x_", ",", 
     RowBox[{"opt_:", 
      RowBox[{"{", "}"}]}]}], "]"}], ":=", 
   RowBox[{"Times", "@@", 
    RowBox[{"Map", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"numb1", "[", 
        RowBox[{"#", ",", "opt"}], "]"}], "&"}], ",", 
      RowBox[{"Level", "[", 
       RowBox[{"x", ",", "1"}], "]"}]}], "]"}]}]}]}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"redPlus", "[", "x_", "]"}], ":=", 
   RowBox[{"Block", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"tmp$", "=", 
        RowBox[{"Select", "[", 
         RowBox[{"x", ",", 
          RowBox[{
           RowBox[{
            RowBox[{"Head", "[", "#", "]"}], "===", "Plus"}], "&"}]}], 
         "]"}]}], ",", "rst$", ",", "i$", ",", "negi$"}], "}"}], ",", 
     RowBox[{
      RowBox[{"rst$", "=", 
       RowBox[{"Complement", "[", 
        RowBox[{"x", ",", "tmp$"}], "]"}]}], ";", 
      RowBox[{"i$", "=", "1"}], ";", 
      RowBox[{"While", "[", 
       RowBox[{
        RowBox[{"i$", "<", 
         RowBox[{"Length", "[", "tmp$", "]"}]}], ",", 
        RowBox[{
         RowBox[{"negi$", "=", 
          RowBox[{"Select", "[", 
           RowBox[{"tmp$", ",", 
            RowBox[{
             RowBox[{"#", "===", 
              RowBox[{"-", 
               RowBox[{"tmp$", "[", 
                RowBox[{"[", "i$", "]"}], "]"}]}]}], "&"}]}], "]"}]}], ";", 
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{"negi$", "=!=", 
            RowBox[{"{", "}"}]}], ",", 
           RowBox[{"tmp$", "=", 
            RowBox[{"Complement", "[", 
             RowBox[{"tmp$", ",", "negi$"}], "]"}]}]}], "]"}], ";", 
         RowBox[{"i$", "=", 
          RowBox[{"i$", "+", "1"}]}]}]}], "]"}], ";", 
      RowBox[{"Union", "[", 
       RowBox[{"tmp$", ",", "rst$"}], "]"}]}]}], "]"}]}], ";"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"RiemSym", "[", "h_", "]"}], ":=", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"h", "[", 
       RowBox[{"a_", ",", "a_", ",", "c_", ",", "d_"}], "]"}], "=", "0"}], 
     ";", 
     RowBox[{
      RowBox[{"h", "[", 
       RowBox[{"a_", ",", "b_", ",", "c_", ",", "c_"}], "]"}], "=", "0"}], 
     ";", "\n", 
     RowBox[{
      RowBox[{"h", "[", 
       RowBox[{"a_", ",", "b_", ",", "c_", ",", "d_"}], "]"}], ":=", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"h", "[", 
         RowBox[{"b", ",", "a", ",", "c", ",", "d"}], "]"}]}], "/;", 
       RowBox[{"a", ">", "b"}]}]}], ";", 
     RowBox[{
      RowBox[{"h", "[", 
       RowBox[{"a_", ",", "b_", ",", "c_", ",", "d_"}], "]"}], ":=", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"h", "[", 
         RowBox[{"a", ",", "b", ",", "d", ",", "c"}], "]"}]}], "/;", 
       RowBox[{"c", ">", "d"}]}]}], ";", "\n", 
     RowBox[{
      RowBox[{"h", "[", 
       RowBox[{"a_", ",", "b_", ",", "c_", ",", "d_"}], "]"}], ":=", 
      RowBox[{
       RowBox[{"h", "[", 
        RowBox[{"c", ",", "d", ",", "a", ",", "b"}], "]"}], "/;", 
       RowBox[{
        RowBox[{"a", ">", "c"}], "||", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"a", "===", "c"}], "&&", 
          RowBox[{"b", ">", "d"}]}], ")"}]}]}]}]}], ")"}]}], ";"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"epsilon", "[", "a__", "]"}], ":=", 
   RowBox[{"Signature", "[", 
    RowBox[{"{", "a", "}"}], "]"}]}], ";"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"zeroTensor", "[", "rnk_", "]"}], ":=", 
   RowBox[{"Fold", "[", 
    RowBox[{"Table", ",", "0", ",", 
     RowBox[{"List", "/@", 
      RowBox[{"Table", "[", 
       RowBox[{"Dim", ",", 
        RowBox[{"{", "rnk", "}"}]}], "]"}]}]}], "]"}]}], ";"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"FuncRepRules", "[", 
   RowBox[{
    RowBox[{"f_", "[", "y__", "]"}], ",", "g_", ",", 
    RowBox[{"ord_:", "2"}]}], "]"}], ":=", 
  RowBox[{
   RowBox[{"FuncRepRules", "[", 
    RowBox[{
     RowBox[{"f", "[", "y", "]"}], ",", "g", ",", "ord"}], "]"}], "=", 
   RowBox[{"Block", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"tmp$", "=", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"f", "[", "y", "]"}], "->", "g"}], "}"}]}], ",", 
       RowBox[{"indL", "=", 
        RowBox[{"indexList", "[", 
         RowBox[{
          RowBox[{"Length", "[", 
           RowBox[{"{", "y", "}"}], "]"}], ",", "ord"}], "]"}]}]}], "}"}], 
     ",", "\n", "       ", 
     RowBox[{
      RowBox[{"Do", "[", 
       RowBox[{
        RowBox[{"AppendTo", "[", 
         RowBox[{"tmp$", ",", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"Derivative", "[", 
              RowBox[{"Sequence", "@@", 
               RowBox[{"indL", "[", 
                RowBox[{"[", "i", "]"}], "]"}]}], "]"}], "[", "f", "]"}], "[",
             "y", "]"}], " ", "->", " ", "\n", "            ", 
           RowBox[{"Expand", "[", 
            RowBox[{"FaSi", "[", 
             RowBox[{"D", "[", 
              RowBox[{"g", ",", 
               RowBox[{"Sequence", "@@", 
                RowBox[{"Transpose", "[", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", "y", "}"}], ",", 
                   RowBox[{"indL", "[", 
                    RowBox[{"[", "i", "]"}], "]"}]}], "}"}], "]"}]}]}], "]"}],
              "]"}], "]"}]}]}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", 
          RowBox[{"Length", "[", "indL", "]"}]}], "}"}]}], "]"}], ";", 
      "tmp$"}]}], "]"}]}]}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"indexList", "[", 
   RowBox[{"varNo_", ",", "ord_"}], "]"}], ":=", 
  RowBox[{"Block", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"tmp$", ",", "indL"}], "}"}], ",", 
    RowBox[{
     RowBox[{"tmp$", "=", 
      RowBox[{"NestList", "[", 
       RowBox[{"RotateRight", ",", 
        RowBox[{"Join", "[", 
         RowBox[{
          RowBox[{"{", "1", "}"}], ",", 
          RowBox[{"Table", "[", 
           RowBox[{"0", ",", 
            RowBox[{"{", 
             RowBox[{"varNo", "-", "1"}], "}"}]}], "]"}]}], "]"}], ",", 
        RowBox[{"varNo", "-", "1"}]}], "]"}]}], ";", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{"ord", ">", "1"}], ",", 
       RowBox[{"Do", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"indL", "=", "tmp$"}], ";", 
          RowBox[{"Do", "[", 
           RowBox[{
            RowBox[{"tmp$", "=", 
             RowBox[{"Join", "[", 
              RowBox[{"tmp$", ",", 
               RowBox[{"Map", "[", 
                RowBox[{
                 RowBox[{
                  RowBox[{"Plus", "[", 
                   RowBox[{
                    RowBox[{"indL", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], ",", "#"}], "]"}], "&"}], 
                 ",", "indL"}], "]"}]}], "]"}]}], ",", 
            RowBox[{"{", 
             RowBox[{"i", ",", "varNo"}], "}"}]}], "]"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"ord", "-", "1"}], "}"}]}], "]"}]}], "]"}], ";", 
     RowBox[{"Union", "[", "tmp$", "]"}]}]}], "]"}]}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"MF", "[", "x_", "]"}], ":=", 
   RowBox[{
    RowBox[{"MatrixForm", "[", "x", "]"}], "/;", 
    RowBox[{"Dim", "<", "10"}]}]}], ";", 
  RowBox[{
   RowBox[{"MF", "[", "x_", "]"}], ":=", "x"}], ";", 
  RowBox[{"DeclareForms", "[", 
   RowBox[{"1", ",", 
    RowBox[{"e", "[", "_", "]"}]}], "]"}], ";"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"stPrint", "[", 
    RowBox[{"x_", ",", 
     RowBox[{"y_", ":", "Null"}]}], "]"}], ":=", 
   RowBox[{"If", "[", 
    RowBox[{
     RowBox[{"y", "===", "Null"}], ",", 
     RowBox[{"Print", "[", 
      RowBox[{"Style", "[", 
       RowBox[{"x", ",", 
        RowBox[{"FontSize", "\[Rule]", "20"}], ",", 
        RowBox[{"FontWeight", "\[Rule]", "\"\<Bold\>\""}], ",", 
        RowBox[{"FontColor", "\[Rule]", 
         RowBox[{"RGBColor", "[", 
          RowBox[{"1", ",", "0", ",", "1"}], "]"}]}]}], "]"}], "]"}], ",", 
     RowBox[{"Print", "[", 
      RowBox[{"Style", "[", 
       RowBox[{"x", ",", 
        RowBox[{"FontSize", "\[Rule]", "16"}], ",", 
        RowBox[{"FontSlant", "\[Rule]", "\"\<Italic\>\""}], ",", 
        RowBox[{"FontColor", "\[Rule]", 
         RowBox[{"RGBColor", "[", 
          RowBox[{"1", ",", "0", ",", "1"}], "]"}]}]}], "]"}], "]"}]}], 
    "]"}]}], ";"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"timePrint", "[", 
    RowBox[{"x_", ",", "sT_"}], "]"}], ":=", 
   RowBox[{"Print", "[", 
    RowBox[{
     RowBox[{"x", "<>", "\"\< computed in \>\""}], ",", 
     RowBox[{
      RowBox[{"TimeUsed", "[", "]"}], "-", "sT"}], ",", "\"\< sec\>\""}], 
    "]"}]}], ";"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"SetAttributes", "[", 
   RowBox[{"myCoef$", ",", 
    RowBox[{"{", "Listable", "}"}]}], "]"}], ";", 
  RowBox[{
   RowBox[{"myCoef$", "[", 
    RowBox[{"x_SeriesData", ",", "y__"}], "]"}], ":=", 
   RowBox[{"x", "/.", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"x", "[", 
       RowBox[{"[", "3", "]"}], "]"}], "->", 
      RowBox[{"Map", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Coefficient", "[", 
          RowBox[{"#", ",", "y"}], "]"}], "&"}], ",", 
        RowBox[{"x", "[", 
         RowBox[{"[", "3", "]"}], "]"}]}], "]"}]}], ")"}]}]}], ";", 
  RowBox[{
   RowBox[{"myCoef$", "[", 
    RowBox[{"x_", ",", "y__"}], "]"}], ":=", 
   RowBox[{"Coefficient", "[", 
    RowBox[{"x", ",", "y"}], "]"}]}], ";"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"RGtensors", "[", 
    RowBox[{"gIN_", ",", "xIN_", ",", "opt___"}], "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"frameOpt", "=", "0"}], ",", "eIN", ",", 
       RowBox[{"Ropt", "=", "True"}], ",", 
       RowBox[{"Wopt", "=", "True"}], ",", "idMat", ",", "eFrame", ",", 
       "dxRul", ",", "Bmat", ",", "Amat", ",", 
       RowBox[{"NP$", "=", "False"}], ",", "de", ",", "a", ",", "b", ",", "c",
        ",", "id", ",", "k", ",", "StrCon", ",", "\[Gamma]Udd", ",", 
       "\[Gamma]ddd", ",", "gddd", ",", "Gamddd", ",", "rmn", ",", "tmp", ",",
        "RUd", ",", "Rg", ",", "gg", ",", "sT", ",", "Cflat", ",", "EinSp"}], 
      "}"}], ",", 
     RowBox[{
      RowBox[{"Clear", "[", 
       RowBox[{
       "GUdd", ",", "\[Omega]Ud", ",", "RUddd", ",", "Rdd", ",", "EUd", ",", 
        "R", ",", "Wdddd", ",", "detg", ",", "rtAbsdetg", ",", "eta", ",", 
        "HStar", ",", "PS", ",", "PH"}], "]"}], ";", "\n", "\t\t", "\n", 
      "\t\t", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Transpose", "[", "gIN", "]"}], "=!=", "gIN"}], ",", 
        RowBox[{
         RowBox[{"Print", "[", 
          RowBox[{
           RowBox[{"MatrixForm", "[", "gIN", "]"}], ",", 
           "\"\< is not a symmetric matrix\>\""}], "]"}], ";", 
         RowBox[{"Return", "[", "]"}]}]}], "]"}], ";", "\n", " ", 
      RowBox[{"Dim", "=", 
       RowBox[{"Length", "[", "xIN", "]"}]}], ";", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{"Dim", "=!=", 
         RowBox[{"Length", "[", "gIN", "]"}]}], ",", 
        RowBox[{
         RowBox[{"stPrint", "[", 
          RowBox[{
          "\"\<Metric and coordinate dimensions don't match\>\"", ",", "1"}], 
          "]"}], ";", 
         RowBox[{"Return", "[", "]"}]}]}], "]"}], ";", "\n", "\t\t", "\n", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{"gIN", "===", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"0", ",", "1", ",", "0", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", "0", ",", "0", ",", 
             RowBox[{"-", "1"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", "0", ",", 
             RowBox[{"-", "1"}], ",", "0"}], "}"}]}], "}"}]}], ",", 
        RowBox[{"NP$", "=", "True"}]}], "]"}], ";", 
      RowBox[{"eFrame", "=", 
       RowBox[{"Array", "[", 
        RowBox[{"e", ",", 
         RowBox[{"{", "Dim", "}"}]}], "]"}]}], ";", "\n", 
      RowBox[{"(*", " ", 
       RowBox[{
        RowBox[{"frameOpt", "=", 
         RowBox[{"0", " ", "=", 
          RowBox[{">", " ", "coordFrame"}]}]}], ",", " ", 
        RowBox[{"frameOpt", "=", 
         RowBox[{"1", " ", "=", 
          RowBox[{">", " ", "explicitFrame"}]}]}], ",", " ", 
        RowBox[{"frameOpt", "=", 
         RowBox[{"2", " ", "=", 
          RowBox[{">", " ", "implicitFrame"}]}]}]}], " ", "*)"}], "\n", 
      "\t\t", "\n", "\t", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Length", "[", 
          RowBox[{"{", "opt", "}"}], "]"}], ">", "0"}], ",", 
        RowBox[{
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"Head", "[", 
             RowBox[{
              RowBox[{"Flatten", "[", 
               RowBox[{"{", "opt", "}"}], "]"}], "[", 
              RowBox[{"[", "1", "]"}], "]"}], "]"}], "===", "e"}], ",", 
           RowBox[{"If", "[", 
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{"Head", "[", "dxRuleList", "]"}], "===", "List"}], "&&", 
              RowBox[{
               RowBox[{"Head", "[", "deList", "]"}], "===", "List"}]}], ",", 
             RowBox[{
              RowBox[{"frameOpt", "=", "2"}], ";", 
              RowBox[{"eIN", "=", "eFrame"}]}], ",", 
             RowBox[{
              RowBox[{"stPrint", "[", 
               RowBox[{
               "\"\<dxRuleList and/or deList have not been defined!\>\"", ",",
                 "1"}], "]"}], ";", 
              RowBox[{"Return", "[", "]"}]}]}], "]"}]}], "]"}], ";", "\n", 
         "\t", 
         RowBox[{"Which", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"!", 
             RowBox[{"IntegerQ", "[", 
              RowBox[{
               RowBox[{
                RowBox[{"{", "opt", "}"}], "[", 
                RowBox[{"[", "1", "]"}], "]"}], "[", 
               RowBox[{"[", "1", "]"}], "]"}], "]"}]}], "&&", 
            RowBox[{
             RowBox[{"d", "[", "0", "]"}], "=!=", "0"}]}], ",", 
           RowBox[{
            RowBox[{"stPrint", "[", 
             RowBox[{
             "\"\<matrixEDCcode.nb must be evaluated before section 2 \
RG&TC-Code!\>\"", ",", "1"}], "]"}], ";", 
            RowBox[{"Return", "[", "]"}]}], ",", "\n", "\t", 
           RowBox[{
            RowBox[{
             RowBox[{"Length", "[", 
              RowBox[{"{", "opt", "}"}], "]"}], "===", "2"}], "&&", 
            RowBox[{
             RowBox[{"FormDegree", "[", 
              RowBox[{
               RowBox[{"{", "opt", "}"}], "[", 
               RowBox[{"[", "1", "]"}], "]"}], "]"}], "===", "1"}]}], ",", 
           RowBox[{
            RowBox[{"If", "[", 
             RowBox[{
              RowBox[{"frameOpt", "=!=", "2"}], ",", 
              RowBox[{
               RowBox[{"eIN", "=", 
                RowBox[{
                 RowBox[{"{", "opt", "}"}], "[", 
                 RowBox[{"[", "1", "]"}], "]"}]}], ";", 
               RowBox[{"frameOpt", "=", "1"}]}]}], "]"}], ";", 
            RowBox[{"If", "[", 
             RowBox[{
              RowBox[{
               RowBox[{
                RowBox[{
                 RowBox[{"{", "opt", "}"}], "[", 
                 RowBox[{"[", "2", "]"}], "]"}], "[", 
                RowBox[{"[", "1", "]"}], "]"}], "===", "0"}], ",", 
              RowBox[{"Ropt", "=", "False"}]}], "]"}], ";", 
            RowBox[{"If", "[", 
             RowBox[{
              RowBox[{
               RowBox[{
                RowBox[{
                 RowBox[{"{", "opt", "}"}], "[", 
                 RowBox[{"[", "2", "]"}], "]"}], "[", 
                RowBox[{"[", "2", "]"}], "]"}], "===", "0"}], ",", 
              RowBox[{"Wopt", "=", "False"}]}], "]"}]}], ",", "\n", "\t", 
           RowBox[{
            RowBox[{
             RowBox[{"Length", "[", 
              RowBox[{"{", "opt", "}"}], "]"}], "===", "1"}], "&&", 
            RowBox[{"IntegerQ", "[", 
             RowBox[{"opt", "[", 
              RowBox[{"[", "1", "]"}], "]"}], "]"}]}], ",", 
           RowBox[{
            RowBox[{"If", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"opt", "[", 
                RowBox[{"[", "1", "]"}], "]"}], "===", "0"}], ",", 
              RowBox[{"Ropt", "=", "False"}]}], "]"}], ";", 
            RowBox[{"If", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"opt", "[", 
                RowBox[{"[", "2", "]"}], "]"}], "===", "0"}], ",", 
              RowBox[{"Wopt", "=", "False"}]}], "]"}]}], ",", "\n", "\t", 
           RowBox[{
            RowBox[{
             RowBox[{"Length", "[", 
              RowBox[{"{", "opt", "}"}], "]"}], "===", "1"}], "&&", 
            RowBox[{
             RowBox[{"FormDegree", "[", 
              RowBox[{"opt", "[", 
               RowBox[{"[", "1", "]"}], "]"}], "]"}], "===", "1"}]}], ",", 
           RowBox[{"If", "[", 
            RowBox[{
             RowBox[{"frameOpt", "=!=", "2"}], ",", 
             RowBox[{
              RowBox[{"eIN", "=", "opt"}], ";", 
              RowBox[{"frameOpt", "=", "1"}]}]}], "]"}], ",", "\n", "\t", 
           "True", ",", 
           RowBox[{
            RowBox[{"stPrint", "[", 
             RowBox[{"\"\<Wrong optional arguments!\>\"", ",", "1"}], "]"}], 
            ";", 
            RowBox[{"Return", "[", "]"}]}]}], "]"}]}]}], "]"}], ";", "\n", 
      "\t\t", "\n", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{"!", 
         RowBox[{"FreeQ", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"gIN", ",", "eIN", ",", 
             RowBox[{"{", "deList", "}"}]}], "}"}], ",", "SeriesData"}], 
          "]"}]}], ",", "\n", "\t", 
        RowBox[{
         RowBox[{"tmp", "=", 
          RowBox[{
           RowBox[{
            RowBox[{"Select", "[", 
             RowBox[{
              RowBox[{"Flatten", "[", 
               RowBox[{"{", 
                RowBox[{"gIN", ",", "eIN", ",", 
                 RowBox[{"{", "deList", "}"}]}], "}"}], "]"}], ",", 
              RowBox[{
               RowBox[{
                RowBox[{"Head", "[", "#", "]"}], "===", "SeriesData"}], 
               "&"}]}], "]"}], "[", 
            RowBox[{"[", "1", "]"}], "]"}], "[", 
           RowBox[{"[", "1", "]"}], "]"}]}], ";", 
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{"MemberQ", "[", 
            RowBox[{"xIN", ",", "tmp"}], "]"}], ",", 
           RowBox[{
            RowBox[{
             RowBox[{"de", "[", "1", "]"}], "=", 
             RowBox[{"ToExpression", "[", 
              RowBox[{"\"\<d\>\"", "<>", 
               RowBox[{"ToString", "[", "tmp", "]"}]}], "]"}]}], ";", 
            RowBox[{
             RowBox[{"de", "[", "2", "]"}], "=", 
             RowBox[{"ToExpression", "[", 
              RowBox[{"\"\<\[ScriptD]\>\"", "<>", 
               RowBox[{"ToString", "[", "tmp", "]"}]}], "]"}]}], ";", 
            RowBox[{"DeclareForms", "[", 
             RowBox[{"1", ",", 
              RowBox[{"\[ScriptD]", "[", "_", "]"}], ",", 
              RowBox[{"de", "[", "1", "]"}], ",", 
              RowBox[{"de", "[", "2", "]"}]}], "]"}], ";", 
            RowBox[{
             RowBox[{"d", "[", "tmp", "]"}], "=", 
             RowBox[{"de", "[", "1", "]"}]}], ";", 
            RowBox[{
             RowBox[{"\[ScriptD]", "[", "tmp", "]"}], "=", 
             RowBox[{"de", "[", "2", "]"}]}], ";", 
            RowBox[{
             RowBox[{"d", "[", 
              RowBox[{"de", "[", "1", "]"}], "]"}], "=", "0"}]}], ",", 
           RowBox[{
            RowBox[{"d", "[", "tmp", "]"}], "=", "0"}]}], "]"}]}]}], "]"}], 
      ";", "\n", "\t\t", "\n", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{"frameOpt", "===", "1"}], ",", 
        RowBox[{
         RowBox[{"DeclareForms", "[", 
          RowBox[{"1", ",", 
           RowBox[{"\[ScriptD]", "[", "_", "]"}]}], "]"}], ";", 
         RowBox[{"origFRin$", "=", 
          RowBox[{"eIN", "/.", 
           RowBox[{"MapThread", "[", 
            RowBox[{"Rule", ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"d", "/@", "xIN"}], ",", 
               RowBox[{"\[ScriptD]", "/@", "xIN"}]}], "}"}]}], "]"}]}]}], ";", 
         RowBox[{"eTO$dx", "=", 
          RowBox[{"MapThread", "[", 
           RowBox[{"Rule", ",", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"e", "/@", 
               RowBox[{"Range", "[", "Dim", "]"}]}], ",", "origFRin$"}], 
             "}"}]}], "]"}]}]}]}], "]"}], ";", "\n", "\t\t\t\t", "\n", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"frameOpt", ">", "0"}], "&&", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"Union", "[", 
             RowBox[{"FormDegree", "/@", "eIN"}], "]"}], "=!=", 
            RowBox[{"{", "1", "}"}]}], "||", 
           RowBox[{
            RowBox[{"Length", "[", "eIN", "]"}], "=!=", "Dim"}], "||", 
           RowBox[{"!", 
            RowBox[{"zeroQ", "[", 
             RowBox[{"eIN", "/.", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{
                 RowBox[{"d", "[", "k_", "]"}], "->", "0"}], ",", 
                RowBox[{
                 RowBox[{"e", "[", "_", "]"}], "->", "0"}], ",", 
                RowBox[{
                 RowBox[{"y_", "|", 
                  RowBox[{"Bar", "[", "y_", "]"}]}], ":>", 
                 RowBox[{"0", "/;", 
                  RowBox[{"MemberQ", "[", 
                   RowBox[{"DifFormSymbols", ",", "y"}], "]"}]}]}]}], "}"}]}],
              "]"}]}]}], ")"}]}], ",", 
        RowBox[{
         RowBox[{"stPrint", "[", 
          RowBox[{"\"\<coframe has incorrect form\>\"", ",", "1"}], "]"}], 
         ";", 
         RowBox[{"Return", "[", "]"}]}]}], "]"}], ";", "\t", "\n", "\t\t", 
      "\n", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"Head", "[", "simpRules", "]"}], "===", "Rule"}], "||", 
         RowBox[{
          RowBox[{"Head", "[", "simpRules", "]"}], "===", "RuleDelayed"}]}], 
        ",", 
        RowBox[{"simpRules", "=", 
         RowBox[{"{", "simpRules", "}"}]}]}], "]"}], ";", "\n", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Head", "[", "simpRules", "]"}], "=!=", "List"}], ",", " ", 
        RowBox[{"simpRules", "=", 
         RowBox[{"{", "}"}]}]}], "]"}], ";", 
      RowBox[{"idMat", "=", 
       RowBox[{"IdentityMatrix", "[", "Dim", "]"}]}], ";", "\n", "\n", 
      RowBox[{"Which", "[", 
       RowBox[{
        RowBox[{"frameOpt", "===", "0"}], ",", 
        RowBox[{
         RowBox[{"Amat", "=", "idMat"}], ";", 
         RowBox[{"Bmat", "=", "idMat"}], ";", 
         RowBox[{"eIN", "=", 
          RowBox[{"d", "/@", "xIN"}]}], ";", 
         RowBox[{"dxRul", "=", 
          RowBox[{"{", "}"}]}]}], ",", "\n", 
        RowBox[{
         RowBox[{"frameOpt", "===", "1"}], "&&", 
         RowBox[{"zeroQ", "[", 
          RowBox[{"eIN", "/.", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{
              RowBox[{"d", "[", "k_", "]"}], "->", "0"}], ",", 
             RowBox[{
              RowBox[{"y_", "|", 
               RowBox[{"Bar", "[", "y_", "]"}]}], ":>", 
              RowBox[{"0", "/;", 
               RowBox[{"MemberQ", "[", 
                RowBox[{"DifFormSymbols", ",", "y"}], "]"}]}]}]}], "}"}]}], 
          "]"}]}], ",", 
        RowBox[{
         RowBox[{"Bmat", "=", 
          RowBox[{"Table", "[", 
           RowBox[{
            RowBox[{"myCoef$", "[", 
             RowBox[{
              RowBox[{"eIN", "[", 
               RowBox[{"[", "a", "]"}], "]"}], ",", 
              RowBox[{"d", "[", 
               RowBox[{"xIN", "[", 
                RowBox[{"[", "b", "]"}], "]"}], "]"}]}], "]"}], ",", 
            RowBox[{"{", 
             RowBox[{"a", ",", "Dim"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"b", ",", "Dim"}], "}"}]}], "]"}]}], ";", "\n", "\t\t", 
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{"!", 
            RowBox[{"zeroQ", "[", 
             RowBox[{"FaSi", "[", 
              RowBox[{"Det", "[", "Bmat", "]"}], "]"}], "]"}]}], ",", 
           RowBox[{
            RowBox[{"sT", "=", 
             RowBox[{"TimeUsed", "[", "]"}]}], ";", 
            RowBox[{"If", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"ByteCount", "[", "eIN", "]"}], ">", 
               RowBox[{"1500", "*", "Dim"}]}], ",", 
              RowBox[{"stPrint", "[", 
               RowBox[{"\"\<Computing d[coframe]...\>\"", ",", "1"}], "]"}]}],
              "]"}], ";", 
            RowBox[{"Amat", "=", 
             RowBox[{"FaSi", "[", 
              RowBox[{"Inverse", "[", "Bmat", "]"}], "]"}]}], ";", 
            RowBox[{"dxRul", "=", 
             RowBox[{"MapThread", "[", 
              RowBox[{"Rule", ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"d", "[", "xIN", "]"}], ",", 
                 RowBox[{"Amat", ".", "eFrame"}]}], "}"}]}], "]"}]}], ";", 
            RowBox[{"de", "=", 
             RowBox[{"If", "[", 
              RowBox[{
               RowBox[{"FreeQ", "[", 
                RowBox[{"eIN", ",", "SeriesData"}], "]"}], ",", 
               RowBox[{"FacSimp", "[", 
                RowBox[{
                 RowBox[{"d", "[", "eIN", "]"}], "/.", "dxRul"}], "]"}], ",", 
               RowBox[{"FacSimp", "[", 
                RowBox[{"Wedge", "[", 
                 RowBox[{
                  RowBox[{"FacSimp", "[", 
                   RowBox[{
                    RowBox[{"FacSimp", "[", 
                    RowBox[{"d", "[", "Bmat", "]"}], "]"}], "/.", "dxRul"}], 
                   "]"}], ",", 
                  RowBox[{
                   RowBox[{"d", "[", "xIN", "]"}], "/.", "dxRul"}]}], "]"}], 
                "]"}]}], "]"}]}], ";", 
            RowBox[{"timePrint", "[", 
             RowBox[{"\"\<d[coframe]\>\"", ",", "sT"}], "]"}], ";", 
            RowBox[{"tmp", "=", 
             RowBox[{
              RowBox[{"d", "[", "xIN", "]"}], "/.", "dxRul"}]}], ";", 
            RowBox[{"MapThread", "[", 
             RowBox[{"Set", ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"d", "[", "xIN", "]"}], ",", "tmp"}], "}"}]}], 
             "]"}]}], ",", 
           RowBox[{
            RowBox[{"stPrint", "[", 
             RowBox[{"\"\<coframe does not span space!\>\"", ",", "1"}], 
             "]"}], ";", 
            RowBox[{"Return", "[", "]"}]}]}], "]"}]}], ",", "\n", 
        RowBox[{"frameOpt", "===", "2"}], ",", 
        RowBox[{
         RowBox[{"de", "=", "deList"}], ";", 
         RowBox[{"dxRul", "=", "dxRuleList"}], ";", 
         RowBox[{"tmp", "=", 
          RowBox[{
           RowBox[{"d", "[", "xIN", "]"}], "/.", "dxRul"}]}], ";", 
         RowBox[{"MapThread", "[", 
          RowBox[{"Set", ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"d", "[", "xIN", "]"}], ",", "tmp"}], "}"}]}], "]"}], 
         ";", 
         RowBox[{"Amat", "=", 
          RowBox[{"Table", "[", 
           RowBox[{
            RowBox[{"myCoef$", "[", 
             RowBox[{
              RowBox[{"tmp", "[", 
               RowBox[{"[", "a", "]"}], "]"}], ",", 
              RowBox[{"eIN", "[", 
               RowBox[{"[", "b", "]"}], "]"}]}], "]"}], ",", 
            RowBox[{"{", 
             RowBox[{"a", ",", "Dim"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"b", ",", "Dim"}], "}"}]}], "]"}]}]}]}], "]"}], ";", 
      "\n", "\t\t", "\n", 
      RowBox[{"k", "=", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "x_Symbol"}], ")"}], "b_."], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", "x_Symbol"}], ")"}], "b_."]}], "->", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["x", "2"]}], ")"}], "b"]}], ",", 
         RowBox[{
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"x_Symbol", "-", "y_Symbol"}], ")"}], "b_."], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"x_Symbol", "+", "y_Symbol"}], ")"}], "b_."]}], 
          "\[Rule]", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["x", "2"], "-", 
             SuperscriptBox["y", "2"]}], ")"}], "b"]}]}], "}"}]}], ";", 
      RowBox[{"gdd", "=", "gIN"}], ";", 
      RowBox[{"coordList", "=", "xIN"}], ";", 
      RowBox[{"Print", "[", 
       RowBox[{"\"\<gdd = \>\"", ",", 
        RowBox[{"MF", "[", "gdd", "]"}]}], "]"}], ";", 
      RowBox[{"tmp", "=", 
       RowBox[{"eIN", ".", "gIN", ".", "eIN"}]}], ";", 
      RowBox[{"Print", "[", 
       RowBox[{"\"\<\!\(\*SuperscriptBox[\(ds\), \(2\)]\) = \>\"", ",", 
        RowBox[{
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"Head", "[", "tmp", "]"}], "===", "SeriesData"}], ",", 
           RowBox[{"FacSimp", "[", "tmp", "]"}], ",", 
           RowBox[{"Collect", "[", 
            RowBox[{
             RowBox[{"Expand", "[", "tmp", "]"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{
                RowBox[{"d", "[", "a_", "]"}], "^", "2"}], ",", 
               RowBox[{
                RowBox[{"d", "[", "a_", "]"}], 
                RowBox[{"d", "[", "b_", "]"}]}], ",", 
               RowBox[{
                RowBox[{"e", "[", "a_", "]"}], "^", "2"}], ",", 
               RowBox[{
                RowBox[{"e", "[", "a_", "]"}], 
                RowBox[{"e", "[", "b_", "]"}]}]}], "}"}], ",", "Factor"}], 
            "]"}]}], "]"}], "//.", "k"}]}], "]"}], ";", 
      RowBox[{"sT", "=", 
       RowBox[{"TimeUsed", "[", "]"}]}], ";", 
      RowBox[{"gUU", "=", 
       RowBox[{
        RowBox[{"FixedPoint", "[", 
         RowBox[{"FaSi", ",", 
          RowBox[{"Inverse", "[", "gIN", "]"}]}], "]"}], "//.", "k"}]}], ";", 
      RowBox[{"detg", "=", 
       RowBox[{
        RowBox[{"FixedPoint", "[", 
         RowBox[{"FaSi", ",", 
          RowBox[{"Det", "[", "gIN", "]"}]}], "]"}], "//.", "k"}]}], ";", 
      "\n", 
      RowBox[{"Print", "[", 
       RowBox[{"\"\<gUU = \>\"", ",", 
        RowBox[{"MF", "[", "gUU", "]"}]}], "]"}], ";", 
      RowBox[{"Clear", "[", "k", "]"}], ";", 
      RowBox[{"timePrint", "[", 
       RowBox[{"\"\<gUU\>\"", ",", "sT"}], "]"}], ";", "\n", "\t\t", "\n", 
      RowBox[{"rtAbsdetg", "=", 
       RowBox[{"PowerExpand", "[", 
        RowBox[{"Power", "[", 
         RowBox[{
          RowBox[{"Factor", "[", 
           RowBox[{"detg", "^", "2"}], "]"}], ",", 
          RowBox[{"1", "/", "4"}]}], "]"}], "]"}]}], ";", 
      RowBox[{"SetAttributes", "[", 
       RowBox[{"HStar", ",", 
        RowBox[{"{", "Listable", "}"}]}], "]"}], ";", 
      RowBox[{"If", "[", 
       RowBox[{"NP$", ",", 
        RowBox[{"rtAbsdetg", "=", "I"}]}], "]"}], ";", 
      RowBox[{
       RowBox[{"HStar", "[", "x_SeriesData", "]"}], ":=", 
       RowBox[{"x", "/.", 
        RowBox[{
         RowBox[{"x", "[", 
          RowBox[{"[", "3", "]"}], "]"}], "->", 
         RowBox[{"HStar", "/@", 
          RowBox[{"x", "[", 
           RowBox[{"[", "3", "]"}], "]"}]}]}]}]}], ";", 
      RowBox[{
       RowBox[{"HStar", "[", "x_Plus", "]"}], ":=", 
       RowBox[{"FacSimp", "[", 
        RowBox[{"Plus", "@@", 
         RowBox[{"HStar", "/@", "x"}]}], "]"}]}], ";", 
      RowBox[{
       RowBox[{"HStar", "[", 
        RowBox[{"x_", "*", "y_"}], "]"}], ":=", 
       RowBox[{
        RowBox[{"x", "*", 
         RowBox[{"HStar", "[", "y", "]"}]}], "/;", 
        RowBox[{
         RowBox[{"FormDegree", "[", "x", "]"}], "===", "0"}]}]}], ";", 
      RowBox[{
       RowBox[{"HStar", "[", "x_", "]"}], ":=", 
       RowBox[{
        RowBox[{"rtAbsdetg", " ", 
         RowBox[{"Wedge", "@@", 
          RowBox[{"e", "/@", 
           RowBox[{"Range", "[", "Dim", "]"}]}]}]}], "/;", 
        RowBox[{
         RowBox[{"FormDegree", "[", "x", "]"}], "===", "0"}]}]}], ";", 
      RowBox[{
       RowBox[{"HStar", "[", "x_Wedge", "]"}], ":=", 
       RowBox[{
        RowBox[{"rtAbsdetg", "/", "detg"}], "/;", 
        RowBox[{
         RowBox[{"Length", "[", "x", "]"}], "===", "Dim"}]}]}], ";", 
      RowBox[{
       RowBox[{"HStar", "[", 
        RowBox[{"x_Wedge", "|", "x_e"}], "]"}], ":=", 
       RowBox[{
        RowBox[{"HStar", "[", "x", "]"}], "=", 
        RowBox[{"rtAbsdetg", " ", 
         RowBox[{"FacSimp", "[", 
          RowBox[{"inn", "[", 
           RowBox[{"x", ",", 
            RowBox[{"Wedge", "@@", 
             RowBox[{"e", "/@", 
              RowBox[{"Range", "[", "Dim", "]"}]}]}]}], "]"}], "]"}]}]}]}], 
      ";", "\t\t", "\n", "\t\t", "\n", 
      RowBox[{
       RowBox[{"eta", "[", "]"}], ":=", 
       RowBox[{
        RowBox[{"eta", "[", "]"}], "=", 
        RowBox[{"rtAbsdetg", " ", 
         RowBox[{"Array", "[", 
          RowBox[{"epsilon", ",", 
           RowBox[{"Table", "[", 
            RowBox[{"Dim", ",", 
             RowBox[{"{", "Dim", "}"}]}], "]"}]}], "]"}]}]}]}], ";", "\n", 
      RowBox[{
       RowBox[{"eta", "[", "a__", "]"}], ":=", 
       RowBox[{
        RowBox[{"eta", "[", "a", "]"}], "=", 
        RowBox[{"Raise", "[", 
         RowBox[{
          RowBox[{"eta", "[", "]"}], ",", "a"}], "]"}]}]}], ";", 
      RowBox[{"sT", "=", 
       RowBox[{"TimeUsed", "[", "]"}]}], ";", "\n", "\t\t", "\n", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{"frameOpt", ">", "0"}], ",", 
        RowBox[{
         RowBox[{
          RowBox[{"d", "[", 
           RowBox[{"e", "[", "a_", "]"}], "]"}], ":=", 
          RowBox[{"de", "[", 
           RowBox[{"[", "a", "]"}], "]"}]}], ";", 
         RowBox[{
          RowBox[{"StrCon", "[", 
           RowBox[{"c_", ",", "a_", ",", "a_"}], "]"}], "=", "0"}], ";", 
         RowBox[{
          RowBox[{"StrCon", "[", 
           RowBox[{"c_", ",", "a_", ",", "b_"}], "]"}], ":=", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{"StrCon", "[", 
             RowBox[{"c", ",", "b", ",", "a"}], "]"}]}], "/;", 
           RowBox[{"a", ">", "b"}]}]}], ";", 
         RowBox[{
          RowBox[{"StrCon", "[", 
           RowBox[{"c_", ",", "a_", ",", "b_"}], "]"}], ":=", 
          RowBox[{"-", 
           RowBox[{"myCoef$", "[", 
            RowBox[{
             RowBox[{"de", "[", 
              RowBox[{"[", "c", "]"}], "]"}], ",", 
             RowBox[{
              RowBox[{"e", "[", "a", "]"}], "\[Wedge]", 
              RowBox[{"e", "[", "b", "]"}]}]}], "]"}]}]}], ";", "\n", 
         RowBox[{"\[Gamma]Udd", "=", 
          RowBox[{"Array", "[", 
           RowBox[{"StrCon", ",", 
            RowBox[{"{", 
             RowBox[{"Dim", ",", "Dim", ",", "Dim"}], "}"}]}], "]"}]}], ";", 
         RowBox[{"\[Gamma]ddd", "=", 
          RowBox[{"gdd", ".", "\[Gamma]Udd"}]}]}], ",", 
        RowBox[{
         RowBox[{"\[Gamma]Udd", "=", 
          RowBox[{"zeroTensor", "[", "3", "]"}]}], ";", 
         RowBox[{"\[Gamma]ddd", "=", "\[Gamma]Udd"}]}]}], "]"}], ";", "\n", 
      "\n", 
      RowBox[{"(*", 
       RowBox[{"*", " ", "Tests"}], " ", "**)"}], 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{"frameOpt", ">", "0"}], ",", 
        RowBox[{
         RowBox[{"tmp", "=", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"d", "[", "gdd", "]"}], "/.", "dxRul"}], ")"}], "/.", 
           RowBox[{
            RowBox[{"e", "[", "_", "]"}], "->", "0"}]}]}], ";", 
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{"!", 
            RowBox[{"zeroQ", "[", "tmp", "]"}]}], ",", 
           RowBox[{
            RowBox[{"stPrint", "[", 
             RowBox[{
             "\"\<Warning: d[] on some symbols not defined!\>\"", ",", "1"}], 
             "]"}], ";", 
            RowBox[{"Print", "[", 
             RowBox[{"indepTerms", "[", 
              RowBox[{"FacSimp", "[", "tmp", "]"}], "]"}], "]"}]}]}], "]"}], 
         ";", 
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"frameOpt", "===", "2"}], "&&", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"ByteCount", "[", "deList", "]"}], "+", 
                RowBox[{"ByteCount", "[", "dxRuleList", "]"}]}], ")"}], "/", 
              "Dim"}], "<", "6000"}]}], ",", 
           RowBox[{
            RowBox[{"tmp", "=", 
             RowBox[{"FacSimp", "[", 
              RowBox[{"d", "[", "deList", "]"}], "]"}]}], ";", 
            RowBox[{"If", "[", 
             RowBox[{
              RowBox[{"!", 
               RowBox[{"zeroQ", "[", "tmp", "]"}]}], ",", 
              RowBox[{
               RowBox[{"stPrint", "[", 
                RowBox[{
                "\"\<Warning: deList not closed! d[deList]=\>\"", ",", "1"}], 
                "]"}], ";", 
               RowBox[{"Print", "[", "tmp", "]"}], ";", 
               RowBox[{"If", "[", 
                RowBox[{
                 RowBox[{"!", 
                  RowBox[{"zeroQ", "[", 
                   RowBox[{"tmp", "/.", 
                    RowBox[{
                    RowBox[{"d", "[", "_", "]"}], "->", "0"}]}], "]"}]}], ",", 
                 RowBox[{"Return", "[", "]"}]}], "]"}]}]}], "]"}]}]}], 
          "]"}]}]}], "]"}], ";", "\n", "\t\t", "\n", 
      RowBox[{"Clear", "[", "pD", "]"}], ";", 
      RowBox[{
       RowBox[{"pD", "[", 
        RowBox[{"x_", ",", "y_"}], "]"}], ":=", 
       RowBox[{
        RowBox[{"pD", "[", 
         RowBox[{"x", ",", "y"}], "]"}], "=", 
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{"Amat", "===", "idMat"}], ",", 
          RowBox[{"D", "[", 
           RowBox[{"x", ",", 
            RowBox[{"coordList", "[", 
             RowBox[{"[", "y", "]"}], "]"}]}], "]"}], ",", 
          RowBox[{"Sum", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"Amat", "[", 
              RowBox[{"[", 
               RowBox[{"k", ",", "y"}], "]"}], "]"}], "*", 
             RowBox[{"D", "[", 
              RowBox[{"x", ",", 
               RowBox[{"coordList", "[", 
                RowBox[{"[", "k", "]"}], "]"}]}], "]"}]}], ",", 
            RowBox[{"{", 
             RowBox[{"k", ",", "Dim"}], "}"}]}], "]"}]}], "]"}]}]}], ";", 
      "\t", "\n", "\t\t", "\n", 
      RowBox[{
       RowBox[{"gddd", "[", 
        RowBox[{"c_", ",", "a_", ",", "b_"}], "]"}], ":=", 
       RowBox[{
        RowBox[{"gddd", "[", 
         RowBox[{"c", ",", "b", ",", "a"}], "]"}], "/;", 
        RowBox[{"a", ">", "b"}]}]}], ";", 
      RowBox[{
       RowBox[{"gddd", "[", 
        RowBox[{"c_", ",", "a_", ",", "b_"}], "]"}], ":=", 
       RowBox[{
        RowBox[{"gddd", "[", 
         RowBox[{"c", ",", "a", ",", "b"}], "]"}], "=", 
        RowBox[{"FaSi", "[", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"pD", "[", 
             RowBox[{
              RowBox[{"gdd", "[", 
               RowBox[{"[", 
                RowBox[{"a", ",", "c"}], "]"}], "]"}], ",", "b"}], "]"}], "+", 
            RowBox[{"pD", "[", 
             RowBox[{
              RowBox[{"gdd", "[", 
               RowBox[{"[", 
                RowBox[{"b", ",", "c"}], "]"}], "]"}], ",", "a"}], "]"}], "-", 
            RowBox[{"pD", "[", 
             RowBox[{
              RowBox[{"gdd", "[", 
               RowBox[{"[", 
                RowBox[{"a", ",", "b"}], "]"}], "]"}], ",", "c"}], "]"}]}], 
           ")"}], "/", "2"}], "]"}]}]}], ";", "\n", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{"frameOpt", "===", "0"}], ",", 
        RowBox[{
         RowBox[{"Gamddd", "=", 
          RowBox[{"Array", "[", 
           RowBox[{"gddd", ",", 
            RowBox[{"{", 
             RowBox[{"Dim", ",", "Dim", ",", "Dim"}], "}"}]}], "]"}]}], ";", 
         RowBox[{"Clear", "[", "tmp", "]"}], ";", 
         RowBox[{"k", "=", 
          RowBox[{"gUU", ".", "Gamddd"}]}], ";", 
         RowBox[{
          RowBox[{"tmp", "[", 
           RowBox[{"c_", ",", "a_", ",", "b_"}], "]"}], ":=", 
          RowBox[{
           RowBox[{"tmp", "[", 
            RowBox[{"c", ",", "b", ",", "a"}], "]"}], "/;", 
           RowBox[{"a", ">", "b"}]}]}], ";", 
         RowBox[{
          RowBox[{"tmp", "[", 
           RowBox[{"c_", ",", "a_", ",", "b_"}], "]"}], ":=", 
          RowBox[{
           RowBox[{"tmp", "[", 
            RowBox[{"c", ",", "a", ",", "b"}], "]"}], "=", 
           RowBox[{"FaSi", "[", 
            RowBox[{"k", "[", 
             RowBox[{"[", 
              RowBox[{"c", ",", "a", ",", "b"}], "]"}], "]"}], "]"}]}]}], ";", 
         RowBox[{"GUdd", "=", 
          RowBox[{"Array", "[", 
           RowBox[{"tmp", ",", 
            RowBox[{"{", 
             RowBox[{"Dim", ",", "Dim", ",", "Dim"}], "}"}]}], "]"}]}]}], ",",
         "\n", 
        RowBox[{
         RowBox[{"Gamddd", "=", 
          RowBox[{"FaSi", "[", 
           RowBox[{
            RowBox[{"Array", "[", 
             RowBox[{"gddd", ",", 
              RowBox[{"{", 
               RowBox[{"Dim", ",", "Dim", ",", "Dim"}], "}"}]}], "]"}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"\[Gamma]ddd", "+", 
               RowBox[{"Transpose", "[", "\[Gamma]ddd", "]"}], "-", 
               RowBox[{"Transpose", "[", 
                RowBox[{"\[Gamma]ddd", ",", 
                 RowBox[{"{", 
                  RowBox[{"3", ",", "2", ",", "1"}], "}"}]}], "]"}]}], ")"}], 
             "/", "2"}]}], "]"}]}], ";", 
         RowBox[{"GUdd", "=", 
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"Union", "[", 
               RowBox[{"NumericQ", "/@", 
                RowBox[{"Flatten", "[", "gUU", "]"}]}], "]"}], "===", 
              RowBox[{"{", "True", "}"}]}], "&&", 
             RowBox[{
              RowBox[{"nonZeroN", "[", "gUU", "]"}], "===", "Dim"}]}], ",", 
            RowBox[{"gUU", ".", "Gamddd"}], ",", 
            RowBox[{"FaSi", "[", 
             RowBox[{"gUU", ".", "Gamddd"}], "]"}]}], "]"}]}]}]}], "]"}], ";",
       "\n", "\t\t", "\n", 
      RowBox[{"timePrint", "[", 
       RowBox[{"\"\<Gamma\>\"", ",", "sT"}], "]"}], ";", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{"frameOpt", ">", "0"}], ",", 
        RowBox[{"\[Omega]Ud", "=", 
         RowBox[{"Table", "[", 
          RowBox[{
           RowBox[{"Sum", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"GUdd", "[", 
               RowBox[{"[", 
                RowBox[{"a", ",", "k", ",", "b"}], "]"}], "]"}], 
              RowBox[{"e", "[", "k", "]"}]}], ",", 
             RowBox[{"{", 
              RowBox[{"k", ",", "Dim"}], "}"}]}], "]"}], ",", 
           RowBox[{"{", 
            RowBox[{"a", ",", "Dim"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"b", ",", "Dim"}], "}"}]}], "]"}]}]}], "]"}], ";", "\n", 
      "\t\t", "\n", 
      RowBox[{"sT", "=", 
       RowBox[{"TimeUsed", "[", "]"}]}], ";", 
      RowBox[{"RiemSym", "[", "rmn", "]"}], ";", 
      RowBox[{
       RowBox[{"rmn", "[", 
        RowBox[{"a_", ",", "b_", ",", "c_", ",", "id_"}], "]"}], ":=", 
       RowBox[{
        RowBox[{"rmn", "[", 
         RowBox[{"a", ",", "b", ",", "c", ",", "id"}], "]"}], "=", 
        RowBox[{"FaSi", "[", 
         RowBox[{"Sum", "[", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"Amat", "[", 
              RowBox[{"[", 
               RowBox[{"k", ",", "c"}], "]"}], "]"}], 
             RowBox[{"D", "[", 
              RowBox[{
               RowBox[{"Gamddd", "[", 
                RowBox[{"[", 
                 RowBox[{"a", ",", "id", ",", "b"}], "]"}], "]"}], ",", 
               RowBox[{"xIN", "[", 
                RowBox[{"[", "k", "]"}], "]"}]}], "]"}]}], "-", 
            RowBox[{
             RowBox[{"Amat", "[", 
              RowBox[{"[", 
               RowBox[{"k", ",", "id"}], "]"}], "]"}], 
             RowBox[{"D", "[", 
              RowBox[{
               RowBox[{"Gamddd", "[", 
                RowBox[{"[", 
                 RowBox[{"a", ",", "c", ",", "b"}], "]"}], "]"}], ",", 
               RowBox[{"xIN", "[", 
                RowBox[{"[", "k", "]"}], "]"}]}], "]"}]}], "+", 
            RowBox[{
             RowBox[{"GUdd", "[", 
              RowBox[{"[", 
               RowBox[{"k", ",", "c", ",", "b"}], "]"}], "]"}], "*", 
             RowBox[{"Gamddd", "[", 
              RowBox[{"[", 
               RowBox[{"k", ",", "id", ",", "a"}], "]"}], "]"}]}], "-", 
            RowBox[{
             RowBox[{"GUdd", "[", 
              RowBox[{"[", 
               RowBox[{"k", ",", "id", ",", "b"}], "]"}], "]"}], "*", 
             RowBox[{"Gamddd", "[", 
              RowBox[{"[", 
               RowBox[{"k", ",", "c", ",", "a"}], "]"}], "]"}]}], "-", 
            RowBox[{
             RowBox[{"Gamddd", "[", 
              RowBox[{"[", 
               RowBox[{"a", ",", "k", ",", "b"}], "]"}], "]"}], "*", 
             RowBox[{"\[Gamma]Udd", "[", 
              RowBox[{"[", 
               RowBox[{"k", ",", "c", ",", "id"}], "]"}], "]"}]}]}], ",", 
           RowBox[{"{", 
            RowBox[{"k", ",", "Dim"}], "}"}]}], "]"}], "]"}]}]}], ";", 
      RowBox[{"Rdddd", "=", 
       RowBox[{"Array", "[", 
        RowBox[{"rmn", ",", 
         RowBox[{"{", 
          RowBox[{"Dim", ",", "Dim", ",", "Dim", ",", "Dim"}], "}"}]}], 
        "]"}]}], ";", 
      RowBox[{"timePrint", "[", 
       RowBox[{"\"\<Riemann(dddd)\>\"", ",", "sT"}], "]"}], ";", 
      RowBox[{"sT", "=", 
       RowBox[{"TimeUsed", "[", "]"}]}], ";", "\n", "\t\t", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{"zeroQ", "[", "Rdddd", "]"}], ",", 
        RowBox[{
         RowBox[{"stPrint", "[", "\"\<Flat Space!\>\"", "]"}], ";", 
         RowBox[{"Clear", "[", 
          RowBox[{"Rdd", ",", "EUd", ",", "R", ",", "Wdddd"}], "]"}], ";", 
         RowBox[{"Return", "[", "]"}]}]}], "]"}], ";", "\n", "\t\t", "\n", 
      RowBox[{"Rg", "=", 
       RowBox[{"gUU", ".", "Rdddd"}]}], ";", "\n", 
      RowBox[{"If", "[", 
       RowBox[{"Ropt", ",", 
        RowBox[{
         RowBox[{"Clear", "[", "rmn", "]"}], ";", 
         RowBox[{
          RowBox[{"rmn", "[", 
           RowBox[{"a_", ",", "b_", ",", "c_", ",", "c_"}], "]"}], "=", "0"}],
          ";", 
         RowBox[{
          RowBox[{"rmn", "[", 
           RowBox[{"a_", ",", "b_", ",", "c_", ",", "id_"}], "]"}], ":=", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{"rmn", "[", 
             RowBox[{"a", ",", "b", ",", "id", ",", "c"}], "]"}]}], "/;", 
           RowBox[{"c", ">", "id"}]}]}], ";", 
         RowBox[{
          RowBox[{"rmn", "[", 
           RowBox[{"a_", ",", "b_", ",", "c_", ",", "id_"}], "]"}], ":=", 
          RowBox[{
           RowBox[{"rmn", "[", 
            RowBox[{"a", ",", "b", ",", "c", ",", "id"}], "]"}], "=", 
           RowBox[{"FaSi", "[", 
            RowBox[{"Rg", "[", 
             RowBox[{"[", 
              RowBox[{"a", ",", "b", ",", "c", ",", "id"}], "]"}], "]"}], 
            "]"}]}]}], ";", 
         RowBox[{"RUddd", "=", 
          RowBox[{"Array", "[", 
           RowBox[{"rmn", ",", 
            RowBox[{"{", 
             RowBox[{"Dim", ",", "Dim", ",", "Dim", ",", "Dim"}], "}"}]}], 
           "]"}]}], ";", 
         RowBox[{"timePrint", "[", 
          RowBox[{"\"\<Riemann(Uddd)\>\"", ",", "sT"}], "]"}], ";", 
         RowBox[{"sT", "=", 
          RowBox[{"TimeUsed", "[", "]"}]}], ";", 
         RowBox[{"Rg", "=", "RUddd"}]}], ",", 
        RowBox[{"stPrint", "[", 
         RowBox[{"\"\<RUddd not computed\>\"", ",", "1"}], "]"}]}], "]"}], 
      ";", "\n", "\t\t", "\n", 
      RowBox[{"Clear", "[", "tmp", "]"}], ";", 
      RowBox[{
       RowBox[{"tmp", "[", 
        RowBox[{"a_", ",", "b_"}], "]"}], ":=", 
       RowBox[{
        RowBox[{"tmp", "[", 
         RowBox[{"b", ",", "a"}], "]"}], "/;", 
        RowBox[{"a", ">", "b"}]}]}], ";", 
      RowBox[{
       RowBox[{"tmp", "[", 
        RowBox[{"a_", ",", "b_"}], "]"}], ":=", 
       RowBox[{
        RowBox[{"tmp", "[", 
         RowBox[{"a", ",", "b"}], "]"}], "=", 
        RowBox[{"FaSi", "[", 
         RowBox[{"Sum", "[", 
          RowBox[{
           RowBox[{"Rg", "[", 
            RowBox[{"[", 
             RowBox[{"k", ",", "a", ",", "k", ",", "b"}], "]"}], "]"}], ",", 
           " ", 
           RowBox[{"{", 
            RowBox[{"k", ",", "Dim"}], "}"}]}], "]"}], "]"}]}]}], ";", 
      RowBox[{"Rdd", "=", 
       RowBox[{"Array", "[", 
        RowBox[{"tmp", ",", 
         RowBox[{"{", 
          RowBox[{"Dim", ",", "Dim"}], "}"}]}], "]"}]}], ";", "\n", 
      "\t\t\t\t", "\n", 
      RowBox[{"RUd", "=", 
       RowBox[{"gUU", ".", "Rdd"}]}], ";", 
      RowBox[{"R", "=", 
       RowBox[{"FaSi", "[", 
        RowBox[{"Sum", "[", 
         RowBox[{
          RowBox[{"RUd", "[", 
           RowBox[{"[", 
            RowBox[{"a", ",", "a"}], "]"}], "]"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"a", ",", "Dim"}], "}"}]}], "]"}], "]"}]}], ";", 
      RowBox[{"timePrint", "[", 
       RowBox[{"\"\<Ricci\>\"", ",", "sT"}], "]"}], ";", 
      RowBox[{"sT", "=", 
       RowBox[{"TimeUsed", "[", "]"}]}], ";", "\n", "\t\t", "\n", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{"Wopt", "||", 
         RowBox[{"Dim", "<", "4"}]}], ",", 
        RowBox[{
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{"Dim", ">", "3"}], ",", 
           RowBox[{"If", "[", 
            RowBox[{
             RowBox[{"zeroQ", "[", "Rdd", "]"}], ",", 
             RowBox[{"Wdddd", "=", "Rdddd"}], ",", "\n", "\t", 
             RowBox[{
              RowBox[{"gg", "=", 
               RowBox[{"Transpose", "[", 
                RowBox[{
                 RowBox[{"Outer", "[", 
                  RowBox[{"Times", ",", "gdd", ",", "gdd"}], "]"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"1", ",", "3", ",", "2", ",", "4"}], "}"}]}], 
                "]"}]}], ";", 
              RowBox[{"gg", "=", 
               RowBox[{"gg", "-", 
                RowBox[{"Transpose", "[", "gg", "]"}]}]}], ";", 
              RowBox[{"Rg", "=", 
               RowBox[{"Transpose", "[", 
                RowBox[{
                 RowBox[{"Outer", "[", 
                  RowBox[{"Times", ",", "Rdd", ",", "gdd"}], "]"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"1", ",", "3", ",", "2", ",", "4"}], "}"}]}], 
                "]"}]}], ";", 
              RowBox[{"Rg", "=", 
               RowBox[{"Rg", "-", 
                RowBox[{"Transpose", "[", "Rg", "]"}]}]}], ";", 
              RowBox[{"Rg", "=", 
               RowBox[{"Rg", "-", 
                RowBox[{"Transpose", "[", 
                 RowBox[{"Rg", ",", 
                  RowBox[{"{", 
                   RowBox[{"1", ",", "2", ",", "4", ",", "3"}], "}"}]}], 
                 "]"}]}]}], ";", "\n", 
              RowBox[{"Clear", "[", "rmn", "]"}], ";", 
              RowBox[{"RiemSym", "[", "rmn", "]"}], ";", 
              RowBox[{
               RowBox[{"rmn", "[", 
                RowBox[{"a_", ",", "b_", ",", "c_", ",", "id_"}], "]"}], ":=", 
               RowBox[{
                RowBox[{"rmn", "[", 
                 RowBox[{"a", ",", "b", ",", "c", ",", "id"}], "]"}], "=", 
                RowBox[{"FaSi", "[", 
                 RowBox[{
                  RowBox[{"Rdddd", "[", 
                   RowBox[{"[", 
                    RowBox[{"a", ",", "b", ",", "c", ",", "id"}], "]"}], 
                   "]"}], "-", 
                  RowBox[{
                   RowBox[{"Rg", "[", 
                    RowBox[{"[", 
                    RowBox[{"a", ",", "b", ",", "c", ",", "id"}], "]"}], 
                    "]"}], "/", 
                   RowBox[{"(", 
                    RowBox[{"Dim", "-", "2"}], ")"}]}], "+", 
                  RowBox[{"R", " ", 
                   RowBox[{
                    RowBox[{"gg", "[", 
                    RowBox[{"[", 
                    RowBox[{"a", ",", "b", ",", "c", ",", "id"}], "]"}], 
                    "]"}], "/", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"Dim", "-", "1"}], ")"}], 
                    RowBox[{"(", 
                    RowBox[{"Dim", "-", "2"}], ")"}]}], ")"}]}]}]}], 
                 "]"}]}]}], ";", 
              RowBox[{"Wdddd", "=", 
               RowBox[{"Array", "[", 
                RowBox[{"rmn", ",", 
                 RowBox[{"{", 
                  RowBox[{"Dim", ",", "Dim", ",", "Dim", ",", "Dim"}], 
                  "}"}]}], "]"}]}]}]}], "]"}], ",", 
           RowBox[{"Wdddd", "=", 
            RowBox[{"zeroTensor", "[", "4", "]"}]}]}], "]"}], ";", 
         RowBox[{"timePrint", "[", 
          RowBox[{"\"\<Weyl\>\"", ",", "sT"}], "]"}], ";", 
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{"zeroQ", "[", "Wdddd", "]"}], ",", 
           RowBox[{
            RowBox[{"Cflat", "=", "True"}], ";", 
            RowBox[{"If", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"Dim", "=!=", "3"}], "||", 
               RowBox[{"zeroQ", "[", "CF3d", "]"}]}], ",", 
              RowBox[{"stPrint", "[", "\"\<Conformally Flat\>\"", "]"}]}], 
             "]"}]}]}], "]"}]}], ",", 
        RowBox[{"stPrint", "[", 
         RowBox[{"\"\<Weyl tensor not computed\>\"", ",", "1"}], "]"}]}], 
       "]"}], ";", "\n", "\t\t", "\n", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{"zeroQ", "[", "Rdd", "]"}], ",", 
        RowBox[{
         RowBox[{"stPrint", "[", "\"\<Ricci Flat\>\"", "]"}], ";", 
         RowBox[{"EUd", "=", "Rdd"}]}], ",", "\n", "\t\t\t", 
        RowBox[{
         RowBox[{"sT", "=", 
          RowBox[{"TimeUsed", "[", "]"}]}], ";", 
         RowBox[{"EUd", "=", 
          RowBox[{"FaSi", "[", 
           RowBox[{"RUd", " ", "-", " ", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"1", "/", "2"}], ")"}], " ", "R", "*", "idMat"}]}], 
           "]"}]}], ";", 
         RowBox[{"timePrint", "[", 
          RowBox[{"\"\<Einstein\>\"", ",", "sT"}], "]"}], ";", "\n", "\t\t", 
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{"zeroQ", "[", 
            RowBox[{"EUd", "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"1", "/", "2"}], "-", 
                RowBox[{"1", "/", "Dim"}]}], ")"}], "R", "*", "idMat"}]}], 
            "]"}], ",", 
           RowBox[{
            RowBox[{"stPrint", "[", "\"\<Einstein Space\>\"", "]"}], ";", 
            RowBox[{"EinSp", "=", "True"}]}]}], "]"}]}]}], "]"}], ";", "\n", 
      "\n", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"Dim", ">", "2"}], "&&", "Cflat", "&&", "EinSp"}], ")"}], "||", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"Dim", "===", "2"}], "&&", 
           RowBox[{"zeroQ", "[", 
            RowBox[{"FaSi", "[", 
             RowBox[{"covD", "[", "R", "]"}], "]"}], "]"}]}], ")"}]}], ",", 
        RowBox[{
        "stPrint", "[", "\"\<Space of Constant Curvature!\>\"", "]"}]}], 
       "]"}], ";", 
      RowBox[{"If", "[", 
       RowBox[{"NP$", ",", "NPdefs"}], "]"}], ";"}]}], "]"}]}], 
  ";"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"CF3d", ":=", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"stPrint", "[", 
      RowBox[{"\"\<Testing for 3-dim conformal flatness...\>\"", ",", "1"}], 
      "]"}], ";", 
     RowBox[{"Block", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"tmp$", "=", 
         RowBox[{
          RowBox[{"covD", "[", "Rdd", "]"}], "-", 
          RowBox[{"Outer", "[", 
           RowBox[{"Times", ",", "gdd", ",", 
            RowBox[{
             RowBox[{
              RowBox[{"covD", "[", "R", "]"}], "/", "2"}], "/", 
             RowBox[{"(", 
              RowBox[{"Dim", "-", "1"}], ")"}]}]}], "]"}]}]}], "}"}], ",", 
       RowBox[{"FaSi", "[", 
        RowBox[{"tmp$", "-", 
         RowBox[{"Transpose", "[", 
          RowBox[{"tmp$", ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "3", ",", "2"}], "}"}]}], "]"}]}], "]"}]}], 
      "]"}]}], ")"}]}], ";"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"NPdefs", ":=", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"PH", "[", 
       RowBox[{"0", ",", " ", "0"}], "]"}], " ", "=", " ", 
      RowBox[{
       RowBox[{"Rdd", "[", 
        RowBox[{"[", 
         RowBox[{"2", ",", "2"}], "]"}], "]"}], "/", "2"}]}], ";", " ", 
     RowBox[{
      RowBox[{"PH", "[", 
       RowBox[{"0", ",", " ", "1"}], "]"}], " ", "=", " ", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"Rdd", "[", 
         RowBox[{"[", 
          RowBox[{"2", ",", "4"}], "]"}], "]"}]}], "/", "2"}]}], ";", " ", 
     RowBox[{
      RowBox[{"PH", "[", 
       RowBox[{"1", ",", " ", "0"}], "]"}], " ", "=", " ", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"Rdd", "[", 
         RowBox[{"[", 
          RowBox[{"2", ",", "3"}], "]"}], "]"}]}], "/", "2"}]}], ";", " ", 
     RowBox[{
      RowBox[{"PH", "[", 
       RowBox[{"2", ",", " ", "2"}], "]"}], " ", "=", " ", 
      RowBox[{
       RowBox[{"Rdd", "[", 
        RowBox[{"[", 
         RowBox[{"1", ",", "1"}], "]"}], "]"}], "/", "2"}]}], ";", " ", 
     RowBox[{
      RowBox[{"PH", "[", 
       RowBox[{"2", ",", " ", "1"}], "]"}], " ", "=", " ", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"Rdd", "[", 
         RowBox[{"[", 
          RowBox[{"3", ",", "1"}], "]"}], "]"}]}], "/", "2"}]}], ";", " ", 
     RowBox[{
      RowBox[{"PH", "[", 
       RowBox[{"1", ",", " ", "2"}], "]"}], " ", "=", " ", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"Rdd", "[", 
         RowBox[{"[", 
          RowBox[{"4", ",", "1"}], "]"}], "]"}]}], "/", "2"}]}], ";", " ", 
     RowBox[{
      RowBox[{"PH", "[", 
       RowBox[{"0", ",", " ", "2"}], "]"}], " ", "=", " ", 
      RowBox[{
       RowBox[{"Rdd", "[", 
        RowBox[{"[", 
         RowBox[{"4", ",", "4"}], "]"}], "]"}], "/", "2"}]}], ";", " ", 
     RowBox[{
      RowBox[{"PH", "[", 
       RowBox[{"2", ",", " ", "0"}], "]"}], " ", "=", " ", 
      RowBox[{
       RowBox[{"Rdd", "[", 
        RowBox[{"[", 
         RowBox[{"3", ",", "3"}], "]"}], "]"}], "/", "2"}]}], ";", " ", 
     RowBox[{
      RowBox[{"PH", "[", 
       RowBox[{"1", ",", " ", "1"}], "]"}], " ", "=", " ", 
      RowBox[{"FaSi", "[", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Rdd", "[", 
           RowBox[{"[", 
            RowBox[{"1", ",", "2"}], "]"}], "]"}], " ", "+", " ", 
          RowBox[{"Rdd", "[", 
           RowBox[{"[", 
            RowBox[{"3", ",", "4"}], "]"}], "]"}]}], ")"}], "/", "4"}], 
       "]"}]}], ";", 
     RowBox[{"\[CapitalLambda]", "=", 
      RowBox[{
       RowBox[{"-", "R"}], "/", 
       RowBox[{"2", "4"}]}]}], ";", 
     RowBox[{
     "tmp$", " ", "=", " ", 
      "\"\<NP variables PH[i,j], \[CapitalLambda] \>\""}], ";", " ", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"Head", "[", "Wdddd", "]"}], " ", "=!=", " ", "Symbol"}], ",",
        " ", 
       RowBox[{
        RowBox[{
         RowBox[{"PS", "[", "0", "]"}], " ", "=", " ", 
         RowBox[{"-", 
          RowBox[{"Wdddd", "[", 
           RowBox[{"[", 
            RowBox[{"2", ",", "4", ",", "2", ",", "4"}], "]"}], "]"}]}]}], 
        ";", " ", 
        RowBox[{
         RowBox[{"PS", "[", "1", "]"}], " ", "=", " ", 
         RowBox[{"Wdddd", "[", 
          RowBox[{"[", 
           RowBox[{"2", ",", "4", ",", "2", ",", "1"}], "]"}], "]"}]}], ";", 
        " ", 
        RowBox[{
         RowBox[{"PS", "[", "2", "]"}], " ", "=", " ", 
         RowBox[{"-", 
          RowBox[{"Wdddd", "[", 
           RowBox[{"[", 
            RowBox[{"2", ",", "4", ",", "3", ",", "1"}], "]"}], "]"}]}]}], 
        ";", " ", 
        RowBox[{
         RowBox[{"PS", "[", "3", "]"}], " ", "=", " ", 
         RowBox[{"Wdddd", "[", 
          RowBox[{"[", 
           RowBox[{"2", ",", "1", ",", "3", ",", "1"}], "]"}], "]"}]}], ";", 
        " ", 
        RowBox[{
         RowBox[{"PS", "[", "4", "]"}], " ", "=", " ", 
         RowBox[{"-", 
          RowBox[{"Wdddd", "[", 
           RowBox[{"[", 
            RowBox[{"3", ",", "1", ",", "3", ",", "1"}], "]"}], "]"}]}]}], 
        ";", " ", 
        RowBox[{"tmp$", " ", "=", " ", 
         RowBox[{"StringJoin", "[", 
          RowBox[{"tmp$", ",", " ", "\"\<and PS[i] \>\""}], "]"}]}]}]}], 
      "]"}], ";", " ", 
     RowBox[{"stPrint", "[", 
      RowBox[{
       RowBox[{"StringJoin", "[", 
        RowBox[{"tmp$", ",", " ", "\"\<defined.\>\""}], "]"}], ",", " ", 
       "1"}], "]"}]}], ")"}]}], ";"}]], "Input"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"inn", "[", 
    RowBox[{"y_Wedge", ",", "x_"}], "]"}], ":=", 
   RowBox[{"inn", "[", 
    RowBox[{
     RowBox[{"Rest", "[", "y", "]"}], ",", 
     RowBox[{"inn", "[", 
      RowBox[{
       RowBox[{"First", "[", "y", "]"}], ",", "x"}], "]"}]}], "]"}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"inn", "[", 
    RowBox[{
     RowBox[{"e", "[", "a_", "]"}], ",", 
     RowBox[{"x_", "+", "y_"}]}], "]"}], ":=", 
   RowBox[{
    RowBox[{"inn", "[", 
     RowBox[{
      RowBox[{"e", "[", "a", "]"}], ",", "x"}], "]"}], "+", 
    RowBox[{"inn", "[", 
     RowBox[{
      RowBox[{"e", "[", "a", "]"}], ",", "y"}], "]"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"inn", "[", 
    RowBox[{
     RowBox[{"e", "[", "a_", "]"}], ",", 
     RowBox[{"x_", "*", "y_"}]}], "]"}], ":=", 
   RowBox[{
    RowBox[{"x", "*", 
     RowBox[{"inn", "[", 
      RowBox[{
       RowBox[{"e", "[", "a", "]"}], ",", "y"}], "]"}]}], "/;", 
    RowBox[{
     RowBox[{"FormDegree", "[", "x", "]"}], "===", "0"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"inn", "[", 
    RowBox[{
     RowBox[{"e", "[", "a_", "]"}], ",", "x_"}], "]"}], ":=", 
   RowBox[{"0", "/;", 
    RowBox[{
     RowBox[{"FormDegree", "[", "x", "]"}], "===", "0"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"inn", "[", 
    RowBox[{
     RowBox[{"e", "[", "a_", "]"}], ",", "x_Wedge"}], "]"}], ":=", 
   RowBox[{
    RowBox[{
     RowBox[{"inn", "[", 
      RowBox[{
       RowBox[{"e", "[", "a", "]"}], ",", 
       RowBox[{"First", "[", "x", "]"}]}], "]"}], "*", 
     RowBox[{"Rest", "[", "x", "]"}]}], "+", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"-", "1"}], ")"}], "^", 
      RowBox[{"FormDegree", "[", 
       RowBox[{"First", "[", "x", "]"}], "]"}]}], "*", 
     RowBox[{
      RowBox[{"First", "[", "x", "]"}], "\[Wedge]", 
      RowBox[{"inn", "[", 
       RowBox[{
        RowBox[{"e", "[", "a", "]"}], ",", 
        RowBox[{"Rest", "[", "x", "]"}]}], "]"}]}]}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"inn", "[", 
    RowBox[{
     RowBox[{"e", "[", "a_", "]"}], ",", 
     RowBox[{"e", "[", "b_", "]"}]}], "]"}], ":=", 
   RowBox[{"gUU", "[", 
    RowBox[{"[", 
     RowBox[{"a", ",", "b"}], "]"}], "]"}]}], ";"}]}], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"MoveIndex", "[", 
    RowBox[{"x_", ",", "i_", ",", "g_"}], "]"}], ":=", 
   RowBox[{"Block", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"rnk1", "=", 
        RowBox[{"TensorRank", "[", "x", "]"}]}], ",", "indL"}], "}"}], ",", 
     "\n", "    ", 
     RowBox[{"Which", "[", 
      RowBox[{
       RowBox[{"i", "===", "1"}], ",", 
       RowBox[{"g", ".", "x"}], ",", 
       RowBox[{"i", "===", "rnk1"}], ",", 
       RowBox[{"x", ".", "g"}], ",", "True", ",", 
       RowBox[{
        RowBox[{"indL", "=", 
         RowBox[{
          RowBox[{"Range", "[", "rnk1", "]"}], "/.", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"i", "->", "1"}], ",", 
            RowBox[{"1", "->", "i"}]}], "}"}]}]}], ";", 
        RowBox[{"Transpose", "[", 
         RowBox[{
          RowBox[{"g", ".", 
           RowBox[{"Transpose", "[", 
            RowBox[{"x", ",", "indL"}], "]"}]}], ",", "indL"}], "]"}]}]}], 
      "]"}]}], "]"}]}], ";"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Lower", "[", 
    RowBox[{"x_", ",", "i__"}], "]"}], ":=", 
   RowBox[{"FacSimp", "[", 
    RowBox[{
     RowBox[{"FoldList", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"MoveIndex", "[", 
         RowBox[{"#1", ",", "#2", ",", "gdd"}], "]"}], "&"}], ",", "x", ",", 
       RowBox[{"Flatten", "[", 
        RowBox[{"{", "i", "}"}], "]"}]}], "]"}], "[", 
     RowBox[{"[", 
      RowBox[{"-", "1"}], "]"}], "]"}], "]"}]}], ";"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Raise", "[", 
    RowBox[{"x_", ",", "i__"}], "]"}], ":=", 
   RowBox[{"FacSimp", "[", 
    RowBox[{
     RowBox[{"FoldList", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"MoveIndex", "[", 
         RowBox[{"#1", ",", "#2", ",", "gUU"}], "]"}], "&"}], ",", "x", ",", 
       RowBox[{"Flatten", "[", 
        RowBox[{"{", "i", "}"}], "]"}]}], "]"}], "[", 
     RowBox[{"[", 
      RowBox[{"-", "1"}], "]"}], "]"}], "]"}]}], ";"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"multiDot", "[", 
    RowBox[{"x_", ",", "y_", ",", "indPr__"}], "]"}], ":=", 
   RowBox[{"Block", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"rnk1", "=", 
        RowBox[{"TensorRank", "[", "x", "]"}]}], ",", 
       RowBox[{"rnk2", "=", 
        RowBox[{"TensorRank", "[", "y", "]"}]}], ",", 
       RowBox[{"indL", "=", 
        RowBox[{"Sort", "/@", 
         RowBox[{"Transpose", "[", 
          RowBox[{"{", "indPr", "}"}], "]"}]}]}], ",", 
       RowBox[{"ordPr", "=", 
        RowBox[{"Sort", "[", 
         RowBox[{"{", "indPr", "}"}], "]"}]}]}], "}"}], ",", 
     RowBox[{
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"Union", "[", 
           RowBox[{"indL", "[", 
            RowBox[{"[", "1", "]"}], "]"}], "]"}], "=!=", 
          RowBox[{"indL", "[", 
           RowBox[{"[", "1", "]"}], "]"}]}], "||", 
         RowBox[{
          RowBox[{
           RowBox[{"indL", "[", 
            RowBox[{"[", "1", "]"}], "]"}], "[", 
           RowBox[{"[", 
            RowBox[{"-", "1"}], "]"}], "]"}], ">", "rnk1"}], "||", 
         RowBox[{
          RowBox[{"Union", "[", 
           RowBox[{"indL", "[", 
            RowBox[{"[", "2", "]"}], "]"}], "]"}], "=!=", 
          RowBox[{"indL", "[", 
           RowBox[{"[", "2", "]"}], "]"}]}], "||", 
         RowBox[{
          RowBox[{
           RowBox[{"indL", "[", 
            RowBox[{"[", "2", "]"}], "]"}], "[", 
           RowBox[{"[", 
            RowBox[{"-", "1"}], "]"}], "]"}], ">", "rnk2"}]}], ",", 
        RowBox[{"errWarn", ";", 
         RowBox[{"Return", "[", "]"}]}]}], "]"}], ";", 
      RowBox[{"Which", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Length", "[", "ordPr", "]"}], "===", "1"}], ",", 
        RowBox[{"FacSimp", "[", 
         RowBox[{"dotOne", "[", 
          RowBox[{"x", ",", "y", ",", "indPr"}], "]"}], "]"}], ",", 
        RowBox[{
         RowBox[{"rnk1", "===", "rnk2"}], "&&", 
         RowBox[{"rnk1", "===", 
          RowBox[{"Length", "[", "ordPr", "]"}]}]}], ",", 
        RowBox[{"FacSimp", "[", 
         RowBox[{"dotAll", "[", 
          RowBox[{"x", ",", "y", ",", "ordPr"}], "]"}], "]"}], ",", "True", 
        ",", 
        RowBox[{"OKindCon", "[", 
         RowBox[{
          RowBox[{"dotOne", "[", 
           RowBox[{"x", ",", "y", ",", 
            RowBox[{"ordPr", "[", 
             RowBox[{"[", "1", "]"}], "]"}]}], "]"}], ",", 
          RowBox[{
           RowBox[{"renumb", "[", 
            RowBox[{"rnk1", ",", 
             RowBox[{"ordPr", "[", 
              RowBox[{"[", 
               RowBox[{"1", ",", "2"}], "]"}], "]"}]}], "]"}], "/@", 
           RowBox[{"Rest", "[", "ordPr", "]"}]}]}], "]"}]}], "]"}]}]}], 
    "]"}]}], ";"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"renumb", "[", 
     RowBox[{"rnk_", ",", "j_"}], "]"}], "[", 
    RowBox[{"{", 
     RowBox[{"a_", ",", "b_"}], "}"}], "]"}], ":=", 
   RowBox[{"If", "[", 
    RowBox[{
     RowBox[{"j", ">", "b"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"a", "-", "1"}], ",", 
       RowBox[{"b", "+", "rnk", "-", "1"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"a", "-", "1"}], ",", 
       RowBox[{"b", "+", "rnk", "-", "2"}]}], "}"}]}], "]"}]}], 
  ";"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"dotOne", "[", 
   RowBox[{"x_", ",", "y_", ",", 
    RowBox[{"{", 
     RowBox[{"i_", ",", "j_"}], "}"}]}], "]"}], ":=", 
  RowBox[{"Block", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"rnk1", "=", 
       RowBox[{"TensorRank", "[", "x", "]"}]}], ",", 
      RowBox[{"rnk2", "=", 
       RowBox[{"TensorRank", "[", "y", "]"}]}], ",", 
      RowBox[{"tmp$", "=", 
       RowBox[{"FormDegree", "[", "0", "]"}]}]}], "}"}], ",", 
    RowBox[{
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"tmp$", "===", "0"}], "&&", 
        RowBox[{
         RowBox[{"FormDegree", "[", "x", "]"}], ">", "0"}], "&&", 
        RowBox[{
         RowBox[{"FormDegree", "[", "y", "]"}], ">", "0"}]}], ",", 
       RowBox[{"tmp$", "=", "Wedge"}], ",", 
       RowBox[{"tmp$", "=", "Dot"}]}], "]"}], ";", 
     RowBox[{"Transpose", "[", 
      RowBox[{
       RowBox[{"tmp$", "[", 
        RowBox[{
         RowBox[{"Transpose", "[", 
          RowBox[{"x", ",", 
           RowBox[{
            RowBox[{"Range", "[", "rnk1", "]"}], "/.", "\[InvisibleSpace]", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"rnk1", "\[Rule]", "i"}], ",", 
              RowBox[{"i", "\[Rule]", "rnk1"}]}], "}"}]}]}], "]"}], ",", 
         RowBox[{"Transpose", "[", 
          RowBox[{"y", ",", 
           RowBox[{
            RowBox[{"Range", "[", "rnk2", "]"}], "/.", "\[InvisibleSpace]", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"j", "\[Rule]", "1"}], ",", 
              RowBox[{"1", "\[Rule]", "j"}]}], "}"}]}]}], "]"}]}], "]"}], ",", 
       RowBox[{"Join", "[", 
        RowBox[{
         RowBox[{"Range", "[", 
          RowBox[{"i", "-", "1"}], "]"}], ",", 
         RowBox[{"RotateRight", "[", 
          RowBox[{
           RowBox[{"Range", "[", 
            RowBox[{"i", ",", 
             RowBox[{"rnk1", "-", "1"}]}], "]"}], ",", "1"}], "]"}], ",", 
         RowBox[{"RotateLeft", "[", 
          RowBox[{
           RowBox[{"Range", "[", 
            RowBox[{"rnk1", ",", 
             RowBox[{"rnk1", "+", "j", "-", "2"}]}], "]"}], ",", "1"}], "]"}],
          ",", 
         RowBox[{"Range", "[", 
          RowBox[{
           RowBox[{"rnk1", "+", "j", "-", "1"}], ",", 
           RowBox[{"rnk1", "+", "rnk2", "-", "2"}]}], "]"}]}], "]"}]}], 
      "]"}]}]}], "]"}]}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"dotAll", "[", 
    RowBox[{"x_", ",", "y_", ",", "indPr_"}], "]"}], ":=", 
   RowBox[{"Block", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"s$", ",", "allInd", ",", "sumInd", ",", 
       RowBox[{"tmp$", "=", 
        RowBox[{"FormDegree", "[", "0", "]"}]}]}], "}"}], ",", 
     RowBox[{
      RowBox[{"allInd", "=", 
       RowBox[{
        RowBox[{"Map", "[", 
         RowBox[{"s$", ",", 
          RowBox[{"Transpose", "[", "indPr", "]"}], ",", 
          RowBox[{"{", "2", "}"}]}], "]"}], "/.", 
        RowBox[{
         RowBox[{"s$", "[", "i_", "]"}], ":>", 
         RowBox[{"ToExpression", "[", 
          RowBox[{"\"\<s$\>\"", "<>", 
           RowBox[{"ToString", "[", "i", "]"}]}], "]"}]}]}]}], ";", 
      RowBox[{"sumInd", "=", 
       RowBox[{"Transpose", "[", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"allInd", "[", 
           RowBox[{"[", "1", "]"}], "]"}], ",", 
          RowBox[{"Table", "[", 
           RowBox[{"Dim", ",", 
            RowBox[{"{", 
             RowBox[{"Length", "[", 
              RowBox[{"allInd", "[", 
               RowBox[{"[", "1", "]"}], "]"}], "]"}], "}"}]}], "]"}]}], "}"}],
         "]"}]}], ";", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"tmp$", "===", "0"}], "&&", 
         RowBox[{
          RowBox[{"FormDegree", "[", "x", "]"}], ">", "0"}], "&&", 
         RowBox[{
          RowBox[{"FormDegree", "[", "y", "]"}], ">", "0"}]}], ",", 
        RowBox[{"tmp$", "=", "Wedge"}], ",", 
        RowBox[{"tmp$", "=", "Times"}]}], "]"}], ";", 
      RowBox[{"Sum", "@@", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"Unevaluated", "[", 
          RowBox[{"tmp$", "[", 
           RowBox[{
            RowBox[{"x", "[", 
             RowBox[{"[", 
              RowBox[{"Sequence", "@@", 
               RowBox[{"allInd", "[", 
                RowBox[{"[", "1", "]"}], "]"}]}], "]"}], "]"}], ",", 
            RowBox[{"y", "[", 
             RowBox[{"[", 
              RowBox[{"Sequence", "@@", 
               RowBox[{"allInd", "[", 
                RowBox[{"[", "2", "]"}], "]"}]}], "]"}], "]"}]}], "]"}], 
          "]"}], ",", 
         RowBox[{"Sequence", "@@", "sumInd"}]}], "}"}]}]}]}], "]"}]}], 
  ";"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Contract", "[", 
    RowBox[{"x_", ",", "indPr__"}], "]"}], ":=", 
   RowBox[{"Block", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"rnk1", "=", 
        RowBox[{"TensorRank", "[", "x", "]"}]}], ",", 
       RowBox[{"indL", "=", 
        RowBox[{"Flatten", "[", 
         RowBox[{"{", "indPr", "}"}], "]"}]}]}], "}"}], ",", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"Length", "[", 
          RowBox[{"Union", "[", "indL", "]"}], "]"}], "<", 
         RowBox[{"Length", "[", "indL", "]"}]}], "||", 
        RowBox[{
         RowBox[{"Length", "[", "indL", "]"}], ">", "rnk1"}], "||", 
        RowBox[{
         RowBox[{
          RowBox[{"Sort", "[", "indL", "]"}], "[", 
          RowBox[{"[", 
           RowBox[{"-", "1"}], "]"}], "]"}], ">", "rnk1"}]}], ",", 
       RowBox[{"errWarn", ";", 
        RowBox[{"Return", "[", "]"}]}], ",", 
       RowBox[{"OKindCon", "[", 
        RowBox[{"x", ",", 
         RowBox[{"Sort", "[", 
          RowBox[{"Sort", "/@", 
           RowBox[{"{", "indPr", "}"}]}], "]"}]}], "]"}]}], "]"}]}], "]"}]}], 
  ";"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"newPrList", "[", "x_", "]"}], ":=", 
   RowBox[{
    RowBox[{
     RowBox[{"Rest", "[", "x", "]"}], "-", "1"}], "/.", 
    RowBox[{"k_", ":>", 
     RowBox[{
      RowBox[{"k", "-", "1"}], "/;", 
      RowBox[{"k", ">", 
       RowBox[{
        RowBox[{"x", "[", 
         RowBox[{"[", 
          RowBox[{"1", ",", "2"}], "]"}], "]"}], "-", "1"}]}]}]}]}]}], 
  ";"}]], "Input"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"OKindCon", "[", 
    RowBox[{"x_", ",", "indPr_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"FacSimp", "[", 
     RowBox[{"ConOne", "[", 
      RowBox[{"x", ",", 
       RowBox[{"indPr", "[", 
        RowBox[{"[", "1", "]"}], "]"}]}], "]"}], "]"}], "/;", 
    RowBox[{
     RowBox[{"Length", "[", "indPr", "]"}], "===", "1"}]}]}], ";", 
  RowBox[{
   RowBox[{"OKindCon", "[", 
    RowBox[{"x_", ",", "indPr_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"Block", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"s$", ",", "allInd", ",", "sumInd"}], "}"}], ",", 
      RowBox[{
       RowBox[{"allInd", "=", 
        RowBox[{
         RowBox[{
          RowBox[{"Range", "[", 
           RowBox[{"TensorRank", "[", "x", "]"}], "]"}], "/.", 
          RowBox[{"Apply", "[", 
           RowBox[{"Rule", ",", 
            RowBox[{"Apply", "[", 
             RowBox[{"Sequence", ",", 
              RowBox[{"Map", "[", 
               RowBox[{
                RowBox[{
                 RowBox[{"Transpose", "[", 
                  RowBox[{"{", 
                   RowBox[{"#", ",", 
                    RowBox[{
                    RowBox[{"s$", "[", 
                    RowBox[{"#", "[", 
                    RowBox[{"[", "1", "]"}], "]"}], "]"}], 
                    RowBox[{"{", 
                    RowBox[{"1", ",", "1"}], "}"}]}]}], "}"}], "]"}], "&"}], 
                ",", "indPr"}], "]"}], ",", "1"}], "]"}], ",", "1"}], "]"}]}],
          "/.", 
         RowBox[{
          RowBox[{"s$", "[", "i_", "]"}], ":>", 
          RowBox[{"ToExpression", "[", 
           RowBox[{"\"\<s$\>\"", "<>", 
            RowBox[{"ToString", "[", "i", "]"}]}], "]"}]}]}]}], ";", 
       RowBox[{"sumInd", "=", 
        RowBox[{"Transpose", "[", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"Union", "[", "allInd", "]"}], ",", 
           RowBox[{"Table", "[", 
            RowBox[{"Dim", ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"Length", "[", "allInd", "]"}], "/", "2"}], "}"}]}], 
            "]"}]}], "}"}], "]"}]}], ";", 
       RowBox[{"FacSimp", "[", 
        RowBox[{"Sum", "@@", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"Unevaluated", "[", 
            RowBox[{"x", "[", 
             RowBox[{"[", 
              RowBox[{"Sequence", "@@", "allInd"}], "]"}], "]"}], "]"}], ",", 
           RowBox[{"Sequence", "@@", "sumInd"}]}], "}"}]}], "]"}]}]}], "]"}], 
    "/;", 
    RowBox[{
     RowBox[{"TensorRank", "[", "x", "]"}], "===", 
     RowBox[{"2", 
      RowBox[{"Length", "[", "indPr", "]"}]}]}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"OKindCon", "[", 
    RowBox[{"x_", ",", "indPr_"}], "]"}], ":=", 
   RowBox[{"OKindCon", "[", 
    RowBox[{
     RowBox[{"ConOne", "[", 
      RowBox[{"x", ",", 
       RowBox[{"indPr", "[", 
        RowBox[{"[", "1", "]"}], "]"}]}], "]"}], ",", 
     RowBox[{"newPrList", "[", "indPr", "]"}]}], "]"}]}], ";"}]}], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"ConOne", "[", 
    RowBox[{"x_", ",", 
     RowBox[{"{", 
      RowBox[{"i_", ",", "j_"}], "}"}]}], "]"}], ":=", 
   RowBox[{"Block", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"rnk1", "=", 
        RowBox[{"TensorRank", "[", "x", "]"}]}], ",", "tr1List", ",", 
       "tr2List"}], "}"}], ",", 
     RowBox[{
      RowBox[{"tr1List", "=", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Range", "[", "rnk1", "]"}], "/.", 
          RowBox[{"{", 
           RowBox[{"j", "->", "i"}], "}"}]}], ")"}], "/.", 
        RowBox[{"k_", ":>", 
         RowBox[{
          RowBox[{"k", "-", "1"}], "/;", 
          RowBox[{"k", ">", "j"}]}]}]}]}], ";", 
      RowBox[{"tr2List", "=", 
       RowBox[{"Join", "[", 
        RowBox[{
         RowBox[{"Range", "[", 
          RowBox[{"i", "-", "1"}], "]"}], ",", 
         RowBox[{"RotateRight", "[", 
          RowBox[{
           RowBox[{"Range", "[", 
            RowBox[{"i", ",", 
             RowBox[{"rnk1", "-", "1"}]}], "]"}], ",", "1"}], "]"}]}], 
        "]"}]}], ";", 
      RowBox[{"Apply", "[", 
       RowBox[{"Plus", ",", 
        RowBox[{"Transpose", "[", 
         RowBox[{
          RowBox[{"Transpose", "[", 
           RowBox[{"x", ",", "tr1List"}], "]"}], ",", "tr2List"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"rnk1", "-", "2"}], "}"}]}], "]"}]}]}], "]"}]}], 
  ";"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"errWarn", ":=", 
   RowBox[{"stPrint", "[", 
    RowBox[{"\"\<Wrong tensor rank or number(s) of indices!\>\"", ",", "1"}], 
    "]"}]}], ";"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"covDiv", "[", 
    RowBox[{"x_", ",", "UpList_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"covDiv", "[", 
     RowBox[{"x", ",", "UpList"}], "]"}], "=", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"k", "=", 
         RowBox[{"TensorRank", "[", "x", "]"}]}], ",", "divInd", ",", 
        "allInd", ",", "freeInd", ",", "hhD", ",", "s", ",", "lt", ",", 
        "aInd"}], "}"}], ",", 
      RowBox[{
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"Length", "[", 
            RowBox[{"Flatten", "[", "UpList", "]"}], "]"}], ">", "k"}], "||", 
          RowBox[{
           RowBox[{
            RowBox[{"Sort", "[", 
             RowBox[{"Flatten", "[", "UpList", "]"}], "]"}], "[", 
            RowBox[{"[", 
             RowBox[{"-", "1"}], "]"}], "]"}], ">", "k"}], "||", 
          RowBox[{
           RowBox[{"Head", "[", "x", "]"}], "=!=", "List"}]}], ",", 
         RowBox[{"errWarn", ";", 
          RowBox[{"Return", "[", "]"}]}]}], "]"}], ";", " ", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"Length", "[", "UpList", "]"}], ">", "1"}], ",", 
         RowBox[{"divInd", "=", 
          RowBox[{
           RowBox[{"Flatten", "[", 
            RowBox[{"Select", "[", 
             RowBox[{"UpList", ",", 
              RowBox[{
               RowBox[{
                RowBox[{"Head", "[", "#", "]"}], "===", "List"}], "&"}]}], 
             "]"}], "]"}], "[", 
           RowBox[{"[", "1", "]"}], "]"}]}], ",", 
         RowBox[{"divInd", "=", 
          RowBox[{
           RowBox[{"Flatten", "[", 
            RowBox[{"{", "UpList", "}"}], "]"}], "[", 
           RowBox[{"[", "1", "]"}], "]"}]}]}], "]"}], ";", "\n", "\t\t\t", 
       RowBox[{"allInd", "=", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"aInd", "/@", 
           RowBox[{"Range", "[", "k", "]"}]}], ")"}], "/.", 
         RowBox[{
          RowBox[{"aInd", "[", "divInd", "]"}], "->", "s"}]}]}], ";", 
       RowBox[{"freeInd", "=", 
        RowBox[{"Select", "[", 
         RowBox[{"allInd", ",", 
          RowBox[{
           RowBox[{"#", "=!=", "s"}], "&"}]}], "]"}]}], ";", 
       RowBox[{"Off", "[", 
        RowBox[{"Part", "::", "\"\<pspec\>\""}], "]"}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"lt", "=", 
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{"$VersionNumber", "<", "3.5"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{
             RowBox[{"Sum", "[", 
              RowBox[{
               RowBox[{"hhD", "[", 
                RowBox[{
                 RowBox[{"x", "[", 
                  RowBox[{"[", 
                   RowBox[{"Sequence", "@@", "allInd"}], "]"}], "]"}], ",", 
                 "s"}], "]"}], ",", 
               RowBox[{"{", 
                RowBox[{"s", ",", "Dim"}], "}"}]}], "]"}], "+", 
             RowBox[{"Sum", "[", 
              RowBox[{
               RowBox[{"If", "[", 
                RowBox[{
                 RowBox[{"MemberQ", "[", 
                  RowBox[{
                   RowBox[{"Flatten", "[", "UpList", "]"}], ",", "i"}], "]"}],
                  ",", 
                 RowBox[{
                  RowBox[{"GUdd", "[", 
                   RowBox[{"[", 
                    RowBox[{
                    RowBox[{"allInd", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], ",", "s", ",", "j"}], 
                    "]"}], "]"}], 
                  RowBox[{"x", "[", 
                   RowBox[{"[", 
                    RowBox[{"Sequence", "@@", 
                    RowBox[{"ReplacePart", "[", 
                    RowBox[{"allInd", ",", "j", ",", "i"}], "]"}]}], "]"}], 
                   "]"}]}], ",", 
                 RowBox[{
                  RowBox[{"-", 
                   RowBox[{"GUdd", "[", 
                    RowBox[{"[", 
                    RowBox[{"j", ",", "s", ",", 
                    RowBox[{"allInd", "[", 
                    RowBox[{"[", "i", "]"}], "]"}]}], "]"}], "]"}]}], 
                  RowBox[{"x", "[", 
                   RowBox[{"[", 
                    RowBox[{"Sequence", "@@", 
                    RowBox[{"ReplacePart", "[", 
                    RowBox[{"allInd", ",", "j", ",", "i"}], "]"}]}], "]"}], 
                   "]"}]}]}], "]"}], ",", 
               RowBox[{"{", 
                RowBox[{"j", ",", "Dim"}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"i", ",", "k"}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"s", ",", "Dim"}], "}"}]}], "]"}]}], ",", 
            RowBox[{"Sequence", "@@", 
             RowBox[{"(", 
              RowBox[{"Map", "[", 
               RowBox[{
                RowBox[{
                 RowBox[{"List", "[", 
                  RowBox[{"#", ",", "Dim"}], "]"}], "&"}], ",", "freeInd"}], 
               "]"}], ")"}]}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"Unevaluated", "[", 
             RowBox[{"Sum", "[", 
              RowBox[{
               RowBox[{
                RowBox[{"hhD", "[", 
                 RowBox[{
                  RowBox[{"x", "[", 
                   RowBox[{"[", 
                    RowBox[{"Sequence", "@@", "allInd"}], "]"}], "]"}], ",", 
                  "s"}], "]"}], "+", 
                RowBox[{"Sum", "[", 
                 RowBox[{
                  RowBox[{"If", "[", 
                   RowBox[{
                    RowBox[{"MemberQ", "[", 
                    RowBox[{
                    RowBox[{"Flatten", "[", "UpList", "]"}], ",", "i"}], 
                    "]"}], ",", 
                    RowBox[{"Sum", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"GUdd", "[", 
                    RowBox[{"[", 
                    RowBox[{
                    RowBox[{"allInd", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], ",", "s", ",", "j"}], 
                    "]"}], "]"}], 
                    RowBox[{"x", "[", 
                    RowBox[{"[", 
                    RowBox[{"Sequence", "@@", 
                    RowBox[{"ReplacePart", "[", 
                    RowBox[{"allInd", ",", "j", ",", "i"}], "]"}]}], "]"}], 
                    "]"}]}], ",", 
                    RowBox[{"{", 
                    RowBox[{"j", ",", "Dim"}], "}"}]}], "]"}], ",", 
                    RowBox[{"-", 
                    RowBox[{"Sum", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"GUdd", "[", 
                    RowBox[{"[", 
                    RowBox[{"j", ",", "s", ",", 
                    RowBox[{"allInd", "[", 
                    RowBox[{"[", "i", "]"}], "]"}]}], "]"}], "]"}], 
                    RowBox[{"x", "[", 
                    RowBox[{"[", 
                    RowBox[{"Sequence", "@@", 
                    RowBox[{"ReplacePart", "[", 
                    RowBox[{"allInd", ",", "j", ",", "i"}], "]"}]}], "]"}], 
                    "]"}]}], ",", 
                    RowBox[{"{", 
                    RowBox[{"j", ",", "Dim"}], "}"}]}], "]"}]}]}], "]"}], ",", 
                  RowBox[{"{", 
                   RowBox[{"i", ",", "k"}], "}"}]}], "]"}]}], ",", 
               RowBox[{"{", 
                RowBox[{"s", ",", "Dim"}], "}"}]}], "]"}], "]"}], ",", 
            RowBox[{"Sequence", "@@", 
             RowBox[{"(", 
              RowBox[{"Map", "[", 
               RowBox[{
                RowBox[{
                 RowBox[{"List", "[", 
                  RowBox[{"#", ",", "Dim"}], "]"}], "&"}], ",", "freeInd"}], 
               "]"}], ")"}]}]}], "}"}]}], "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{"k", " ", ">", "1"}], ",", 
         RowBox[{"lt", "=", 
          RowBox[{"Table", "@@", "lt"}]}], ",", 
         RowBox[{"lt", "=", 
          RowBox[{
           RowBox[{"Sum", "[", 
            RowBox[{
             RowBox[{"pD", "[", 
              RowBox[{
               RowBox[{"x", "[", 
                RowBox[{"[", "s$", "]"}], "]"}], ",", "s$"}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{"s$", ",", "Dim"}], "}"}]}], "]"}], "+", 
           RowBox[{"Sum", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"GUdd", "[", 
               RowBox[{"[", 
                RowBox[{"s$", ",", "s$", ",", "j"}], "]"}], "]"}], 
              RowBox[{"x", "[", 
               RowBox[{"[", "j", "]"}], "]"}]}], ",", 
             RowBox[{"{", 
              RowBox[{"j", ",", "Dim"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"s$", ",", "Dim"}], "}"}]}], "]"}]}]}]}], "]"}], ";", 
       RowBox[{"On", "[", 
        RowBox[{"Part", "::", "\"\<pspec\>\""}], "]"}], ";", 
       RowBox[{"Return", "[", 
        RowBox[{"FaSi", "[", 
         RowBox[{"Evaluate", "[", 
          RowBox[{"lt", "/.", 
           RowBox[{"hhD", "->", "pD"}]}], "]"}], "]"}], "]"}]}]}], "]"}]}]}], 
  ";"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"covD", "[", 
    RowBox[{"x_List", ",", "y_List"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"covD", "[", 
     RowBox[{"x", ",", "y"}], "]"}], "=", 
    RowBox[{"c$D", "[", 
     RowBox[{"x", ",", "y"}], "]"}]}]}], ";", 
  RowBox[{
   RowBox[{"covD", "[", 
    RowBox[{"x_", ",", "y_List"}], "]"}], ":=", "errWarn"}], ";", 
  RowBox[{
   RowBox[{"covD", "[", "x_", "]"}], ":=", 
   RowBox[{
    RowBox[{"covD", "[", "x", "]"}], "=", 
    RowBox[{"c$D", "[", "x", "]"}]}]}], ";"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"c$D", "[", 
    RowBox[{"x_", ",", 
     RowBox[{"UpList_:", 
      RowBox[{"{", "}"}]}]}], "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"k", "=", 
       RowBox[{"TensorRank", "[", "x", "]"}]}], "}"}], ",", 
     RowBox[{
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"Length", "[", "UpList", "]"}], ">", "0"}], "&&", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"Length", "[", 
             RowBox[{"Flatten", "[", "UpList", "]"}], "]"}], ">", "k"}], "||", 
           RowBox[{
            RowBox[{
             RowBox[{"Sort", "[", 
              RowBox[{"Flatten", "[", "UpList", "]"}], "]"}], 
             "\[LeftDoubleBracket]", 
             RowBox[{"-", "1"}], "\[RightDoubleBracket]"}], ">", "k"}]}], 
          ")"}]}], ",", 
        RowBox[{"errWarn", ";", 
         RowBox[{"Return", "[", "]"}]}]}], "]"}], ";", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Head", "[", "x", "]"}], "===", "List"}], ",", 
        RowBox[{"Array", "[", 
         RowBox[{
          RowBox[{"cDcomp", "[", 
           RowBox[{"x", ",", "k", ",", "UpList"}], "]"}], ",", 
          RowBox[{"Table", "[", 
           RowBox[{"Dim", ",", 
            RowBox[{"{", 
             RowBox[{"k", "+", "1"}], "}"}]}], "]"}]}], "]"}], ",", 
        RowBox[{"FaSi", "[", 
         RowBox[{"Table", "[", 
          RowBox[{
           RowBox[{"pD", "[", 
            RowBox[{"x", ",", "i"}], "]"}], ",", 
           RowBox[{"{", 
            RowBox[{"i", ",", "Dim"}], "}"}]}], "]"}], "]"}]}], "]"}]}]}], 
    "]"}]}], ";"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"cDcomp", "[", 
     RowBox[{"x_", ",", "rnk_", ",", 
      RowBox[{"UpList_:", 
       RowBox[{"{", "}"}]}]}], "]"}], "[", "y__", "]"}], ":=", 
   RowBox[{"Block", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"y$", "=", 
        RowBox[{"Drop", "[", 
         RowBox[{
          RowBox[{"{", "y", "}"}], ",", 
          RowBox[{"-", "1"}]}], "]"}]}], ",", 
       RowBox[{"z$", "=", 
        RowBox[{
         RowBox[{"{", "y", "}"}], "[", 
         RowBox[{"[", 
          RowBox[{"-", "1"}], "]"}], "]"}]}]}], "}"}], ",", 
     RowBox[{"FaSi", "[", 
      RowBox[{
       RowBox[{"pD", "[", 
        RowBox[{
         RowBox[{"x", "[", 
          RowBox[{"[", 
           RowBox[{"Sequence", "@@", "y$"}], "]"}], "]"}], ",", "z$"}], "]"}],
        "+", 
       RowBox[{"Sum", "[", 
        RowBox[{
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{"MemberQ", "[", 
            RowBox[{"UpList", ",", "i"}], "]"}], ",", 
           RowBox[{
            RowBox[{"GUdd", "[", 
             RowBox[{"[", 
              RowBox[{
               RowBox[{"y$", "[", 
                RowBox[{"[", "i", "]"}], "]"}], ",", "z$", ",", "j"}], "]"}], 
             "]"}], 
            RowBox[{"x", "[", 
             RowBox[{"[", 
              RowBox[{"Sequence", "@@", 
               RowBox[{"ReplacePart", "[", 
                RowBox[{"y$", ",", "j", ",", "i"}], "]"}]}], "]"}], "]"}]}], 
           ",", 
           RowBox[{
            RowBox[{"-", 
             RowBox[{"GUdd", "[", 
              RowBox[{"[", 
               RowBox[{"j", ",", "z$", ",", 
                RowBox[{"y$", "[", 
                 RowBox[{"[", "i", "]"}], "]"}]}], "]"}], "]"}]}], 
            RowBox[{"x", "[", 
             RowBox[{"[", 
              RowBox[{"Sequence", "@@", 
               RowBox[{"ReplacePart", "[", 
                RowBox[{"y$", ",", "j", ",", "i"}], "]"}]}], "]"}], "]"}]}]}],
           "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"j", ",", "Dim"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"i", ",", "rnk"}], "}"}]}], "]"}]}], "]"}]}], "]"}]}], 
  ";"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Bianchi", "[", "0", "]"}], ":=", 
   RowBox[{"Block", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"tmp$", "=", 
       RowBox[{"covD", "[", "Rdddd", "]"}]}], "}"}], ",", 
     RowBox[{"FaSi", "[", 
      RowBox[{"indepTerms", "[", 
       RowBox[{"tmp$", "+", 
        RowBox[{"Transpose", "[", 
         RowBox[{"tmp$", ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "2", ",", "4", ",", "5", ",", "3"}], "}"}]}], 
         "]"}], "+", 
        RowBox[{"Transpose", "[", 
         RowBox[{"tmp$", ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "2", ",", "5", ",", "3", ",", "4"}], "}"}]}], 
         "]"}]}], "]"}], "]"}]}], "]"}]}], ";"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Bianchi", "[", "1", "]"}], ":=", 
   RowBox[{"Block", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"tmp$", "=", 
       RowBox[{"covD", "[", "Rdd", "]"}]}], "}"}], ",", 
     RowBox[{
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Head", "[", "RUddd", "]"}], "===", "Symbol"}], ",", 
        RowBox[{"RUddd", "=", 
         RowBox[{"Raise", "[", 
          RowBox[{"Rdddd", ",", "1"}], "]"}]}]}], "]"}], ";", 
      RowBox[{"FaSi", "[", 
       RowBox[{"indepTerms", "[", 
        RowBox[{
         RowBox[{"covDiv", "[", 
          RowBox[{"RUddd", ",", 
           RowBox[{"{", "1", "}"}]}], "]"}], "+", "tmp$", "-", 
         RowBox[{"Transpose", "[", 
          RowBox[{"tmp$", ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "3", ",", "2"}], "}"}]}], "]"}]}], "]"}], 
       "]"}]}]}], "]"}]}], ";"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Bianchi", "[", "2", "]"}], ":=", 
   RowBox[{"indepTerms", "[", 
    RowBox[{"covDiv", "[", 
     RowBox[{"EUd", ",", 
      RowBox[{"{", "1", "}"}]}], "]"}], "]"}]}], ";"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"$PrePrint", "=", " ", 
   RowBox[{
    RowBox[{"If", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"ByteCount", "[", "#", "]"}], " ", ">", " ", "200000"}], ",", 
      RowBox[{"Short", "[", 
       RowBox[{"#", ",", "100"}], "]"}], ",", " ", "#"}], "]"}], "&"}]}], 
  ";"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Protect", "[", 
   RowBox[{
   "cDcomp", ",", "CF3d", ",", "ConOne", ",", "c$D", ",", "dotAll", ",", 
    "dotOne", ",", "epsilon", ",", "errWarn", ",", "FacSimp", ",", "FaSi", 
    ",", "indexList", ",", "inn", ",", "MF", ",", "MoveIndex", ",", 
    "newPrList", ",", "NPdefs", ",", "numb1", ",", "numb2", ",", "OKindCon", 
    ",", "redPlus", ",", "redTimes", ",", "renumb", ",", "RiemSym", ",", 
    "zeroTensor"}], "]"}], ";"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"On", "[", 
   RowBox[{
    RowBox[{"General", "::", "\"\<spell\>\""}], ",", 
    RowBox[{"General", "::", "\"\<spell1\>\""}]}], "]"}], ";"}]], "Input"],

Cell[BoxData["\[IndentingNewLine]"], "Input",
 CellChangeTimes->{3.6205808502542887`*^9}]
}, Closed]]
}, Closed]],

Cell[CellGroupData[{

Cell["Homework", "Chapter",
 CellChangeTimes->{{3.624040920155903*^9, 3.6240409216247253`*^9}, {
  3.7181075829076543`*^9, 3.718107592976757*^9}, {3.7704715994732914`*^9, 
  3.7704716001689467`*^9}, {3.771962428026105*^9, 3.7719624335413*^9}}],

Cell[CellGroupData[{

Cell["Model and EOMs", "Section",
 CellChangeTimes->{{3.62400950390606*^9, 3.6240095065468335`*^9}, {
  3.729006114091935*^9, 3.72900611499006*^9}}],

Cell[TextData[StyleBox["Let us learn the package command.\nWe need to define \
the coordinates and the metric. Trick: Expand the metric, especially if you \
have complicated perturbations or actions. And then run RGtensors, it will \
compute a lot for you...",
 FontWeight->"Bold"]], "Text",
 CellChangeTimes->{{3.770556056497218*^9, 3.7705561042255473`*^9}, {
  3.7719623493063564`*^9, 3.7719623496196737`*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"xCoord", "=", 
   RowBox[{"{", 
    RowBox[{"t", ",", "x", ",", "y", ",", "r"}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"g", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"gtt", "[", "r", "]"}], ",", "0", ",", "0", ",", "0"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", 
       RowBox[{"gxx", "[", "r", "]"}], ",", 
       RowBox[{"\[Epsilon]", "*", 
        RowBox[{"hxy", "[", 
         RowBox[{"t", ",", "r"}], "]"}]}], ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", 
       RowBox[{"\[Epsilon]", "*", 
        RowBox[{"hxy", "[", 
         RowBox[{"t", ",", "r"}], "]"}]}], ",", 
       RowBox[{"gxx", "[", "r", "]"}], ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", 
       RowBox[{"grr", "[", "r", "]"}]}], "}"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"gexp", "=", 
   RowBox[{"Series", "[", 
    RowBox[{"g", ",", 
     RowBox[{"{", 
      RowBox[{"\[Epsilon]", ",", "0", ",", "1"}], "}"}]}], "]"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{
  3.570167330426721*^9, {3.570167711460515*^9, 3.5701677604433165`*^9}, {
   3.5701875806651926`*^9, 3.570187583672364*^9}, {3.5701876605677624`*^9, 
   3.5701876639509563`*^9}, {3.570187735649057*^9, 3.570187745717633*^9}, {
   3.5701886532425404`*^9, 3.5701886590188704`*^9}, {3.5710344839574785`*^9, 
   3.5710345490622025`*^9}, {3.5710565998820677`*^9, 3.571056609206601*^9}, {
   3.571056688575141*^9, 3.5710566960055656`*^9}, {3.571057753245036*^9, 
   3.5710577696369743`*^9}, {3.5710584597704477`*^9, 3.571058487839053*^9}, {
   3.571162597044566*^9, 3.571162634373329*^9}, {3.572352151919235*^9, 
   3.5723521744285226`*^9}, {3.5723527649783*^9, 3.572352805412613*^9}, {
   3.5723544810774555`*^9, 3.572354481370472*^9}, {3.572783907767783*^9, 
   3.572783910698951*^9}, {3.5727852817183685`*^9, 3.5727852851825666`*^9}, {
   3.572847181580718*^9, 3.572847187575061*^9}, {3.5728479839206095`*^9, 
   3.572848013493301*^9}, {3.5728683898720317`*^9, 3.5728684127023373`*^9}, {
   3.5768411793242626`*^9, 3.5768411960782213`*^9}, {3.576841393342504*^9, 
   3.576841400301902*^9}, {3.588570366786084*^9, 3.588570605641746*^9}, {
   3.588676297756776*^9, 3.588676313015649*^9}, {3.588679147362764*^9, 
   3.588679147494772*^9}, {3.589176462654968*^9, 3.5891764682232866`*^9}, {
   3.5891765005721364`*^9, 3.5891765490069065`*^9}, {3.5891765827008343`*^9, 
   3.5891766018889313`*^9}, {3.589176698654466*^9, 3.5891767473842535`*^9}, {
   3.5891781666334295`*^9, 3.5891781823983316`*^9}, {3.5892026584710283`*^9, 
   3.58920267756212*^9}, {3.5892027244858036`*^9, 3.589202733565323*^9}, {
   3.5892038518332844`*^9, 3.589203878423805*^9}, {3.5892057669598236`*^9, 
   3.5892057873969927`*^9}, {3.58920631763332*^9, 3.589206320231469*^9}, {
   3.589207357322787*^9, 3.589207393252842*^9}, {3.5896209102385693`*^9, 
   3.5896209119556675`*^9}, {3.5896210590570817`*^9, 3.589621064654402*^9}, {
   3.5907551876956787`*^9, 3.5907552091219044`*^9}, {3.5907566716935587`*^9, 
   3.5907566860873823`*^9}, {3.592217073930195*^9, 3.5922171581900144`*^9}, {
   3.59256777152232*^9, 3.592567782218931*^9}, {3.5927224828902206`*^9, 
   3.5927225021913247`*^9}, {3.592755344267173*^9, 3.592755345044217*^9}, {
   3.5927555533841333`*^9, 3.592755559335474*^9}, 3.592755679146327*^9, {
   3.592914201124915*^9, 3.5929142298985605`*^9}, {3.592914325799046*^9, 
   3.5929143259670553`*^9}, {3.5931684118583736`*^9, 3.593168433449609*^9}, {
   3.593168691672378*^9, 3.593168692003397*^9}, {3.593177947440778*^9, 
   3.5931779569343204`*^9}, {3.5932379656937857`*^9, 
   3.5932379657697897`*^9}, {3.5939694634234915`*^9, 
   3.5939694642905407`*^9}, {3.612679384297059*^9, 3.6126794442260604`*^9}, 
   3.612891633755241*^9, {3.6128925243427753`*^9, 3.6128925729956837`*^9}, {
   3.6128930187745657`*^9, 3.6128930511441402`*^9}, {3.612902044032016*^9, 
   3.612902045532769*^9}, {3.619853651851103*^9, 3.619853652299033*^9}, {
   3.62002395456089*^9, 3.6200239553877697`*^9}, {3.620378552850563*^9, 
   3.62037858294659*^9}, {3.620378635267205*^9, 3.620378639328519*^9}, {
   3.647955058271038*^9, 3.6479550759139366`*^9}, {3.654952055484351*^9, 
   3.6549520601464434`*^9}, {3.65496552447079*^9, 3.654965613278685*^9}, {
   3.654967324844714*^9, 3.654967331347026*^9}, {3.654967833826115*^9, 
   3.654967840397472*^9}, {3.6549678980236807`*^9, 3.654967929730706*^9}, {
   3.6549689142126083`*^9, 3.654968939296237*^9}, {3.654968970212738*^9, 
   3.6549689784762173`*^9}, {3.6550802832354965`*^9, 3.655080308532049*^9}, {
   3.6550810089691243`*^9, 3.655081032446229*^9}, {3.6550818735510454`*^9, 
   3.6550818886860847`*^9}, {3.6550823294532814`*^9, 
   3.6550823549695144`*^9}, {3.6550828590494404`*^9, 
   3.6550828645060587`*^9}, {3.655142501906828*^9, 3.6551425101522913`*^9}, {
   3.717407249755625*^9, 3.7174072858519745`*^9}, {3.71810690905823*^9, 
   3.7181069110819144`*^9}, {3.718107615324473*^9, 3.7181076566420736`*^9}, {
   3.728361666539886*^9, 3.7283616992502537`*^9}, {3.7293176051119976`*^9, 
   3.729317616446021*^9}, {3.729318641016193*^9, 3.7293186419880533`*^9}, {
   3.72931877729201*^9, 3.72931881047895*^9}, {3.7293194501514435`*^9, 
   3.729319456779991*^9}, {3.7323639845148983`*^9, 3.7323640003734674`*^9}, {
   3.7323640554966245`*^9, 3.732364057585289*^9}, {3.770471606406065*^9, 
   3.770471649934743*^9}, {3.7704720477159286`*^9, 3.770472061929146*^9}, {
   3.7704721415514297`*^9, 3.7704721434266443`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"RGtensors", "[", 
  RowBox[{"gexp", ",", "xCoord"}], "]"}]], "Input",
 CellChangeTimes->{{3.6549656052443523`*^9, 3.6549656064331408`*^9}, {
  3.6550829279111032`*^9, 3.655082930866063*^9}, {3.7174072166162825`*^9, 
  3.7174072169184837`*^9}, {3.728968246688678*^9, 3.728968246862032*^9}, {
  3.7293176192533307`*^9, 3.72931761948652*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"gdd = \"\>", "\[InvisibleSpace]", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {
        RowBox[{"gtt", "[", "r", "]"}], "0", "0", "0"},
       {"0", 
        RowBox[{"gxx", "[", "r", "]"}], 
        InterpretationBox[
         RowBox[{
          RowBox[{
           RowBox[{"hxy", "[", 
            RowBox[{"t", ",", "r"}], "]"}], " ", "\[Epsilon]"}], "+", 
          InterpretationBox[
           SuperscriptBox[
            RowBox[{"O", "[", "\[Epsilon]", "]"}], "2"],
           SeriesData[$CellContext`\[Epsilon], 0, {}, 1, 2, 1],
           Editable->False]}],
         SeriesData[$CellContext`\[Epsilon], 0, {
           $CellContext`hxy[$CellContext`t, $CellContext`r]}, 1, 2, 1],
         Editable->False], "0"},
       {"0", 
        InterpretationBox[
         RowBox[{
          RowBox[{
           RowBox[{"hxy", "[", 
            RowBox[{"t", ",", "r"}], "]"}], " ", "\[Epsilon]"}], "+", 
          InterpretationBox[
           SuperscriptBox[
            RowBox[{"O", "[", "\[Epsilon]", "]"}], "2"],
           SeriesData[$CellContext`\[Epsilon], 0, {}, 1, 2, 1],
           Editable->False]}],
         SeriesData[$CellContext`\[Epsilon], 0, {
           $CellContext`hxy[$CellContext`t, $CellContext`r]}, 1, 2, 1],
         Editable->False], 
        RowBox[{"gxx", "[", "r", "]"}], "0"},
       {"0", "0", "0", 
        RowBox[{"grr", "[", "r", "]"}]}
      },
      GridBoxAlignment->{
       "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
        "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]]}],
  SequenceForm["gdd = ", 
   MatrixForm[{{
      $CellContext`gtt[$CellContext`r], 0, 0, 0}, {0, 
      $CellContext`gxx[$CellContext`r], 
      SeriesData[$CellContext`\[Epsilon], 0, {
        $CellContext`hxy[$CellContext`t, $CellContext`r]}, 1, 2, 1], 0}, {0, 
      SeriesData[$CellContext`\[Epsilon], 0, {
        $CellContext`hxy[$CellContext`t, $CellContext`r]}, 1, 2, 1], 
      $CellContext`gxx[$CellContext`r], 0}, {0, 0, 0, 
      $CellContext`grr[$CellContext`r]}}]],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.7289680242370596`*^9, 3.728968248045136*^9, 3.729001935403493*^9, 
   3.729317621105878*^9, 3.7293186559980583`*^9, 3.729318820883957*^9, 
   3.7293194621725445`*^9, 3.7293331145483694`*^9, 3.7294051997188153`*^9, 
   3.7294133732149525`*^9, 3.7294323323248324`*^9, 3.729432499655442*^9, 
   3.729487932511797*^9, 3.730709977766046*^9, 3.7307138717451043`*^9, 
   3.730736300060354*^9, 3.7323605258317504`*^9, 3.7323634671441407`*^9, 
   3.7323640151162806`*^9, {3.732364059980197*^9, 3.732364070103574*^9}, 
   3.7323900253256187`*^9, 3.744018783129775*^9, 3.7599314804328203`*^9, 
   3.759932370565354*^9, 3.762708851535878*^9, 3.7704716635099115`*^9, 
   3.7704720732239995`*^9, 3.770472146423413*^9, 3.773393391076026*^9, 
   3.7772910716279793`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"\\!\\(\\*SuperscriptBox[\\(ds\\), \\(2\\)]\\) = \"\>", 
   "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        SuperscriptBox[
         RowBox[{"d", "[", "r", "]"}], "2"], " ", 
        RowBox[{"grr", "[", "r", "]"}]}], "+", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"d", "[", "t", "]"}], "2"], " ", 
        RowBox[{"gtt", "[", "r", "]"}]}], "+", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"d", "[", "x", "]"}], "2"], " ", 
        RowBox[{"gxx", "[", "r", "]"}]}], "+", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"d", "[", "y", "]"}], "2"], " ", 
        RowBox[{"gxx", "[", "r", "]"}]}]}], ")"}], "+", 
     RowBox[{"2", " ", 
      RowBox[{"d", "[", "x", "]"}], " ", 
      RowBox[{"d", "[", "y", "]"}], " ", 
      RowBox[{"hxy", "[", 
       RowBox[{"t", ",", "r"}], "]"}], " ", "\[Epsilon]"}], "+", 
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", "\[Epsilon]", "]"}], "2"],
      SeriesData[$CellContext`\[Epsilon], 0, {}, 0, 2, 1],
      Editable->False]}],
    SeriesData[$CellContext`\[Epsilon], 
     0, {$CellContext`d[$CellContext`r]^2 $CellContext`grr[$CellContext`r] + \
$CellContext`d[$CellContext`t]^2 $CellContext`gtt[$CellContext`r] + \
$CellContext`d[$CellContext`x]^2 $CellContext`gxx[$CellContext`r] + \
$CellContext`d[$CellContext`y]^2 $CellContext`gxx[$CellContext`r], 
      2 $CellContext`d[$CellContext`x] $CellContext`d[$CellContext`y] \
$CellContext`hxy[$CellContext`t, $CellContext`r]}, 0, 2, 1],
    Editable->False]}],
  SequenceForm["\!\(\*SuperscriptBox[\(ds\), \(2\)]\) = ", 
   SeriesData[$CellContext`\[Epsilon], 
    0, {$CellContext`d[$CellContext`r]^2 $CellContext`grr[$CellContext`r] + \
$CellContext`d[$CellContext`t]^2 $CellContext`gtt[$CellContext`r] + \
$CellContext`d[$CellContext`x]^2 $CellContext`gxx[$CellContext`r] + \
$CellContext`d[$CellContext`y]^2 $CellContext`gxx[$CellContext`r], 
     2 $CellContext`d[$CellContext`x] $CellContext`d[$CellContext`y] \
$CellContext`hxy[$CellContext`t, $CellContext`r]}, 0, 2, 1]],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.7289680242370596`*^9, 3.728968248045136*^9, 3.729001935403493*^9, 
   3.729317621105878*^9, 3.7293186559980583`*^9, 3.729318820883957*^9, 
   3.7293194621725445`*^9, 3.7293331145483694`*^9, 3.7294051997188153`*^9, 
   3.7294133732149525`*^9, 3.7294323323248324`*^9, 3.729432499655442*^9, 
   3.729487932511797*^9, 3.730709977766046*^9, 3.7307138717451043`*^9, 
   3.730736300060354*^9, 3.7323605258317504`*^9, 3.7323634671441407`*^9, 
   3.7323640151162806`*^9, {3.732364059980197*^9, 3.732364070103574*^9}, 
   3.7323900253256187`*^9, 3.744018783129775*^9, 3.7599314804328203`*^9, 
   3.759932370565354*^9, 3.762708851535878*^9, 3.7704716635099115`*^9, 
   3.7704720732239995`*^9, 3.770472146423413*^9, 3.773393391076026*^9, 
   3.7772910716279793`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"gUU = \"\>", "\[InvisibleSpace]", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {
        InterpretationBox[
         RowBox[{
          FractionBox["1", 
           RowBox[{"gtt", "[", "r", "]"}]], "+", 
          InterpretationBox[
           SuperscriptBox[
            RowBox[{"O", "[", "\[Epsilon]", "]"}], "3"],
           SeriesData[$CellContext`\[Epsilon], 0, {}, 0, 3, 1],
           Editable->False]}],
         SeriesData[$CellContext`\[Epsilon], 
          0, {$CellContext`gtt[$CellContext`r]^(-1)}, 0, 3, 1],
         Editable->False], "0", "0", "0"},
       {"0", 
        InterpretationBox[
         RowBox[{
          FractionBox["1", 
           RowBox[{"gxx", "[", "r", "]"}]], "+", 
          FractionBox[
           RowBox[{
            SuperscriptBox[
             RowBox[{"hxy", "[", 
              RowBox[{"t", ",", "r"}], "]"}], "2"], " ", 
            SuperscriptBox["\[Epsilon]", "2"]}], 
           SuperscriptBox[
            RowBox[{"gxx", "[", "r", "]"}], "3"]], "+", 
          InterpretationBox[
           SuperscriptBox[
            RowBox[{"O", "[", "\[Epsilon]", "]"}], "3"],
           SeriesData[$CellContext`\[Epsilon], 0, {}, 0, 3, 1],
           Editable->False]}],
         SeriesData[$CellContext`\[Epsilon], 
          0, {$CellContext`gxx[$CellContext`r]^(-1), 
           0, $CellContext`gxx[$CellContext`r]^(-3) \
$CellContext`hxy[$CellContext`t, $CellContext`r]^2}, 0, 3, 1],
         Editable->False], 
        InterpretationBox[
         RowBox[{
          RowBox[{"-", 
           FractionBox[
            RowBox[{
             RowBox[{"hxy", "[", 
              RowBox[{"t", ",", "r"}], "]"}], " ", "\[Epsilon]"}], 
            SuperscriptBox[
             RowBox[{"gxx", "[", "r", "]"}], "2"]]}], "+", 
          InterpretationBox[
           SuperscriptBox[
            RowBox[{"O", "[", "\[Epsilon]", "]"}], "2"],
           SeriesData[$CellContext`\[Epsilon], 0, {}, 1, 2, 1],
           Editable->False]}],
         SeriesData[$CellContext`\[Epsilon], 
          0, {-$CellContext`gxx[$CellContext`r]^(-2) \
$CellContext`hxy[$CellContext`t, $CellContext`r]}, 1, 2, 1],
         Editable->False], "0"},
       {"0", 
        InterpretationBox[
         RowBox[{
          RowBox[{"-", 
           FractionBox[
            RowBox[{
             RowBox[{"hxy", "[", 
              RowBox[{"t", ",", "r"}], "]"}], " ", "\[Epsilon]"}], 
            SuperscriptBox[
             RowBox[{"gxx", "[", "r", "]"}], "2"]]}], "+", 
          InterpretationBox[
           SuperscriptBox[
            RowBox[{"O", "[", "\[Epsilon]", "]"}], "2"],
           SeriesData[$CellContext`\[Epsilon], 0, {}, 1, 2, 1],
           Editable->False]}],
         SeriesData[$CellContext`\[Epsilon], 
          0, {-$CellContext`gxx[$CellContext`r]^(-2) \
$CellContext`hxy[$CellContext`t, $CellContext`r]}, 1, 2, 1],
         Editable->False], 
        InterpretationBox[
         RowBox[{
          FractionBox["1", 
           RowBox[{"gxx", "[", "r", "]"}]], "+", 
          FractionBox[
           RowBox[{
            SuperscriptBox[
             RowBox[{"hxy", "[", 
              RowBox[{"t", ",", "r"}], "]"}], "2"], " ", 
            SuperscriptBox["\[Epsilon]", "2"]}], 
           SuperscriptBox[
            RowBox[{"gxx", "[", "r", "]"}], "3"]], "+", 
          InterpretationBox[
           SuperscriptBox[
            RowBox[{"O", "[", "\[Epsilon]", "]"}], "3"],
           SeriesData[$CellContext`\[Epsilon], 0, {}, 0, 3, 1],
           Editable->False]}],
         SeriesData[$CellContext`\[Epsilon], 
          0, {$CellContext`gxx[$CellContext`r]^(-1), 
           0, $CellContext`gxx[$CellContext`r]^(-3) \
$CellContext`hxy[$CellContext`t, $CellContext`r]^2}, 0, 3, 1],
         Editable->False], "0"},
       {"0", "0", "0", 
        InterpretationBox[
         RowBox[{
          FractionBox["1", 
           RowBox[{"grr", "[", "r", "]"}]], "+", 
          InterpretationBox[
           SuperscriptBox[
            RowBox[{"O", "[", "\[Epsilon]", "]"}], "3"],
           SeriesData[$CellContext`\[Epsilon], 0, {}, 0, 3, 1],
           Editable->False]}],
         SeriesData[$CellContext`\[Epsilon], 
          0, {$CellContext`grr[$CellContext`r]^(-1)}, 0, 3, 1],
         Editable->False]}
      },
      GridBoxAlignment->{
       "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
        "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]]}],
  SequenceForm["gUU = ", 
   MatrixForm[{{
      SeriesData[$CellContext`\[Epsilon], 
       0, {$CellContext`gtt[$CellContext`r]^(-1)}, 0, 3, 1], 0, 0, 0}, {0, 
      SeriesData[$CellContext`\[Epsilon], 
       0, {$CellContext`gxx[$CellContext`r]^(-1), 
        0, $CellContext`gxx[$CellContext`r]^(-3) \
$CellContext`hxy[$CellContext`t, $CellContext`r]^2}, 0, 3, 1], 
      SeriesData[$CellContext`\[Epsilon], 
       0, {-$CellContext`gxx[$CellContext`r]^(-2) \
$CellContext`hxy[$CellContext`t, $CellContext`r]}, 1, 2, 1], 0}, {0, 
      SeriesData[$CellContext`\[Epsilon], 
       0, {-$CellContext`gxx[$CellContext`r]^(-2) \
$CellContext`hxy[$CellContext`t, $CellContext`r]}, 1, 2, 1], 
      SeriesData[$CellContext`\[Epsilon], 
       0, {$CellContext`gxx[$CellContext`r]^(-1), 
        0, $CellContext`gxx[$CellContext`r]^(-3) \
$CellContext`hxy[$CellContext`t, $CellContext`r]^2}, 0, 3, 1], 0}, {0, 0, 0, 
      SeriesData[$CellContext`\[Epsilon], 
       0, {$CellContext`grr[$CellContext`r]^(-1)}, 0, 3, 1]}}]],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.7289680242370596`*^9, 3.728968248045136*^9, 3.729001935403493*^9, 
   3.729317621105878*^9, 3.7293186559980583`*^9, 3.729318820883957*^9, 
   3.7293194621725445`*^9, 3.7293331145483694`*^9, 3.7294051997188153`*^9, 
   3.7294133732149525`*^9, 3.7294323323248324`*^9, 3.729432499655442*^9, 
   3.729487932511797*^9, 3.730709977766046*^9, 3.7307138717451043`*^9, 
   3.730736300060354*^9, 3.7323605258317504`*^9, 3.7323634671441407`*^9, 
   3.7323640151162806`*^9, {3.732364059980197*^9, 3.732364070103574*^9}, 
   3.7323900253256187`*^9, 3.744018783129775*^9, 3.7599314804328203`*^9, 
   3.759932370565354*^9, 3.762708851535878*^9, 3.7704716635099115`*^9, 
   3.7704720732239995`*^9, 3.770472146423413*^9, 3.773393391076026*^9, 
   3.7772910716436014`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"gUU computed in \"\>", "\[InvisibleSpace]", "0.`", 
   "\[InvisibleSpace]", "\<\" sec\"\>"}],
  SequenceForm["gUU computed in ", 0., " sec"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.7289680242370596`*^9, 3.728968248045136*^9, 3.729001935403493*^9, 
   3.729317621105878*^9, 3.7293186559980583`*^9, 3.729318820883957*^9, 
   3.7293194621725445`*^9, 3.7293331145483694`*^9, 3.7294051997188153`*^9, 
   3.7294133732149525`*^9, 3.7294323323248324`*^9, 3.729432499655442*^9, 
   3.729487932511797*^9, 3.730709977766046*^9, 3.7307138717451043`*^9, 
   3.730736300060354*^9, 3.7323605258317504`*^9, 3.7323634671441407`*^9, 
   3.7323640151162806`*^9, {3.732364059980197*^9, 3.732364070103574*^9}, 
   3.7323900253256187`*^9, 3.744018783129775*^9, 3.7599314804328203`*^9, 
   3.759932370565354*^9, 3.762708851535878*^9, 3.7704716635099115`*^9, 
   3.7704720732239995`*^9, 3.770472146423413*^9, 3.773393391076026*^9, 
   3.7772910716436014`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Gamma computed in \"\>", "\[InvisibleSpace]", 
   "0.016000000000000014`", "\[InvisibleSpace]", "\<\" sec\"\>"}],
  SequenceForm["Gamma computed in ", 0.016000000000000014`, " sec"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.7289680242370596`*^9, 3.728968248045136*^9, 3.729001935403493*^9, 
   3.729317621105878*^9, 3.7293186559980583`*^9, 3.729318820883957*^9, 
   3.7293194621725445`*^9, 3.7293331145483694`*^9, 3.7294051997188153`*^9, 
   3.7294133732149525`*^9, 3.7294323323248324`*^9, 3.729432499655442*^9, 
   3.729487932511797*^9, 3.730709977766046*^9, 3.7307138717451043`*^9, 
   3.730736300060354*^9, 3.7323605258317504`*^9, 3.7323634671441407`*^9, 
   3.7323640151162806`*^9, {3.732364059980197*^9, 3.732364070103574*^9}, 
   3.7323900253256187`*^9, 3.744018783129775*^9, 3.7599314804328203`*^9, 
   3.759932370565354*^9, 3.762708851535878*^9, 3.7704716635099115`*^9, 
   3.7704720732239995`*^9, 3.770472146423413*^9, 3.773393391076026*^9, 
   3.7772910716436014`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Riemann(dddd) computed in \"\>", "\[InvisibleSpace]", 
   "0.014999999999999902`", "\[InvisibleSpace]", "\<\" sec\"\>"}],
  SequenceForm["Riemann(dddd) computed in ", 0.014999999999999902`, " sec"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.7289680242370596`*^9, 3.728968248045136*^9, 3.729001935403493*^9, 
   3.729317621105878*^9, 3.7293186559980583`*^9, 3.729318820883957*^9, 
   3.7293194621725445`*^9, 3.7293331145483694`*^9, 3.7294051997188153`*^9, 
   3.7294133732149525`*^9, 3.7294323323248324`*^9, 3.729432499655442*^9, 
   3.729487932511797*^9, 3.730709977766046*^9, 3.7307138717451043`*^9, 
   3.730736300060354*^9, 3.7323605258317504`*^9, 3.7323634671441407`*^9, 
   3.7323640151162806`*^9, {3.732364059980197*^9, 3.732364070103574*^9}, 
   3.7323900253256187`*^9, 3.744018783129775*^9, 3.7599314804328203`*^9, 
   3.759932370565354*^9, 3.762708851535878*^9, 3.7704716635099115`*^9, 
   3.7704720732239995`*^9, 3.770472146423413*^9, 3.773393391076026*^9, 
   3.7772910716592226`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Riemann(Uddd) computed in \"\>", "\[InvisibleSpace]", 
   "0.04699999999999993`", "\[InvisibleSpace]", "\<\" sec\"\>"}],
  SequenceForm["Riemann(Uddd) computed in ", 0.04699999999999993, " sec"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.7289680242370596`*^9, 3.728968248045136*^9, 3.729001935403493*^9, 
   3.729317621105878*^9, 3.7293186559980583`*^9, 3.729318820883957*^9, 
   3.7293194621725445`*^9, 3.7293331145483694`*^9, 3.7294051997188153`*^9, 
   3.7294133732149525`*^9, 3.7294323323248324`*^9, 3.729432499655442*^9, 
   3.729487932511797*^9, 3.730709977766046*^9, 3.7307138717451043`*^9, 
   3.730736300060354*^9, 3.7323605258317504`*^9, 3.7323634671441407`*^9, 
   3.7323640151162806`*^9, {3.732364059980197*^9, 3.732364070103574*^9}, 
   3.7323900253256187`*^9, 3.744018783129775*^9, 3.7599314804328203`*^9, 
   3.759932370565354*^9, 3.762708851535878*^9, 3.7704716635099115`*^9, 
   3.7704720732239995`*^9, 3.770472146423413*^9, 3.773393391076026*^9, 
   3.777291071712592*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ricci computed in \"\>", "\[InvisibleSpace]", 
   "0.06300000000000017`", "\[InvisibleSpace]", "\<\" sec\"\>"}],
  SequenceForm["Ricci computed in ", 0.06300000000000017, " sec"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.7289680242370596`*^9, 3.728968248045136*^9, 3.729001935403493*^9, 
   3.729317621105878*^9, 3.7293186559980583`*^9, 3.729318820883957*^9, 
   3.7293194621725445`*^9, 3.7293331145483694`*^9, 3.7294051997188153`*^9, 
   3.7294133732149525`*^9, 3.7294323323248324`*^9, 3.729432499655442*^9, 
   3.729487932511797*^9, 3.730709977766046*^9, 3.7307138717451043`*^9, 
   3.730736300060354*^9, 3.7323605258317504`*^9, 3.7323634671441407`*^9, 
   3.7323640151162806`*^9, {3.732364059980197*^9, 3.732364070103574*^9}, 
   3.7323900253256187`*^9, 3.744018783129775*^9, 3.7599314804328203`*^9, 
   3.759932370565354*^9, 3.762708851535878*^9, 3.7704716635099115`*^9, 
   3.7704720732239995`*^9, 3.770472146423413*^9, 3.773393391076026*^9, 
   3.777291071790705*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Weyl computed in \"\>", "\[InvisibleSpace]", 
   "0.20299999999999985`", "\[InvisibleSpace]", "\<\" sec\"\>"}],
  SequenceForm["Weyl computed in ", 0.20299999999999985`, " sec"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.7289680242370596`*^9, 3.728968248045136*^9, 3.729001935403493*^9, 
   3.729317621105878*^9, 3.7293186559980583`*^9, 3.729318820883957*^9, 
   3.7293194621725445`*^9, 3.7293331145483694`*^9, 3.7294051997188153`*^9, 
   3.7294133732149525`*^9, 3.7294323323248324`*^9, 3.729432499655442*^9, 
   3.729487932511797*^9, 3.730709977766046*^9, 3.7307138717451043`*^9, 
   3.730736300060354*^9, 3.7323605258317504`*^9, 3.7323634671441407`*^9, 
   3.7323640151162806`*^9, {3.732364059980197*^9, 3.732364070103574*^9}, 
   3.7323900253256187`*^9, 3.744018783129775*^9, 3.7599314804328203`*^9, 
   3.759932370565354*^9, 3.762708851535878*^9, 3.7704716635099115`*^9, 
   3.7704720732239995`*^9, 3.770472146423413*^9, 3.773393391076026*^9, 
   3.7772910719755735`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Einstein computed in \"\>", "\[InvisibleSpace]", 
   "0.03100000000000014`", "\[InvisibleSpace]", "\<\" sec\"\>"}],
  SequenceForm["Einstein computed in ", 0.03100000000000014, " sec"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.7289680242370596`*^9, 3.728968248045136*^9, 3.729001935403493*^9, 
   3.729317621105878*^9, 3.7293186559980583`*^9, 3.729318820883957*^9, 
   3.7293194621725445`*^9, 3.7293331145483694`*^9, 3.7294051997188153`*^9, 
   3.7294133732149525`*^9, 3.7294323323248324`*^9, 3.729432499655442*^9, 
   3.729487932511797*^9, 3.730709977766046*^9, 3.7307138717451043`*^9, 
   3.730736300060354*^9, 3.7323605258317504`*^9, 3.7323634671441407`*^9, 
   3.7323640151162806`*^9, {3.732364059980197*^9, 3.732364070103574*^9}, 
   3.7323900253256187`*^9, 3.744018783129775*^9, 3.7599314804328203`*^9, 
   3.759932370565354*^9, 3.762708851535878*^9, 3.7704716635099115`*^9, 
   3.7704720732239995`*^9, 3.770472146423413*^9, 3.773393391076026*^9, 
   3.7772910720133266`*^9}]
}, Open  ]]
}, Open  ]],

Cell[" ", "Text",
 Editable->False,
 Selectable->False,
 CellFrame->{{0, 0}, {0, 0.5}},
 ShowCellBracket->False,
 CellMargins->{{0, 0}, {1, 1}},
 CellElementSpacings->{"CellMinHeight"->1},
 CellFrameMargins->0,
 CellFrameColor->RGBColor[0, 0, 1],
 CellSize->{Inherited, 3}],

Cell[" ", "Text",
 Editable->False,
 Selectable->False,
 CellFrame->{{0, 0}, {0, 0.5}},
 ShowCellBracket->False,
 CellMargins->{{0, 0}, {1, 1}},
 CellElementSpacings->{"CellMinHeight"->1},
 CellFrameMargins->0,
 CellFrameColor->RGBColor[0, 0, 1],
 CellSize->{Inherited, 3}],

Cell[TextData[StyleBox["For example we have the Ricci scalar and Riemann \
tensor",
 FontWeight->"Bold"]], "Text",
 CellChangeTimes->{{3.770556134119877*^9, 3.7705561462607226`*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Rdd", "//", "Simplify"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"R", "//", "Simplify"}], ";"}]}], "Input",
 CellChangeTimes->{{3.770471695459597*^9, 3.7704717284190392`*^9}, {
  3.7704720831223125`*^9, 3.7704720845301476`*^9}, {3.7733933935094814`*^9, 
  3.773393394151767*^9}, {3.7772910901187105`*^9, 3.7772910952494726`*^9}}],

Cell[" ", "Text",
 Editable->False,
 Selectable->False,
 CellFrame->{{0, 0}, {0, 0.5}},
 ShowCellBracket->False,
 CellMargins->{{0, 0}, {1, 1}},
 CellElementSpacings->{"CellMinHeight"->1},
 CellFrameMargins->0,
 CellFrameColor->RGBColor[0, 0, 1],
 CellSize->{Inherited, 3}],

Cell[TextData[StyleBox["Here are the Einstein equations",
 FontWeight->"Bold"]], "Text",
 CellChangeTimes->{{3.770556153430641*^9, 3.7705561635977907`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"EQSEinstein", "=", 
   RowBox[{"Rdd", "-", 
    RowBox[{
     FractionBox["1", "2"], "gdd", 
     RowBox[{"(", 
      RowBox[{"R", "-", 
       RowBox[{"2", "\[CapitalLambda]"}]}], ")"}]}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.7290058192821693`*^9, 3.7290058521451735`*^9}, {
  3.7293179049418793`*^9, 3.7293179235382404`*^9}, {3.730709993342537*^9, 
  3.73070999819814*^9}, {3.7704716822446957`*^9, 3.770471687658569*^9}, {
  3.7704717394836493`*^9, 3.7704717454892435`*^9}, {3.7704721009543343`*^9, 
  3.770472105442848*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"EQSEinstein0", "=", 
   RowBox[{"EQSEinstein", "/.", 
    RowBox[{"\[Epsilon]", "\[Rule]", "0"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"EQSEinstein1", "=", 
   RowBox[{
    RowBox[{"Coefficient", "[", 
     RowBox[{"EQSEinstein", ",", "\[Epsilon]"}], "]"}], "//", "Simplify"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.729317946367911*^9, 3.729317972442868*^9}, {
  3.770471737253578*^9, 3.770471737820932*^9}, {3.7704720885094395`*^9, 
  3.7704721220270863`*^9}, {3.770472168093687*^9, 3.770472177374276*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell["Solution for the background", "Section",
 CellChangeTimes->{{3.728361377463107*^9, 3.728361378492499*^9}, {
  3.7283617863474226`*^9, 3.728361789914644*^9}}],

Cell[TextData[StyleBox["Let us make a simple ansatz",
 FontWeight->"Bold"]], "Text",
 CellChangeTimes->{{3.7705561829585915`*^9, 3.7705561860224347`*^9}, {
  3.7719623642015877`*^9, 3.771962365401801*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"gtt", "[", "r_", "]"}], ":=", 
  RowBox[{
   FractionBox[
    RowBox[{"-", "1"}], 
    SuperscriptBox["r", "2"]], " ", 
   RowBox[{"f", "[", "r", "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"gxx", "[", "r_", "]"}], ":=", 
  SuperscriptBox["r", 
   RowBox[{"-", "2"}]]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"grr", "[", "r_", "]"}], ":=", 
  FractionBox["1", 
   RowBox[{
    SuperscriptBox["r", "2"], 
    RowBox[{"f", "[", "r", "]"}]}]]}]}], "Input",
 CellChangeTimes->{
  3.728361388213914*^9, {3.7293194765457516`*^9, 3.729319482698206*^9}, {
   3.72931952289369*^9, 3.7293195233023877`*^9}, {3.7307100161118298`*^9, 
   3.7307100171429844`*^9}, {3.7599324376894274`*^9, 
   3.7599324492455077`*^9}, {3.759935397660673*^9, 3.759935398235634*^9}, {
   3.770471762363538*^9, 3.770471768352191*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"EQSEinstein0", "//", "Simplify"}]], "Input",
 CellChangeTimes->{{3.7283613935510645`*^9, 3.7283614037104235`*^9}, {
  3.7283617789867663`*^9, 3.7283618140893126`*^9}, {3.7290061292039595`*^9, 
  3.7290061374678917`*^9}, {3.7704717708798027`*^9, 3.7704717739156923`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{
       RowBox[{"f", "[", "r", "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "\[CapitalLambda]"}], "-", 
         RowBox[{"3", " ", 
          RowBox[{"f", "[", "r", "]"}]}], "+", 
         RowBox[{"r", " ", 
          RowBox[{
           SuperscriptBox["f", "\[Prime]",
            MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}], 
      SuperscriptBox["r", "2"]], ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", 
     FractionBox[
      RowBox[{
       RowBox[{"2", " ", "\[CapitalLambda]"}], "+", 
       RowBox[{"6", " ", 
        RowBox[{"f", "[", "r", "]"}]}], "-", 
       RowBox[{"4", " ", "r", " ", 
        RowBox[{
         SuperscriptBox["f", "\[Prime]",
          MultilineFunction->None], "[", "r", "]"}]}], "+", 
       RowBox[{
        SuperscriptBox["r", "2"], " ", 
        RowBox[{
         SuperscriptBox["f", "\[Prime]\[Prime]",
          MultilineFunction->None], "[", "r", "]"}]}]}], 
      RowBox[{"2", " ", 
       SuperscriptBox["r", "2"]}]], ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", 
     FractionBox[
      RowBox[{
       RowBox[{"2", " ", "\[CapitalLambda]"}], "+", 
       RowBox[{"6", " ", 
        RowBox[{"f", "[", "r", "]"}]}], "-", 
       RowBox[{"4", " ", "r", " ", 
        RowBox[{
         SuperscriptBox["f", "\[Prime]",
          MultilineFunction->None], "[", "r", "]"}]}], "+", 
       RowBox[{
        SuperscriptBox["r", "2"], " ", 
        RowBox[{
         SuperscriptBox["f", "\[Prime]\[Prime]",
          MultilineFunction->None], "[", "r", "]"}]}]}], 
      RowBox[{"2", " ", 
       SuperscriptBox["r", "2"]}]], ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", 
     FractionBox[
      RowBox[{"\[CapitalLambda]", "+", 
       RowBox[{"3", " ", 
        RowBox[{"f", "[", "r", "]"}]}], "-", 
       RowBox[{"r", " ", 
        RowBox[{
         SuperscriptBox["f", "\[Prime]",
          MultilineFunction->None], "[", "r", "]"}]}]}], 
      RowBox[{
       SuperscriptBox["r", "2"], " ", 
       RowBox[{"f", "[", "r", "]"}]}]]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.7283613970167294`*^9, 3.7283614041033745`*^9}, {
   3.7290061328614545`*^9, 3.7290061378169947`*^9}, 3.7293179798113823`*^9, 
   3.7293188286230164`*^9, 3.7293194953389874`*^9, 3.7293195253584485`*^9, 
   3.729333121546278*^9, 3.7294052071723533`*^9, 3.7294133815609674`*^9, 
   3.729432343980837*^9, 3.7294325092433734`*^9, 3.729487943345254*^9, 
   3.7307100380517197`*^9, 3.7307138805445156`*^9, 3.73073633588133*^9, 
   3.7323605337389927`*^9, 3.732363474629609*^9, 3.7323640807284403`*^9, 
   3.7323900402883787`*^9, 3.7440188515737553`*^9, 3.75993156012868*^9, 
   3.759932451951005*^9, 3.759935400147606*^9, 3.762708878497473*^9, 
   3.770471776611106*^9, 3.7704721814310617`*^9}]
}, Open  ]],

Cell[TextData[StyleBox["Here is the Schwarzschild solution (we fix the \
integration constant by asking f(uh)=0)",
 FontWeight->"Bold"]], "Text",
 CellChangeTimes->{{3.7705562028406534`*^9, 3.7705562067375875`*^9}, {
  3.771962381691332*^9, 3.7719623823134727`*^9}, {3.77339342406179*^9, 
  3.7733934345563793`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"f", "[", "r", "]"}], "/.", 
    RowBox[{"DSolve", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"-", "\[CapitalLambda]"}], "-", 
        RowBox[{"3", " ", 
         RowBox[{"f", "[", "r", "]"}]}], "+", 
        RowBox[{"r", " ", 
         RowBox[{
          SuperscriptBox["f", "\[Prime]",
           MultilineFunction->None], "[", "r", "]"}]}]}], "\[Equal]", "0"}], 
      ",", "f", ",", "r"}], "]"}]}], "/.", 
   RowBox[{"\[CapitalLambda]", "\[Rule]", 
    RowBox[{"-", "3"}]}]}], "//", "Simplify"}], "\[IndentingNewLine]", 
 RowBox[{"%", "/.", 
  RowBox[{
   RowBox[{"Solve", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"%", "/.", 
        RowBox[{"r", "\[Rule]", "rh"}]}], ")"}], "\[Equal]", "0"}], ",", 
     RowBox[{"C", "[", "1", "]"}]}], "]"}], "[", 
   RowBox[{"[", "1", "]"}], "]"}]}]}], "Input",
 CellChangeTimes->{{3.7283614168610306`*^9, 3.72836142411891*^9}, {
  3.728361796174157*^9, 3.728361816106798*^9}, {3.7704717845281496`*^9, 
  3.770471843800861*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1", "+", 
   RowBox[{
    SuperscriptBox["r", "3"], " ", 
    RowBox[{"C", "[", "1", "]"}]}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.728361424477436*^9, 3.7290061442441015`*^9, 3.7293179885128765`*^9, 
   3.729318828736079*^9, {3.729319501207035*^9, 3.729319528416218*^9}, 
   3.729333121717758*^9, 3.729405207349368*^9, 3.7294133817216005`*^9, 
   3.729432344185196*^9, 3.729432509695697*^9, 3.7294879435465617`*^9, 
   3.730710044036888*^9, 3.7307138808902006`*^9, 3.7307363463401604`*^9, 
   3.73236053402269*^9, 3.7323634748552284`*^9, 3.732364080975772*^9, 
   3.7323900408017807`*^9, 3.7599315654821997`*^9, 3.7599324570857887`*^9, 
   3.7627088854405384`*^9, {3.7704717870593147`*^9, 3.7704718440713367`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1", "-", 
   FractionBox[
    SuperscriptBox["r", "3"], 
    SuperscriptBox["rh", "3"]]}], "}"}]], "Output",
 CellChangeTimes->{
  3.728361424477436*^9, 3.7290061442441015`*^9, 3.7293179885128765`*^9, 
   3.729318828736079*^9, {3.729319501207035*^9, 3.729319528416218*^9}, 
   3.729333121717758*^9, 3.729405207349368*^9, 3.7294133817216005`*^9, 
   3.729432344185196*^9, 3.729432509695697*^9, 3.7294879435465617`*^9, 
   3.730710044036888*^9, 3.7307138808902006`*^9, 3.7307363463401604`*^9, 
   3.73236053402269*^9, 3.7323634748552284`*^9, 3.732364080975772*^9, 
   3.7323900408017807`*^9, 3.7599315654821997`*^9, 3.7599324570857887`*^9, 
   3.7627088854405384`*^9, {3.7704717870593147`*^9, 3.770471844075327*^9}}]
}, Open  ]],

Cell[TextData[StyleBox["This will be useful for after",
 FontWeight->"Bold"]], "Text",
 CellChangeTimes->{{3.770556212238867*^9, 3.770556233311341*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"f2nd", "=", 
   RowBox[{
    RowBox[{"Solve", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"2", " ", "\[CapitalLambda]"}], "+", 
        RowBox[{"6", " ", 
         RowBox[{"f", "[", "r", "]"}]}], "-", 
        RowBox[{"4", " ", "r", " ", 
         RowBox[{
          SuperscriptBox["f", "\[Prime]",
           MultilineFunction->None], "[", "r", "]"}]}], "+", 
        RowBox[{
         SuperscriptBox["r", "2"], " ", 
         RowBox[{
          SuperscriptBox["f", "\[Prime]\[Prime]",
           MultilineFunction->None], "[", "r", "]"}]}]}], "\[Equal]", "0"}], 
      ",", 
      RowBox[{
       RowBox[{"f", "''"}], "[", "r", "]"}]}], "]"}], "[", 
    RowBox[{"[", "1", "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"cosmo", "=", 
   RowBox[{
    RowBox[{"Solve", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "\[CapitalLambda]"}], "-", 
         RowBox[{"3", " ", 
          RowBox[{"f", "[", "r", "]"}]}], "+", 
         RowBox[{"r", " ", 
          RowBox[{
           SuperscriptBox["f", "\[Prime]",
            MultilineFunction->None], "[", "r", "]"}]}]}], ")"}], "\[Equal]", 
       "0"}], ",", "\[CapitalLambda]"}], "]"}], "[", 
    RowBox[{"[", "1", "]"}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.7704718673292594`*^9, 3.7704718950362253`*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell["Equations for perturbations", "Section",
 CellChangeTimes->{{3.7283619513768835`*^9, 3.7283619526213694`*^9}, {
  3.729318730104987*^9, 3.7293187326645775`*^9}, {3.732364426272627*^9, 
  3.732364428589834*^9}}],

Cell[TextData[StyleBox["These are the equations for the perturbations",
 FontWeight->"Bold"]], "Text",
 CellChangeTimes->{{3.770556267541769*^9, 3.770556273830931*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"EQSEinstein1", "/.", "f2nd"}], "/.", "cosmo"}], "//", 
  "Simplify"}]], "Input",
 CellChangeTimes->{{3.770472199898831*^9, 3.770472210380939*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", 
     FractionBox[
      RowBox[{
       RowBox[{
        RowBox[{"-", "r"}], " ", 
        RowBox[{"f", "[", "r", "]"}], " ", 
        RowBox[{
         SuperscriptBox["f", "\[Prime]",
          MultilineFunction->None], "[", "r", "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", 
           RowBox[{"hxy", "[", 
            RowBox[{"t", ",", "r"}], "]"}]}], "+", 
          RowBox[{"r", " ", 
           RowBox[{
            SuperscriptBox["hxy", 
             TagBox[
              RowBox[{"(", 
               RowBox[{"0", ",", "1"}], ")"}],
              Derivative],
             MultilineFunction->None], "[", 
            RowBox[{"t", ",", "r"}], "]"}]}]}], ")"}]}], "+", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"f", "[", "r", "]"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", 
           RowBox[{"hxy", "[", 
            RowBox[{"t", ",", "r"}], "]"}]}], "-", 
          RowBox[{"r", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", 
              RowBox[{
               SuperscriptBox["hxy", 
                TagBox[
                 RowBox[{"(", 
                  RowBox[{"0", ",", "1"}], ")"}],
                 Derivative],
                MultilineFunction->None], "[", 
               RowBox[{"t", ",", "r"}], "]"}]}], "+", 
             RowBox[{"r", " ", 
              RowBox[{
               SuperscriptBox["hxy", 
                TagBox[
                 RowBox[{"(", 
                  RowBox[{"0", ",", "2"}], ")"}],
                 Derivative],
                MultilineFunction->None], "[", 
               RowBox[{"t", ",", "r"}], "]"}]}]}], ")"}]}]}], ")"}]}], "+", 
       RowBox[{
        SuperscriptBox["r", "2"], " ", 
        RowBox[{
         SuperscriptBox["hxy", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"2", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"t", ",", "r"}], "]"}]}]}], 
      RowBox[{"2", " ", 
       RowBox[{"f", "[", "r", "]"}]}]], ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", 
     FractionBox[
      RowBox[{
       RowBox[{
        RowBox[{"-", "r"}], " ", 
        RowBox[{"f", "[", "r", "]"}], " ", 
        RowBox[{
         SuperscriptBox["f", "\[Prime]",
          MultilineFunction->None], "[", "r", "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", 
           RowBox[{"hxy", "[", 
            RowBox[{"t", ",", "r"}], "]"}]}], "+", 
          RowBox[{"r", " ", 
           RowBox[{
            SuperscriptBox["hxy", 
             TagBox[
              RowBox[{"(", 
               RowBox[{"0", ",", "1"}], ")"}],
              Derivative],
             MultilineFunction->None], "[", 
            RowBox[{"t", ",", "r"}], "]"}]}]}], ")"}]}], "+", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"f", "[", "r", "]"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", 
           RowBox[{"hxy", "[", 
            RowBox[{"t", ",", "r"}], "]"}]}], "-", 
          RowBox[{"r", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", 
              RowBox[{
               SuperscriptBox["hxy", 
                TagBox[
                 RowBox[{"(", 
                  RowBox[{"0", ",", "1"}], ")"}],
                 Derivative],
                MultilineFunction->None], "[", 
               RowBox[{"t", ",", "r"}], "]"}]}], "+", 
             RowBox[{"r", " ", 
              RowBox[{
               SuperscriptBox["hxy", 
                TagBox[
                 RowBox[{"(", 
                  RowBox[{"0", ",", "2"}], ")"}],
                 Derivative],
                MultilineFunction->None], "[", 
               RowBox[{"t", ",", "r"}], "]"}]}]}], ")"}]}]}], ")"}]}], "+", 
       RowBox[{
        SuperscriptBox["r", "2"], " ", 
        RowBox[{
         SuperscriptBox["hxy", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"2", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"t", ",", "r"}], "]"}]}]}], 
      RowBox[{"2", " ", 
       RowBox[{"f", "[", "r", "]"}]}]], ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.770472201421517*^9, 3.770472210742682*^9}}]
}, Open  ]],

Cell[TextData[StyleBox["Let us make it nicer",
 FontWeight->"Bold"]], "Text",
 CellChangeTimes->{{3.7705562869574957`*^9, 3.7705562891644363`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"-", "r"}], " ", 
     RowBox[{"f", "[", "r", "]"}], " ", 
     RowBox[{
      SuperscriptBox["f", "\[Prime]",
       MultilineFunction->None], "[", "r", "]"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", " ", 
        RowBox[{"hxy", "[", 
         RowBox[{"t", ",", "r"}], "]"}]}], "+", 
       RowBox[{"r", " ", 
        RowBox[{
         SuperscriptBox["hxy", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "1"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"t", ",", "r"}], "]"}]}]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"f", "[", "r", "]"}], "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", " ", 
        RowBox[{"hxy", "[", 
         RowBox[{"t", ",", "r"}], "]"}]}], "-", 
       RowBox[{"r", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", 
           RowBox[{
            SuperscriptBox["hxy", 
             TagBox[
              RowBox[{"(", 
               RowBox[{"0", ",", "1"}], ")"}],
              Derivative],
             MultilineFunction->None], "[", 
            RowBox[{"t", ",", "r"}], "]"}]}], "+", 
          RowBox[{"r", " ", 
           RowBox[{
            SuperscriptBox["hxy", 
             TagBox[
              RowBox[{"(", 
               RowBox[{"0", ",", "2"}], ")"}],
              Derivative],
             MultilineFunction->None], "[", 
            RowBox[{"t", ",", "r"}], "]"}]}]}], ")"}]}]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["r", "2"], " ", 
     RowBox[{
      SuperscriptBox["hxy", 
       TagBox[
        RowBox[{"(", 
         RowBox[{"2", ",", "0"}], ")"}],
        Derivative],
       MultilineFunction->None], "[", 
      RowBox[{"t", ",", "r"}], "]"}]}]}], "/.", 
   RowBox[{"hxy", "\[Rule]", 
    RowBox[{"Function", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"t", ",", "r"}], "}"}], ",", 
      RowBox[{
       RowBox[{"Exp", "[", 
        RowBox[{
         RowBox[{"-", "I"}], " ", "w", " ", "t"}], "]"}], 
       RowBox[{"h", "[", "r", "]"}]}]}], "]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   FractionBox[
    RowBox[{"-", "1"}], 
    RowBox[{
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{
       RowBox[{"-", "\[ImaginaryI]"}], " ", "t", " ", "w"}]], " ", 
     SuperscriptBox["r", "2"], " ", 
     SuperscriptBox[
      RowBox[{"f", "[", "r", "]"}], "2"]}]], "%"}], "//", 
  RowBox[{
   RowBox[{"Collect", "[", 
    RowBox[{"#", ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"h", "''"}], "[", "r", "]"}], ",", 
       RowBox[{
        RowBox[{"h", "'"}], "[", "r", "]"}], ",", 
       RowBox[{"h", "[", "r", "]"}]}], "}"}], ",", "Expand"}], "]"}], 
   "&"}]}]}], "Input",
 CellChangeTimes->{{3.7704722227757187`*^9, 3.770472262581754*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"h", "[", "r", "]"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["2", 
       SuperscriptBox["r", "2"]]}], "+", 
     FractionBox[
      SuperscriptBox["w", "2"], 
      SuperscriptBox[
       RowBox[{"f", "[", "r", "]"}], "2"]], "+", 
     FractionBox[
      RowBox[{"2", " ", 
       RowBox[{
        SuperscriptBox["f", "\[Prime]",
         MultilineFunction->None], "[", "r", "]"}]}], 
      RowBox[{"r", " ", 
       RowBox[{"f", "[", "r", "]"}]}]]}], ")"}]}], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     FractionBox["2", "r"], "+", 
     FractionBox[
      RowBox[{
       SuperscriptBox["f", "\[Prime]",
        MultilineFunction->None], "[", "r", "]"}], 
      RowBox[{"f", "[", "r", "]"}]]}], ")"}], " ", 
   RowBox[{
    SuperscriptBox["h", "\[Prime]",
     MultilineFunction->None], "[", "r", "]"}]}], "+", 
  RowBox[{
   SuperscriptBox["h", "\[Prime]\[Prime]",
    MultilineFunction->None], "[", "r", "]"}]}]], "Output",
 CellChangeTimes->{{3.7704722370767565`*^9, 3.770472263096447*^9}}]
}, Open  ]],

Cell[" ", "Text",
 Editable->False,
 Selectable->False,
 CellFrame->{{0, 0}, {0, 0.5}},
 ShowCellBracket->False,
 CellMargins->{{0, 0}, {1, 1}},
 CellElementSpacings->{"CellMinHeight"->1},
 CellFrameMargins->0,
 CellFrameColor->RGBColor[0, 0, 1],
 CellSize->{Inherited, 3}],

Cell[TextData[StyleBox["And let us use the trick explained in the lectures to \
go directly to EF coordinates",
 FontWeight->"Bold"]], "Text",
 CellChangeTimes->{{3.770556294757265*^9, 3.7705562973971214`*^9}, {
  3.7719623954186687`*^9, 3.771962408474944*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"h", "[", "r", "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         FractionBox["2", 
          SuperscriptBox["r", "2"]]}], "+", 
        FractionBox[
         SuperscriptBox["w", "2"], 
         SuperscriptBox[
          RowBox[{"f", "[", "r", "]"}], "2"]], "+", 
        FractionBox[
         RowBox[{"2", " ", 
          RowBox[{
           SuperscriptBox["f", "\[Prime]",
            MultilineFunction->None], "[", "r", "]"}]}], 
         RowBox[{"r", " ", 
          RowBox[{"f", "[", "r", "]"}]}]]}], ")"}]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        FractionBox["2", "r"], "+", 
        FractionBox[
         RowBox[{
          SuperscriptBox["f", "\[Prime]",
           MultilineFunction->None], "[", "r", "]"}], 
         RowBox[{"f", "[", "r", "]"}]]}], ")"}], " ", 
      RowBox[{
       SuperscriptBox["h", "\[Prime]",
        MultilineFunction->None], "[", "r", "]"}]}], "+", 
     RowBox[{
      SuperscriptBox["h", "\[Prime]\[Prime]",
       MultilineFunction->None], "[", "r", "]"}]}], "/.", 
    RowBox[{"h", "\[Rule]", 
     RowBox[{"Function", "[", 
      RowBox[{"r", ",", 
       RowBox[{
        RowBox[{"Exp", "[", 
         RowBox[{
          RowBox[{"-", "I"}], " ", "w", " ", 
          RowBox[{"Integrate", "[", 
           RowBox[{
            RowBox[{"1", "/", 
             RowBox[{"f", "[", "r", "]"}]}], ",", "r"}], "]"}]}], "]"}], 
        SuperscriptBox["r", 
         RowBox[{"-", "2"}]], 
        RowBox[{"H", "[", "r", "]"}]}]}], "]"}]}]}], "//", "Simplify"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   FractionBox["1", 
    RowBox[{
     SuperscriptBox["r", 
      RowBox[{"-", "2"}]], 
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{
       RowBox[{"-", "\[ImaginaryI]"}], " ", "w", " ", 
       RowBox[{"\[Integral]", 
        RowBox[{
         FractionBox["1", 
          RowBox[{"f", "[", "r", "]"}]], 
         RowBox[{"\[DifferentialD]", "r"}]}]}]}]]}]], "%"}], "//", 
  RowBox[{
   RowBox[{"Collect", "[", 
    RowBox[{"#", ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"H", "''"}], "[", "r", "]"}], ",", 
       RowBox[{
        RowBox[{"H", "'"}], "[", "r", "]"}], ",", 
       RowBox[{"H", "[", "r", "]"}]}], "}"}], ",", "Expand"}], "]"}], 
   "&"}]}]}], "Input",
 CellChangeTimes->{{3.770472469702941*^9, 3.7704725704649105`*^9}}],

Cell[BoxData[
 RowBox[{
  FractionBox[
   RowBox[{"2", " ", "\[ImaginaryI]", " ", "w", " ", 
    RowBox[{"H", "[", "r", "]"}]}], 
   RowBox[{"r", " ", 
    RowBox[{"f", "[", "r", "]"}]}]], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["2", "r"]}], "-", 
     FractionBox[
      RowBox[{"2", " ", "\[ImaginaryI]", " ", "w"}], 
      RowBox[{"f", "[", "r", "]"}]], "+", 
     FractionBox[
      RowBox[{
       SuperscriptBox["f", "\[Prime]",
        MultilineFunction->None], "[", "r", "]"}], 
      RowBox[{"f", "[", "r", "]"}]]}], ")"}], " ", 
   RowBox[{
    SuperscriptBox["H", "\[Prime]",
     MultilineFunction->None], "[", "r", "]"}]}], "+", 
  RowBox[{
   SuperscriptBox["H", "\[Prime]\[Prime]",
    MultilineFunction->None], "[", "r", "]"}]}]], "Output",
 CellChangeTimes->{{3.7704724897816114`*^9, 3.7704725710170517`*^9}}]
}, Open  ]],

Cell[TextData[StyleBox["These are the equations you find in section 3.2 and \
later.",
 FontWeight->"Bold"]], "Text",
 CellChangeTimes->{{3.7733934603894987`*^9, 3.773393470212121*^9}}]
}, Open  ]]
}, Open  ]]
}, Open  ]]
},
Evaluator->"New Kernel1",
WindowSize->{1520, 781},
WindowMargins->{{-8, Automatic}, {Automatic, 0}},
Magnification->1.5,
FrontEndVersion->"11.0 for Microsoft Windows (64-bit) (September 21, 2016)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 820, 12, 134, "Title"],
Cell[1403, 36, 425, 6, 74, "Text"],
Cell[1831, 44, 122, 2, 45, "Input"],
Cell[1956, 48, 147, 3, 45, "Input"],
Cell[CellGroupData[{
Cell[2128, 55, 206, 3, 108, "Chapter"],
Cell[CellGroupData[{
Cell[2359, 62, 123, 3, 399403, "Subsection"],
Cell[2485, 67, 187, 5, 2585380, "Input"],
Cell[2675, 74, 719, 23, 2734845, "Input"],
Cell[3397, 99, 661, 21, 4401823, "Input"],
Cell[4061, 122, 1735, 56, 7812783, "Input"],
Cell[5799, 180, 318, 10, 2585380, "Input"],
Cell[6120, 192, 327, 10, 2585380, "Input"],
Cell[6450, 204, 330, 10, 2585380, "Input"],
Cell[6783, 216, 321, 11, 2585380, "Input"],
Cell[7107, 229, 915, 28, 4401823, "Input"],
Cell[8025, 259, 1009, 35, 4401823, "Input"],
Cell[9037, 296, 1486, 43, 11220477, "Input"],
Cell[10526, 341, 1378, 41, 6124240, "Input"],
Cell[11907, 384, 167, 5, 2585380, "Input"],
Cell[12077, 391, 307, 9, 2585380, "Input"],
Cell[12387, 402, 1820, 52, 7812783, "Input"],
Cell[14210, 456, 1543, 44, 7812783, "Input"],
Cell[15756, 502, 359, 11, 2585380, "Input"],
Cell[16118, 515, 947, 25, 4401823, "Input"],
Cell[17068, 542, 325, 10, 2585380, "Input"],
Cell[17396, 554, 777, 24, 4401823, "Input"],
Cell[18176, 580, 46332, 1195, 278163135, "Input"],
Cell[64511, 1777, 926, 27, 4401823, "Input"],
Cell[65440, 1806, 4515, 133, 12928969, "Input"],
Cell[69958, 1941, 2300, 78, 11220477, "Input"],
Cell[72261, 2021, 1034, 31, 6124240, "Input"],
Cell[73298, 2054, 494, 15, 2585380, "Input"],
Cell[73795, 2071, 494, 15, 2585380, "Input"],
Cell[74292, 2088, 2808, 78, 9535636, "Input"],
Cell[77103, 2168, 551, 19, 2585380, "Input"],
Cell[77657, 2189, 2389, 66, 7812783, "Input"],
Cell[80049, 2257, 2292, 64, 9535636, "Input"],
Cell[82344, 2323, 1181, 35, 6124240, "Input"],
Cell[83528, 2360, 424, 15, 2585380, "Input"],
Cell[83955, 2377, 2998, 85, 14636911, "Input"],
Cell[86956, 2464, 1453, 45, 6124240, "Input"],
Cell[88412, 2511, 188, 5, 2585380, "Input"],
Cell[88603, 2518, 9071, 232, 31674394, "Input"],
Cell[97677, 2752, 535, 17, 2585380, "Input"],
Cell[98215, 2771, 1725, 51, 6124240, "Input"],
Cell[99943, 2824, 2192, 66, 9535636, "Input"],
Cell[102138, 2892, 729, 21, 2585380, "Input"],
Cell[102870, 2915, 913, 27, 4401823, "Input"],
Cell[103786, 2944, 231, 7, 2585380, "Input"],
Cell[104020, 2953, 323, 10, 2585380, "Input"],
Cell[104346, 2965, 477, 9, 4401823, "Input"],
Cell[104826, 2976, 186, 5, 2585380, "Input"],
Cell[105015, 2983, 89, 1, 4401823, "Input"]
}, Closed]]
}, Closed]],
Cell[CellGroupData[{
Cell[105153, 2990, 243, 3, 90, "Chapter"],
Cell[CellGroupData[{
Cell[105421, 2997, 148, 2, 106, "Section"],
Cell[105572, 3001, 412, 6, 102, "Text"],
Cell[105987, 3009, 5577, 97, 104, "Input"],
Cell[CellGroupData[{
Cell[111589, 3110, 363, 6, 45, "Input"],
Cell[CellGroupData[{
Cell[111977, 3120, 3231, 74, 111, "Print"],
Cell[115211, 3196, 2960, 62, 40, "Print"],
Cell[118174, 3260, 6649, 158, 179, "Print"],
Cell[124826, 3420, 999, 17, 34, "Print"],
Cell[125828, 3439, 1040, 17, 34, "Print"],
Cell[126871, 3458, 1056, 17, 34, "Print"],
Cell[127930, 3477, 1051, 17, 34, "Print"],
Cell[128984, 3496, 1035, 17, 34, "Print"],
Cell[130022, 3515, 1036, 17, 34, "Print"],
Cell[131061, 3534, 1043, 17, 34, "Print"]
}, Open  ]]
}, Open  ]],
Cell[132131, 3555, 273, 9, 8, "Text"],
Cell[132407, 3566, 273, 9, 8, "Text"],
Cell[132683, 3577, 182, 3, 45, "Text"],
Cell[132868, 3582, 377, 7, 75, "Input"],
Cell[133248, 3591, 273, 9, 8, "Text"],
Cell[133524, 3602, 156, 2, 45, "Text"],
Cell[133683, 3606, 568, 13, 70, "Input"],
Cell[134254, 3621, 568, 13, 75, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[134859, 3639, 163, 2, 106, "Section"],
Cell[135025, 3643, 205, 3, 45, "Text"],
Cell[135233, 3648, 854, 23, 165, "Input"],
Cell[CellGroupData[{
Cell[136112, 3675, 294, 4, 45, "Input"],
Cell[136409, 3681, 2969, 76, 130, "Output"]
}, Open  ]],
Cell[139393, 3760, 316, 5, 45, "Text"],
Cell[CellGroupData[{
Cell[139734, 3769, 1079, 31, 75, "Input"],
Cell[140816, 3802, 761, 14, 50, "Output"],
Cell[141580, 3818, 754, 14, 69, "Output"]
}, Open  ]],
Cell[142349, 3835, 152, 2, 45, "Text"],
Cell[142504, 3839, 1395, 41, 80, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[143936, 3885, 216, 3, 106, "Section"],
Cell[144155, 3890, 168, 2, 45, "Text"],
Cell[CellGroupData[{
Cell[144348, 3896, 193, 5, 45, "Input"],
Cell[144544, 3903, 4595, 137, 233, "Output"]
}, Open  ]],
Cell[149154, 4043, 147, 2, 45, "Text"],
Cell[CellGroupData[{
Cell[149326, 4049, 2914, 96, 145, "Input"],
Cell[152243, 4147, 1084, 35, 73, "Output"]
}, Open  ]],
Cell[153342, 4185, 273, 9, 8, "Text"],
Cell[153618, 4196, 261, 4, 45, "Text"],
Cell[CellGroupData[{
Cell[153904, 4204, 2468, 78, 160, "Input"],
Cell[156375, 4284, 870, 26, 68, "Output"]
}, Open  ]],
Cell[157260, 4313, 185, 3, 45, "Text"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}
]
*)



==> anc/Section_3.4-_Viscosity_and_Elasticity_from_the_shear_correlator.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 11.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    249697,       5327]
NotebookOptionsPosition[    245857,       5206]
NotebookOutlinePosition[    246203,       5221]
CellTagsIndexPosition[    246160,       5218]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["Section 3.4 : the Txy correlator numerically", "Title",
 CellChangeTimes->{{3.749846429603025*^9, 3.749846435181451*^9}, {
  3.751519023154038*^9, 3.751519032954296*^9}, {3.7515431693674345`*^9, 
  3.751543171336177*^9}, {3.7702237155723066`*^9, 3.770223717727358*^9}, {
  3.771962470418024*^9, 3.7719624817954717`*^9}, {3.773392970284009*^9, 
  3.7733929762547235`*^9}},
 ExpressionUUID -> "560a7c9e-cab5-4b63-a28c-3523fae2c01a"],

Cell[TextData[StyleBox["In this notebook:\n1) we derive numerically the shear \
correlator at finite frequency in the theory of arXiv:1601.03384\n2) we read \
numerically the elastic modulus and the viscosity\n3) we check numerically \
the analytic formulas derived in the lectures\n4) we check the zero \
temperature power law derived in the lectures\n\nThe computations are \
described in section 3.4 of the notes.",
 FontSize->18,
 FontSlant->"Italic",
 Background->RGBColor[0.87, 0.94, 1]]], "Text",
 CellChangeTimes->{{3.771962494042267*^9, 3.771962570076596*^9}, {
  3.773392980098143*^9, 3.77339299154038*^9}, {3.777291559701845*^9, 
  3.7772915598676653`*^9}}],

Cell[BoxData[
 RowBox[{"Quit", "[", "]"}]], "Input",
 CellChangeTimes->{{3.7515433420353947`*^9, 3.75154334354336*^9}}],

Cell[CellGroupData[{

Cell["Numerical routine", "Section",
 CellChangeTimes->{{3.608114868497301*^9, 3.608114872912833*^9}, {
  3.770223741094873*^9, 3.7702237445399437`*^9}, {3.770223883314438*^9, 
  3.770223884394333*^9}},
 ExpressionUUID -> "56773a04-0bed-44ed-aa81-2da1becfc931"],

Cell[CellGroupData[{

Cell["message catch (let us be fancy)", "Subsection",
 CellChangeTimes->{{3.651027342224827*^9, 3.65102734442384*^9}, {
  3.771962591600705*^9, 3.7719625975107903`*^9}},
 ExpressionUUID -> "8a26b4cf-eb6a-4ca1-b51a-3219c0b58db4"],

Cell[TextData[StyleBox["this stops the integration if NDSolve finds a stiff \
system",
 FontWeight->"Bold"]], "Text",
 CellChangeTimes->{{3.717079212937269*^9, 3.71707922929598*^9}},
 ExpressionUUID -> "61e08607-179e-4299-b568-15615f495a18"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{
    StyleBox[
     RowBox[{"NDSolve", "::", "ndsz"}], "MessageName"], "=", 
    "\"\<Could not perform the integration\>\""}], ";"}], "\n"}], "\n", 
 RowBox[{
  RowBox[{"Unprotect", "[", "Message", "]"}], ";"}], "\n", 
 RowBox[{
  RowBox[{"Message", "[", 
   RowBox[{
    RowBox[{"mm", " ", ":", 
     StyleBox[
      RowBox[{"NDSolve", "::", "ndsz"}], "MessageName"]}], ",", "m___"}], 
   "]"}], ":=", 
  RowBox[{
   RowBox[{"Block", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"$inMsg", "=", "True"}], ",", "result"}], "}"}], ",", "\n", 
     RowBox[{
      RowBox[{"Message", "[", 
       RowBox[{"mm", ",", "m"}], "]"}], ";", "\n", "\n", 
      RowBox[{"Abort", "[", "]"}]}]}], "]"}], "/;", 
   RowBox[{"!", 
    RowBox[{"TrueQ", "[", "$inMsg", "]"}]}]}]}], "\n", 
 RowBox[{
  RowBox[{"Protect", "[", "Message", "]"}], ";"}]}], "Input",
 CellChangeTimes->{{3.6510273971376753`*^9, 3.651027439100522*^9}, {
  3.716878762754228*^9, 3.71687877022867*^9}},
 ExpressionUUID -> "730da66f-ad5b-44f7-a460-d1b9ad2bdbf1"]
}, Closed]],

Cell[CellGroupData[{

Cell["eoms", "Subsection",
 CellChangeTimes->{{3.60811456657498*^9, 3.608114566950328*^9}},
 ExpressionUUID -> "90f2721d-8dc2-4158-ac6f-3444907c9b57"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"e1", "[", 
    RowBox[{"M2_", ",", "\[Omega]1_"}], "]"}], "=", " ", 
   RowBox[{
    RowBox[{"6", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"3", " ", "M2", " ", 
        SuperscriptBox["u", "5"]}], "+", 
       RowBox[{"\[ImaginaryI]", " ", "\[Omega]1"}]}], ")"}], " ", 
     RowBox[{"h", "[", "u", "]"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"6", "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"3", "+", "M2"}], ")"}], " ", 
        SuperscriptBox["u", "3"]}], "-", 
       RowBox[{"4", " ", "M2", " ", 
        SuperscriptBox["u", "6"]}], "-", 
       RowBox[{"6", " ", "\[ImaginaryI]", " ", "u", " ", "\[Omega]1"}]}], 
      ")"}], " ", 
     RowBox[{
      SuperscriptBox["h", "\[Prime]",
       MultilineFunction->None], "[", "u", "]"}]}], "-", 
    RowBox[{"u", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       SuperscriptBox["u", "3"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "3"}], "+", 
       RowBox[{"M2", " ", 
        SuperscriptBox["u", "3"]}]}], ")"}], " ", 
     RowBox[{
      SuperscriptBox["h", "\[Prime]\[Prime]",
       MultilineFunction->None], "[", "u", "]"}]}]}]}], " ", ";"}]], "Input",
 CellChangeTimes->{{3.608114461353334*^9, 3.608114482005959*^9}, {
   3.608114532274555*^9, 3.608114546022718*^9}, {3.6081162444360847`*^9, 
   3.608116255351364*^9}, {3.608116297946883*^9, 3.608116298303133*^9}, {
   3.608117396326599*^9, 3.608117475557654*^9}, {3.6081175282247343`*^9, 
   3.608117589025673*^9}, {3.608145303551969*^9, 3.6081453511519337`*^9}, 
   3.6081454102877283`*^9, {3.614903166357081*^9, 3.614903220888982*^9}, {
   3.614972102381304*^9, 3.614972236044791*^9}, {3.619126902125711*^9, 
   3.6191269143121853`*^9}, {3.619127012359384*^9, 3.619127069400412*^9}, {
   3.716878794331892*^9, 3.7168788279970093`*^9}, {3.749701914353735*^9, 
   3.749701919041525*^9}, {3.751111408248742*^9, 3.7511114106577797`*^9}, {
   3.751543336400469*^9, 3.751543336722604*^9}},
 ExpressionUUID -> "5a6d56fe-f5a2-44f8-8b89-d3da9d69472e"]
}, Open  ]],

Cell[CellGroupData[{

Cell["asymptotics ", "Subsection",
 CellChangeTimes->{{3.608114894920824*^9, 3.608114896320691*^9}},
 ExpressionUUID -> "f26f0bfb-f19a-4b1d-ad63-d62867b47369"],

Cell[TextData[StyleBox["Here we find the perturbative solutions close to the \
boundary an the horizon and we prepare everything for the numerical \
integrations",
 FontWeight->"Bold"]], "Text",
 CellChangeTimes->{{3.771962618617282*^9, 3.771962640332779*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"h", "[", "u_", "]"}], "=", 
   RowBox[{"Sum", "[", " ", 
    RowBox[{
     RowBox[{
      RowBox[{"hir", "[", "i", "]"}], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "-", "u"}], ")"}], "i"]}], ",", " ", 
     RowBox[{"{", 
      RowBox[{"i", ",", "0", ",", "5"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Series", "[", 
    RowBox[{
     RowBox[{"e1", "[", 
      RowBox[{"M2", ",", "\[Omega]1"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"u", ",", "1", ",", "5"}], "}"}]}], "]"}], "/.", 
   RowBox[{
    RowBox[{"hir", "[", "0", "]"}], "\[Rule]", "hH"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Solve", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"SeriesCoefficient", "[", 
         RowBox[{"%", ",", "0"}], "]"}], "\[Equal]", "0"}], ",", 
       RowBox[{
        RowBox[{"SeriesCoefficient", "[", 
         RowBox[{"%", ",", "1"}], "]"}], "\[Equal]", "0"}], ",", 
       RowBox[{
        RowBox[{"SeriesCoefficient", "[", 
         RowBox[{"%", ",", "2"}], "]"}], "\[Equal]", "0"}], ",", 
       RowBox[{
        RowBox[{"SeriesCoefficient", "[", 
         RowBox[{"%", ",", "3"}], "]"}], "\[Equal]", "0"}], ",", 
       RowBox[{
        RowBox[{"SeriesCoefficient", "[", 
         RowBox[{"%", ",", "4"}], "]"}], "\[Equal]", "0"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"hir", "[", "1", "]"}], ",", 
       RowBox[{"hir", "[", "2", "]"}], ",", 
       RowBox[{"hir", "[", "3", "]"}], ",", 
       RowBox[{"hir", "[", "4", "]"}], ",", 
       RowBox[{"hir", "[", "5", "]"}]}], "}"}]}], "]"}], "[", 
   RowBox[{"[", "1", "]"}], "]"}], "//", "Simplify"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Clear", "[", "h", "]"}], ";"}]}], "Input",
 CellChangeTimes->{{3.751543437473193*^9, 3.751543585465506*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"hir", "[", "1", "]"}], "\[Rule]", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{"2", " ", "hH", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"3", " ", "M2"}], "+", 
         RowBox[{"\[ImaginaryI]", " ", "\[Omega]1"}]}], ")"}]}], 
      RowBox[{
       RowBox[{"-", "3"}], "+", "M2", "+", 
       RowBox[{"2", " ", "\[ImaginaryI]", " ", "\[Omega]1"}]}]]}]}], ",", 
   RowBox[{
    RowBox[{"hir", "[", "2", "]"}], "\[Rule]", 
    FractionBox[
     RowBox[{"hH", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"12", " ", 
         SuperscriptBox["M2", "2"]}], "+", 
        RowBox[{"M2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "36"}], "+", 
           RowBox[{"29", " ", "\[ImaginaryI]", " ", "\[Omega]1"}]}], ")"}]}], 
        "+", 
        RowBox[{"3", " ", "\[ImaginaryI]", " ", "\[Omega]1"}]}], ")"}]}], 
     RowBox[{"2", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "3"}], "+", "M2", "+", 
        RowBox[{"\[ImaginaryI]", " ", "\[Omega]1"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "3"}], "+", "M2", "+", 
        RowBox[{"2", " ", "\[ImaginaryI]", " ", "\[Omega]1"}]}], ")"}]}]]}], 
   ",", 
   RowBox[{
    RowBox[{"hir", "[", "3", "]"}], "\[Rule]", 
    FractionBox[
     RowBox[{"hH", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "18"}], " ", 
         SuperscriptBox["M2", "3"]}], "+", 
        RowBox[{
         SuperscriptBox["M2", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"108", "+", 
           RowBox[{"5", " ", "\[ImaginaryI]", " ", "\[Omega]1"}]}], ")"}]}], 
        "+", 
        RowBox[{"3", " ", "\[Omega]1", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "3"}], " ", "\[ImaginaryI]"}], "+", "\[Omega]1"}], 
          ")"}]}], "+", 
        RowBox[{"M2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "162"}], "+", 
           RowBox[{"312", " ", "\[ImaginaryI]", " ", "\[Omega]1"}], "+", 
           RowBox[{"113", " ", 
            SuperscriptBox["\[Omega]1", "2"]}]}], ")"}]}]}], ")"}]}], 
     RowBox[{"3", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "3"}], "+", "M2", "+", 
        RowBox[{"\[ImaginaryI]", " ", "\[Omega]1"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "3"}], "+", "M2", "+", 
        RowBox[{"2", " ", "\[ImaginaryI]", " ", "\[Omega]1"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "9"}], "+", 
        RowBox[{"3", " ", "M2"}], "+", 
        RowBox[{"2", " ", "\[ImaginaryI]", " ", "\[Omega]1"}]}], ")"}]}]]}], 
   ",", 
   RowBox[{
    RowBox[{"hir", "[", "4", "]"}], "\[Rule]", 
    FractionBox[
     RowBox[{"hH", " ", "\[Omega]1", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"332", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["M2", "3"]}], "-", 
        RowBox[{"45", " ", "\[Omega]1"}], "+", 
        RowBox[{"3", " ", 
         SuperscriptBox["M2", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"668", " ", "\[ImaginaryI]"}], "+", 
           RowBox[{"353", " ", "\[Omega]1"}]}], ")"}]}], "+", 
        RowBox[{"M2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"720", " ", "\[ImaginaryI]"}], "+", 
           RowBox[{"762", " ", "\[Omega]1"}], "-", 
           RowBox[{"224", " ", "\[ImaginaryI]", " ", 
            SuperscriptBox["\[Omega]1", "2"]}]}], ")"}]}]}], ")"}]}], 
     RowBox[{"8", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "3"}], "+", "M2", "+", 
        RowBox[{"\[ImaginaryI]", " ", "\[Omega]1"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "6"}], "+", 
        RowBox[{"2", " ", "M2"}], "+", 
        RowBox[{"\[ImaginaryI]", " ", "\[Omega]1"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "3"}], "+", "M2", "+", 
        RowBox[{"2", " ", "\[ImaginaryI]", " ", "\[Omega]1"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "9"}], "+", 
        RowBox[{"3", " ", "M2"}], "+", 
        RowBox[{"2", " ", "\[ImaginaryI]", " ", "\[Omega]1"}]}], ")"}]}]]}], 
   ",", 
   RowBox[{
    RowBox[{"hir", "[", "5", "]"}], "\[Rule]", 
    FractionBox[
     RowBox[{"\[ImaginaryI]", " ", "hH", " ", "\[Omega]1", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"15220", " ", 
         SuperscriptBox["M2", "4"]}], "+", 
        RowBox[{
         SuperscriptBox["M2", "3"], " ", 
         RowBox[{"(", 
          RowBox[{"164220", "-", 
           RowBox[{"78709", " ", "\[ImaginaryI]", " ", "\[Omega]1"}]}], 
          ")"}]}], "+", 
        RowBox[{"135", " ", 
         RowBox[{"(", 
          RowBox[{"24", "-", 
           RowBox[{"22", " ", "\[ImaginaryI]", " ", "\[Omega]1"}], "+", 
           SuperscriptBox["\[Omega]1", "2"]}], ")"}]}], "-", 
        RowBox[{"45", " ", 
         SuperscriptBox["M2", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "3648"}], "+", 
           RowBox[{"3548", " ", "\[ImaginaryI]", " ", "\[Omega]1"}], "+", 
           RowBox[{"933", " ", 
            SuperscriptBox["\[Omega]1", "2"]}]}], ")"}]}], "+", 
        RowBox[{"3", " ", "M2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "6840"}], "+", 
           RowBox[{"6345", " ", "\[ImaginaryI]", " ", "\[Omega]1"}], "+", 
           RowBox[{"750", " ", 
            SuperscriptBox["\[Omega]1", "2"]}], "+", 
           RowBox[{"448", " ", "\[ImaginaryI]", " ", 
            SuperscriptBox["\[Omega]1", "3"]}]}], ")"}]}]}], ")"}]}], 
     RowBox[{"60", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "3"}], "+", "M2", "+", 
        RowBox[{"\[ImaginaryI]", " ", "\[Omega]1"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "6"}], "+", 
        RowBox[{"2", " ", "M2"}], "+", 
        RowBox[{"\[ImaginaryI]", " ", "\[Omega]1"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "3"}], "+", "M2", "+", 
        RowBox[{"2", " ", "\[ImaginaryI]", " ", "\[Omega]1"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "9"}], "+", 
        RowBox[{"3", " ", "M2"}], "+", 
        RowBox[{"2", " ", "\[ImaginaryI]", " ", "\[Omega]1"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "15"}], "+", 
        RowBox[{"5", " ", "M2"}], "+", 
        RowBox[{"2", " ", "\[ImaginaryI]", " ", "\[Omega]1"}]}], ")"}]}]]}]}],
   "}"}]], "Output",
 CellChangeTimes->{{3.7515434580233135`*^9, 3.7515435414441786`*^9}, {
   3.75154357320126*^9, 3.751543585794587*^9}, 3.7516347514087605`*^9, 
   3.751634852805007*^9, 3.751672041299308*^9, 3.756446662035033*^9, 
   3.757162996992111*^9, 3.7572238997626123`*^9, 3.7575077517232847`*^9, 
   3.757512187755185*^9, 3.75852769332219*^9, 3.759329200354126*^9, 
   3.7594963388523846`*^9, 3.7594994008682575`*^9, 3.770223887481862*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"IRcoeff", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"hir", "[", "0", "]"}], "\[Rule]", "hH"}], ",", 
     RowBox[{
      RowBox[{"hir", "[", "1", "]"}], "\[Rule]", 
      RowBox[{"-", 
       FractionBox[
        RowBox[{"2", " ", "hH", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"3", " ", "M2"}], "+", 
           RowBox[{"\[ImaginaryI]", " ", "\[Omega]1"}]}], ")"}]}], 
        RowBox[{
         RowBox[{"-", "3"}], "+", "M2", "+", 
         RowBox[{"2", " ", "\[ImaginaryI]", " ", "\[Omega]1"}]}]]}]}], ",", 
     RowBox[{
      RowBox[{"hir", "[", "2", "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{"hH", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"12", " ", 
           SuperscriptBox["M2", "2"]}], "+", 
          RowBox[{"M2", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "36"}], "+", 
             RowBox[{"29", " ", "\[ImaginaryI]", " ", "\[Omega]1"}]}], 
            ")"}]}], "+", 
          RowBox[{"3", " ", "\[ImaginaryI]", " ", "\[Omega]1"}]}], ")"}]}], 
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "3"}], "+", "M2", "+", 
          RowBox[{"\[ImaginaryI]", " ", "\[Omega]1"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "3"}], "+", "M2", "+", 
          RowBox[{"2", " ", "\[ImaginaryI]", " ", "\[Omega]1"}]}], ")"}]}]]}],
      ",", 
     RowBox[{
      RowBox[{"hir", "[", "3", "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{"hH", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "18"}], " ", 
           SuperscriptBox["M2", "3"]}], "+", 
          RowBox[{
           SuperscriptBox["M2", "2"], " ", 
           RowBox[{"(", 
            RowBox[{"108", "+", 
             RowBox[{"5", " ", "\[ImaginaryI]", " ", "\[Omega]1"}]}], ")"}]}],
           "+", 
          RowBox[{"3", " ", "\[Omega]1", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "3"}], " ", "\[ImaginaryI]"}], "+", "\[Omega]1"}], 
            ")"}]}], "+", 
          RowBox[{"M2", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "162"}], "+", 
             RowBox[{"312", " ", "\[ImaginaryI]", " ", "\[Omega]1"}], "+", 
             RowBox[{"113", " ", 
              SuperscriptBox["\[Omega]1", "2"]}]}], ")"}]}]}], ")"}]}], 
       RowBox[{"3", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "3"}], "+", "M2", "+", 
          RowBox[{"\[ImaginaryI]", " ", "\[Omega]1"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "3"}], "+", "M2", "+", 
          RowBox[{"2", " ", "\[ImaginaryI]", " ", "\[Omega]1"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "9"}], "+", 
          RowBox[{"3", " ", "M2"}], "+", 
          RowBox[{"2", " ", "\[ImaginaryI]", " ", "\[Omega]1"}]}], ")"}]}]]}],
      ",", 
     RowBox[{
      RowBox[{"hir", "[", "4", "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{"hH", " ", "\[Omega]1", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"332", " ", "\[ImaginaryI]", " ", 
           SuperscriptBox["M2", "3"]}], "-", 
          RowBox[{"45", " ", "\[Omega]1"}], "+", 
          RowBox[{"3", " ", 
           SuperscriptBox["M2", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"668", " ", "\[ImaginaryI]"}], "+", 
             RowBox[{"353", " ", "\[Omega]1"}]}], ")"}]}], "+", 
          RowBox[{"M2", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"720", " ", "\[ImaginaryI]"}], "+", 
             RowBox[{"762", " ", "\[Omega]1"}], "-", 
             RowBox[{"224", " ", "\[ImaginaryI]", " ", 
              SuperscriptBox["\[Omega]1", "2"]}]}], ")"}]}]}], ")"}]}], 
       RowBox[{"8", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "3"}], "+", "M2", "+", 
          RowBox[{"\[ImaginaryI]", " ", "\[Omega]1"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "6"}], "+", 
          RowBox[{"2", " ", "M2"}], "+", 
          RowBox[{"\[ImaginaryI]", " ", "\[Omega]1"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "3"}], "+", "M2", "+", 
          RowBox[{"2", " ", "\[ImaginaryI]", " ", "\[Omega]1"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "9"}], "+", 
          RowBox[{"3", " ", "M2"}], "+", 
          RowBox[{"2", " ", "\[ImaginaryI]", " ", "\[Omega]1"}]}], ")"}]}]]}],
      ",", 
     RowBox[{
      RowBox[{"hir", "[", "5", "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{"\[ImaginaryI]", " ", "hH", " ", "\[Omega]1", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"15220", " ", 
           SuperscriptBox["M2", "4"]}], "+", 
          RowBox[{
           SuperscriptBox["M2", "3"], " ", 
           RowBox[{"(", 
            RowBox[{"164220", "-", 
             RowBox[{"78709", " ", "\[ImaginaryI]", " ", "\[Omega]1"}]}], 
            ")"}]}], "+", 
          RowBox[{"135", " ", 
           RowBox[{"(", 
            RowBox[{"24", "-", 
             RowBox[{"22", " ", "\[ImaginaryI]", " ", "\[Omega]1"}], "+", 
             SuperscriptBox["\[Omega]1", "2"]}], ")"}]}], "-", 
          RowBox[{"45", " ", 
           SuperscriptBox["M2", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "3648"}], "+", 
             RowBox[{"3548", " ", "\[ImaginaryI]", " ", "\[Omega]1"}], "+", 
             RowBox[{"933", " ", 
              SuperscriptBox["\[Omega]1", "2"]}]}], ")"}]}], "+", 
          RowBox[{"3", " ", "M2", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "6840"}], "+", 
             RowBox[{"6345", " ", "\[ImaginaryI]", " ", "\[Omega]1"}], "+", 
             RowBox[{"750", " ", 
              SuperscriptBox["\[Omega]1", "2"]}], "+", 
             RowBox[{"448", " ", "\[ImaginaryI]", " ", 
              SuperscriptBox["\[Omega]1", "3"]}]}], ")"}]}]}], ")"}]}], 
       RowBox[{"60", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "3"}], "+", "M2", "+", 
          RowBox[{"\[ImaginaryI]", " ", "\[Omega]1"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "6"}], "+", 
          RowBox[{"2", " ", "M2"}], "+", 
          RowBox[{"\[ImaginaryI]", " ", "\[Omega]1"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "3"}], "+", "M2", "+", 
          RowBox[{"2", " ", "\[ImaginaryI]", " ", "\[Omega]1"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "9"}], "+", 
          RowBox[{"3", " ", "M2"}], "+", 
          RowBox[{"2", " ", "\[ImaginaryI]", " ", "\[Omega]1"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "15"}], "+", 
          RowBox[{"5", " ", "M2"}], "+", 
          RowBox[{"2", " ", "\[ImaginaryI]", " ", "\[Omega]1"}]}], 
         ")"}]}]]}]}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.716878015555065*^9, 3.716878017059781*^9}, {
  3.716878502793489*^9, 3.716878507613336*^9}, {3.749701875277917*^9, 
  3.749701875487331*^9}, {3.7511110657935658`*^9, 3.751111074704764*^9}, {
  3.751543596718377*^9, 3.751543596939786*^9}},
 ExpressionUUID -> "a5c4def1-5bd5-478d-9773-82176d302918"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"h", "[", "u_", "]"}], "=", 
   RowBox[{"Sum", "[", " ", 
    RowBox[{
     RowBox[{
      RowBox[{"hUV", "[", "i", "]"}], " ", 
      SuperscriptBox[
       RowBox[{"(", "u", ")"}], "i"]}], ",", " ", 
     RowBox[{"{", 
      RowBox[{"i", ",", "0", ",", "5"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Series", "[", 
     RowBox[{
      RowBox[{"e1", "[", 
       RowBox[{"M2", ",", "\[Omega]1"}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"u", ",", "0", ",", "5"}], "}"}]}], "]"}], "/.", 
    RowBox[{
     RowBox[{"hUV", "[", "0", "]"}], "\[Rule]", "h0"}]}], "/.", 
   RowBox[{
    RowBox[{"hUV", "[", "3", "]"}], "\[Rule]", "h3"}]}], "//", 
  "Simplify"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Solve", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"SeriesCoefficient", "[", 
         RowBox[{"%", ",", "0"}], "]"}], "\[Equal]", "0"}], ",", 
       RowBox[{
        RowBox[{"SeriesCoefficient", "[", 
         RowBox[{"%", ",", "1"}], "]"}], "\[Equal]", "0"}], ",", 
       RowBox[{
        RowBox[{"SeriesCoefficient", "[", 
         RowBox[{"%", ",", "3"}], "]"}], "\[Equal]", "0"}], ",", 
       RowBox[{
        RowBox[{"SeriesCoefficient", "[", 
         RowBox[{"%", ",", "4"}], "]"}], "\[Equal]", "0"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"hUV", "[", "1", "]"}], ",", 
       RowBox[{"hUV", "[", "2", "]"}], ",", 
       RowBox[{"hUV", "[", "4", "]"}], ",", 
       RowBox[{"hUV", "[", "5", "]"}]}], "}"}]}], "]"}], "[", 
   RowBox[{"[", "1", "]"}], "]"}], "//", "Simplify"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Clear", "[", "h", "]"}], ";"}]}], "Input",
 CellChangeTimes->{{3.7515438340258274`*^9, 3.7515439918388844`*^9}}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   RowBox[{"6", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"\[ImaginaryI]", " ", "h0", " ", "\[Omega]1"}], "+", 
      RowBox[{"hUV", "[", "1", "]"}]}], ")"}]}], "+", 
   RowBox[{"6", " ", 
    RowBox[{"hUV", "[", "2", "]"}], " ", "u"}], "-", 
   RowBox[{"6", " ", "\[ImaginaryI]", " ", "\[Omega]1", " ", 
    RowBox[{"hUV", "[", "2", "]"}], " ", 
    SuperscriptBox["u", "2"]}], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "12"}], " ", "\[ImaginaryI]", " ", "h3", " ", 
       "\[Omega]1"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"3", "+", "M2"}], ")"}], " ", 
       RowBox[{"hUV", "[", "1", "]"}]}], "-", 
      RowBox[{"12", " ", 
       RowBox[{"hUV", "[", "4", "]"}]}]}], ")"}], " ", 
    SuperscriptBox["u", "3"]}], "+", 
   RowBox[{"2", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{"3", "+", "M2"}], ")"}], " ", 
       RowBox[{"hUV", "[", "2", "]"}]}], "-", 
      RowBox[{"9", " ", "\[ImaginaryI]", " ", "\[Omega]1", " ", 
       RowBox[{"hUV", "[", "4", "]"}]}], "-", 
      RowBox[{"15", " ", 
       RowBox[{"hUV", "[", "5", "]"}]}]}], ")"}], " ", 
    SuperscriptBox["u", "4"]}], "+", 
   RowBox[{"3", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"6", " ", "h0", " ", "M2"}], "+", 
      RowBox[{"3", " ", "h3", " ", 
       RowBox[{"(", 
        RowBox[{"3", "+", "M2"}], ")"}]}], "-", 
      RowBox[{"8", " ", "\[ImaginaryI]", " ", "\[Omega]1", " ", 
       RowBox[{"hUV", "[", "5", "]"}]}]}], ")"}], " ", 
    SuperscriptBox["u", "5"]}], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "u", "]"}], "6"],
    SeriesData[$CellContext`u, 0, {}, 0, 6, 1],
    Editable->False]}],
  SeriesData[$CellContext`u, 0, {
   6 (Complex[0, 1] $CellContext`h0 $CellContext`\[Omega]1 + $CellContext`hUV[
      1]), 6 $CellContext`hUV[2], 
    Complex[0, -6] $CellContext`\[Omega]1 $CellContext`hUV[2], 
    Complex[0, -12] $CellContext`h3 $CellContext`\[Omega]1 + (
      3 + $CellContext`M2) $CellContext`hUV[1] - 12 $CellContext`hUV[4], 
    2 (2 (3 + $CellContext`M2) $CellContext`hUV[2] + 
     Complex[0, -9] $CellContext`\[Omega]1 $CellContext`hUV[4] - 
     15 $CellContext`hUV[5]), 
    3 (6 $CellContext`h0 $CellContext`M2 + 
     3 $CellContext`h3 (3 + $CellContext`M2) + 
     Complex[0, -8] $CellContext`\[Omega]1 $CellContext`hUV[5])}, 0, 6, 1],
  Editable->False]], "Output",
 CellChangeTimes->{{3.751543843660061*^9, 3.751543992320546*^9}, 
   3.751634751508082*^9, 3.7516348528823633`*^9, 3.751672041369809*^9, 
   3.756446662119698*^9, 3.757162997054604*^9, 3.757223899862862*^9, 
   3.7575077518099546`*^9, 3.7575121878399334`*^9, 3.7585276935227237`*^9, 
   3.7593292004384804`*^9, 3.759496338935193*^9, 3.7594994009849453`*^9, 
   3.7702238875978403`*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"hUV", "[", "1", "]"}], "\[Rule]", 
    RowBox[{
     RowBox[{"-", "\[ImaginaryI]"}], " ", "h0", " ", "\[Omega]1"}]}], ",", 
   RowBox[{
    RowBox[{"hUV", "[", "2", "]"}], "\[Rule]", "0"}], ",", 
   RowBox[{
    RowBox[{"hUV", "[", "4", "]"}], "\[Rule]", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["1", "12"]}], " ", "\[ImaginaryI]", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"12", " ", "h3"}], "+", 
       RowBox[{"h0", " ", 
        RowBox[{"(", 
         RowBox[{"3", "+", "M2"}], ")"}]}]}], ")"}], " ", "\[Omega]1"}]}], 
   ",", 
   RowBox[{
    RowBox[{"hUV", "[", "5", "]"}], "\[Rule]", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["1", "20"]}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"12", " ", "h3"}], "+", 
       RowBox[{"h0", " ", 
        RowBox[{"(", 
         RowBox[{"3", "+", "M2"}], ")"}]}]}], ")"}], " ", 
     SuperscriptBox["\[Omega]1", "2"]}]}]}], "}"}]], "Output",
 CellChangeTimes->{{3.751543843660061*^9, 3.751543992320546*^9}, 
   3.751634751508082*^9, 3.7516348528823633`*^9, 3.751672041369809*^9, 
   3.756446662119698*^9, 3.757162997054604*^9, 3.757223899862862*^9, 
   3.7575077518099546`*^9, 3.7575121878399334`*^9, 3.7585276935227237`*^9, 
   3.7593292004384804`*^9, 3.759496338935193*^9, 3.7594994009849453`*^9, 
   3.770223887622964*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"UVcoeff", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"hUV", "[", "0", "]"}], "\[Rule]", "h0"}], ",", 
     RowBox[{
      RowBox[{"hUV", "[", "3", "]"}], "\[Rule]", "h3"}], ",", 
     RowBox[{
      RowBox[{"hUV", "[", "1", "]"}], "\[Rule]", 
      RowBox[{
       RowBox[{"-", "\[ImaginaryI]"}], " ", "h0", " ", "\[Omega]1"}]}], ",", 
     RowBox[{
      RowBox[{"hUV", "[", "2", "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"hUV", "[", "4", "]"}], "\[Rule]", 
      RowBox[{
       RowBox[{"-", 
        FractionBox["1", "12"]}], " ", "\[ImaginaryI]", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"12", " ", "h3"}], "+", 
         RowBox[{"h0", " ", 
          RowBox[{"(", 
           RowBox[{"3", "+", "M2"}], ")"}]}]}], ")"}], " ", "\[Omega]1"}]}], 
     ",", 
     RowBox[{
      RowBox[{"hUV", "[", "5", "]"}], "\[Rule]", 
      RowBox[{
       RowBox[{"-", 
        FractionBox["1", "20"]}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"12", " ", "h3"}], "+", 
         RowBox[{"h0", " ", 
          RowBox[{"(", 
           RowBox[{"3", "+", "M2"}], ")"}]}]}], ")"}], " ", 
       SuperscriptBox["\[Omega]1", "2"]}]}]}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.751544001839094*^9, 3.751544019271491*^9}}],

Cell[" ", "Text",
 Editable->False,
 Selectable->False,
 CellFrame->{{0, 0}, {0, 0.5}},
 ShowCellBracket->False,
 CellMargins->{{0, 0}, {1, 1}},
 CellElementSpacings->{"CellMinHeight"->1},
 CellFrameMargins->0,
 CellFrameColor->RGBColor[0, 0, 1],
 CellSize->{Inherited, 3}],

Cell[BoxData[
 RowBox[{
  RowBox[{"UVcoeff", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"huv", "[", "0", "]"}], "\[Rule]", "h0"}], ",", 
     RowBox[{
      RowBox[{"huv", "[", "3", "]"}], "\[Rule]", "h3"}], ",", 
     RowBox[{
      RowBox[{"huv", "[", "1", "]"}], "\[Rule]", 
      RowBox[{
       RowBox[{"-", "\[ImaginaryI]"}], " ", "h0", " ", "\[Omega]1"}]}], ",", 
     RowBox[{
      RowBox[{"huv", "[", "2", "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"huv", "[", "4", "]"}], "\[Rule]", 
      RowBox[{
       RowBox[{"-", 
        FractionBox["1", "20"]}], " ", "\[ImaginaryI]", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"20", " ", "h3"}], "+", 
         RowBox[{"h0", " ", 
          RowBox[{"(", 
           RowBox[{"5", "+", "M2"}], ")"}]}]}], ")"}], " ", "\[Omega]1"}]}], 
     ",", 
     RowBox[{
      RowBox[{"huv", "[", "5", "]"}], "\[Rule]", 
      RowBox[{
       RowBox[{"-", 
        FractionBox["3", "100"]}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"20", " ", "h3"}], "+", 
         RowBox[{"h0", " ", 
          RowBox[{"(", 
           RowBox[{"5", "+", "M2"}], ")"}]}]}], ")"}], " ", 
       SuperscriptBox["\[Omega]1", "2"]}]}], ",", 
     RowBox[{
      RowBox[{"huv", "[", "6", "]"}], "\[Rule]", 
      RowBox[{
       FractionBox["1", "150"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", "\[ImaginaryI]", " ", "h0", " ", 
          RowBox[{"(", 
           RowBox[{"5", "+", "M2"}], ")"}], " ", 
          SuperscriptBox["\[Omega]1", "3"]}], "+", 
         RowBox[{"5", " ", "h3", " ", 
          RowBox[{"(", 
           RowBox[{"15", "+", 
            RowBox[{"3", " ", "M2"}], "+", 
            RowBox[{"8", " ", "\[ImaginaryI]", " ", 
             SuperscriptBox["\[Omega]1", "3"]}]}], ")"}]}]}], ")"}]}]}], ",", 
     RowBox[{
      RowBox[{"huv", "[", "7", "]"}], "\[Rule]", 
      RowBox[{"-", 
       FractionBox[
        RowBox[{"\[ImaginaryI]", " ", "\[Omega]1", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"5", " ", "h3", " ", 
            RowBox[{"(", 
             RowBox[{"315", "+", 
              RowBox[{"63", " ", "M2"}], "+", 
              RowBox[{"40", " ", "\[ImaginaryI]", " ", 
               SuperscriptBox["\[Omega]1", "3"]}]}], ")"}]}], "+", 
           RowBox[{"2", " ", "h0", " ", 
            RowBox[{"(", 
             RowBox[{"150", "+", 
              RowBox[{"60", " ", "M2"}], "+", 
              RowBox[{"6", " ", 
               SuperscriptBox["M2", "2"]}], "+", 
              RowBox[{"25", " ", "\[ImaginaryI]", " ", 
               SuperscriptBox["\[Omega]1", "3"]}], "+", 
              RowBox[{"5", " ", "\[ImaginaryI]", " ", "M2", " ", 
               SuperscriptBox["\[Omega]1", "3"]}]}], ")"}]}]}], ")"}]}], 
        "2100"]}]}], ",", 
     RowBox[{
      RowBox[{"huv", "[", "8", "]"}], "\[Rule]", 
      RowBox[{"-", 
       FractionBox[
        RowBox[{
         SuperscriptBox["\[Omega]1", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"160", " ", "h3", " ", 
            RowBox[{"(", 
             RowBox[{"105", "+", 
              RowBox[{"21", " ", "M2"}], "+", 
              RowBox[{"5", " ", "\[ImaginaryI]", " ", 
               SuperscriptBox["\[Omega]1", "3"]}]}], ")"}]}], "+", 
           RowBox[{"h0", " ", 
            RowBox[{"(", 
             RowBox[{"3825", "+", 
              RowBox[{"1530", " ", "M2"}], "+", 
              RowBox[{"153", " ", 
               SuperscriptBox["M2", "2"]}], "+", 
              RowBox[{"200", " ", "\[ImaginaryI]", " ", 
               SuperscriptBox["\[Omega]1", "3"]}], "+", 
              RowBox[{"40", " ", "\[ImaginaryI]", " ", "M2", " ", 
               SuperscriptBox["\[Omega]1", "3"]}]}], ")"}]}]}], ")"}]}], 
        "28000"]}]}], ",", 
     RowBox[{
      RowBox[{"huv", "[", "9", "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{
        RowBox[{"32", " ", "h3", " ", 
         RowBox[{"(", 
          RowBox[{"225", "+", 
           RowBox[{"90", " ", "M2"}], "+", 
           RowBox[{"9", " ", 
            SuperscriptBox["M2", "2"]}], "+", 
           RowBox[{"225", " ", "\[ImaginaryI]", " ", 
            SuperscriptBox["\[Omega]1", "3"]}], "+", 
           RowBox[{"45", " ", "\[ImaginaryI]", " ", "M2", " ", 
            SuperscriptBox["\[Omega]1", "3"]}], "-", 
           RowBox[{"5", " ", 
            SuperscriptBox["\[Omega]1", "6"]}]}], ")"}]}], "+", 
        RowBox[{"\[ImaginaryI]", " ", "h0", " ", "\[Omega]1", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"69", " ", 
            SuperscriptBox["M2", "2"], " ", 
            SuperscriptBox["\[Omega]1", "2"]}], "+", 
           RowBox[{"5", " ", 
            SuperscriptBox["\[Omega]1", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"345", "+", 
              RowBox[{"8", " ", "\[ImaginaryI]", " ", 
               SuperscriptBox["\[Omega]1", "3"]}]}], ")"}]}], "+", 
           RowBox[{"M2", " ", 
            RowBox[{"(", 
             RowBox[{"480", "+", 
              RowBox[{"690", " ", 
               SuperscriptBox["\[Omega]1", "2"]}], "+", 
              RowBox[{"8", " ", "\[ImaginaryI]", " ", 
               SuperscriptBox["\[Omega]1", "5"]}]}], ")"}]}]}], ")"}]}]}], 
       "21600"]}], ",", 
     RowBox[{
      RowBox[{"huv", "[", "10", "]"}], "\[Rule]", 
      RowBox[{
       RowBox[{"-", 
        FractionBox["1", "945000"]}], "\[ImaginaryI]", " ", "\[Omega]1", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"25", " ", "h3", " ", 
          RowBox[{"(", 
           RowBox[{"22725", "+", 
            RowBox[{"909", " ", 
             SuperscriptBox["M2", "2"]}], "+", 
            RowBox[{"5400", " ", "\[ImaginaryI]", " ", 
             SuperscriptBox["\[Omega]1", "3"]}], "-", 
            RowBox[{"64", " ", 
             SuperscriptBox["\[Omega]1", "6"]}], "+", 
            RowBox[{"90", " ", "M2", " ", 
             RowBox[{"(", 
              RowBox[{"101", "+", 
               RowBox[{"12", " ", "\[ImaginaryI]", " ", 
                SuperscriptBox["\[Omega]1", "3"]}]}], ")"}]}]}], ")"}]}], "+", 
         RowBox[{"4", " ", "h0", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"189", " ", 
             SuperscriptBox["M2", "3"]}], "+", 
            RowBox[{"15", " ", 
             SuperscriptBox["M2", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"189", "+", 
               RowBox[{"22", " ", "\[ImaginaryI]", " ", 
                SuperscriptBox["\[Omega]1", "3"]}]}], ")"}]}], "+", 
            RowBox[{"25", " ", 
             RowBox[{"(", 
              RowBox[{"945", "+", 
               RowBox[{"330", " ", "\[ImaginaryI]", " ", 
                SuperscriptBox["\[Omega]1", "3"]}], "-", 
               RowBox[{"4", " ", 
                SuperscriptBox["\[Omega]1", "6"]}]}], ")"}]}], "-", 
            RowBox[{"5", " ", "M2", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "2835"}], "-", 
               RowBox[{"240", " ", "\[ImaginaryI]", " ", "\[Omega]1"}], "-", 
               RowBox[{"660", " ", "\[ImaginaryI]", " ", 
                SuperscriptBox["\[Omega]1", "3"]}], "+", 
               RowBox[{"4", " ", 
                SuperscriptBox["\[Omega]1", "6"]}]}], ")"}]}]}], ")"}]}]}], 
        ")"}]}]}]}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.716878015555065*^9, 3.716878017059781*^9}, {
   3.749701598346389*^9, 3.749701598551093*^9}, 3.751111048875223*^9},
 ExpressionUUID -> "c8dbc92b-f779-42fb-bc26-3d41acef044d"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"hSIR", "[", 
      RowBox[{"hH_", ",", "\[Omega]1_", ",", "M2_"}], "]"}], "[", "y_", "]"}],
     "=", " ", 
    RowBox[{
     RowBox[{"Sum", "[", " ", 
      RowBox[{
       RowBox[{
        RowBox[{"hir", "[", "i", "]"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "y"}], ")"}], "i"]}], ",", " ", 
       RowBox[{"{", 
        RowBox[{"i", ",", "0", ",", "5"}], "}"}]}], "]"}], "/.", " ", 
     "IRcoeff"}]}], ";"}], " "}]], "Input",
 CellChangeTimes->{{3.608108436877945*^9, 3.60810847842187*^9}, {
   3.608108516933975*^9, 3.608108517005941*^9}, {3.608108554126642*^9, 
   3.608108579726841*^9}, {3.608108628579259*^9, 3.608108663488885*^9}, {
   3.608114384827063*^9, 3.608114416610093*^9}, {3.614902686262484*^9, 
   3.6149027341292143`*^9}, {3.614968916510988*^9, 3.614968968247665*^9}, {
   3.614972340654851*^9, 3.614972351244051*^9}, 3.619126168116119*^9, {
   3.619126276793289*^9, 3.619126294273636*^9}, {3.716878880683056*^9, 
   3.716878938918264*^9}, {3.7497019713054667`*^9, 3.74970198532621*^9}},
 ExpressionUUID -> "37ca9fbb-5468-4df5-b91c-07985ec400a1"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"hSUV", "[", 
    RowBox[{"h0_", ",", "h3_", ",", "\[Omega]1_", ",", "M2_"}], "]"}], "[", 
   "y_", "]"}], " ", "=", " ", 
  RowBox[{
   RowBox[{"Sum", "[", " ", 
    RowBox[{
     RowBox[{
      RowBox[{"huv", "[", "i", "]"}], " ", 
      SuperscriptBox["y", "i"]}], ",", " ", 
     RowBox[{"{", 
      RowBox[{"i", ",", "0", ",", "5"}], "}"}]}], "]"}], " ", "/.", " ", 
   "UVcoeff"}]}]], "Input",
 CellChangeTimes->{{3.6044084524781303`*^9, 3.604408523561131*^9}, {
   3.604417030895759*^9, 3.6044170613574877`*^9}, 3.604419307601075*^9, 
   3.604467762601192*^9, {3.604917909034773*^9, 3.604917923096058*^9}, {
   3.604917959828383*^9, 3.604917961921788*^9}, {3.6081024652076273`*^9, 
   3.6081025063300056`*^9}, {3.608102542338654*^9, 3.608102566358201*^9}, {
   3.608102614621563*^9, 3.608102624824095*^9}, {3.6081026560526657`*^9, 
   3.608102664215766*^9}, {3.608113621622764*^9, 3.6081136386469173`*^9}, {
   3.6081137078744583`*^9, 3.608113715592881*^9}, {3.6081444984864283`*^9, 
   3.6081445129120913`*^9}, {3.614902151560534*^9, 3.614902182190576*^9}, {
   3.614966482659285*^9, 3.614966526300696*^9}, {3.614969070720744*^9, 
   3.614969088846571*^9}, {3.614972283287258*^9, 3.614972293357153*^9}, {
   3.619127483922477*^9, 3.619127484067679*^9}, {3.716878971391079*^9, 
   3.716879043274974*^9}, {3.749701988201056*^9, 3.749702005712772*^9}, 
   3.75154381311773*^9, {3.7515440390107327`*^9, 3.7515440526921244`*^9}, 
   3.751635004991952*^9, {3.7516721306520567`*^9, 3.751672131278562*^9}},
 ExpressionUUID -> "119a6039-c29d-4183-9829-152f30abdf01"],

Cell[BoxData[
 RowBox[{"h0", "+", 
  RowBox[{"h3", " ", 
   SuperscriptBox["y", "3"]}], "-", 
  RowBox[{"\[ImaginaryI]", " ", "h0", " ", "y", " ", "\[Omega]1"}], "-", 
  RowBox[{
   FractionBox["1", "20"], " ", "\[ImaginaryI]", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"20", " ", "h3"}], "+", 
     RowBox[{"h0", " ", 
      RowBox[{"(", 
       RowBox[{"5", "+", "M2"}], ")"}]}]}], ")"}], " ", 
   SuperscriptBox["y", "4"], " ", "\[Omega]1"}], "-", 
  RowBox[{
   FractionBox["3", "100"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"20", " ", "h3"}], "+", 
     RowBox[{"h0", " ", 
      RowBox[{"(", 
       RowBox[{"5", "+", "M2"}], ")"}]}]}], ")"}], " ", 
   SuperscriptBox["y", "5"], " ", 
   SuperscriptBox["\[Omega]1", "2"]}]}]], "Output",
 CellChangeTimes->{{3.75163500556242*^9, 3.751635011231305*^9}, 
   3.751672041467245*^9, 3.751672135604407*^9, 3.7564466622043924`*^9, 
   3.757162997161398*^9, 3.7572238999823465`*^9, 3.7575077518946557`*^9, 
   3.7575121879402003`*^9, 3.75852769364006*^9, 3.75932920051659*^9, 
   3.7594963390128307`*^9, 3.7594994010946555`*^9, 3.7702238877061267`*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["integration from the horizon", "Subsection",
 CellChangeTimes->{{3.60811493991251*^9, 3.608114944462865*^9}, {
  3.60811769533834*^9, 3.608117696312426*^9}, {3.616386251176715*^9, 
  3.616386251849597*^9}},
 ExpressionUUID -> "05f2638a-1bad-4a93-a21f-ba1e836288b5"],

Cell["\<\
We integrate from the horizon to a matching point in the middle\
\>", "Text",
 CellChangeTimes->{{3.7733930320437403`*^9, 3.7733930418715315`*^9}},
 FontWeight->"Bold"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"intIR", "[", 
     RowBox[{"hH_", ",", "\[Omega]1_", ",", "M2_"}], "]"}], "[", 
    RowBox[{"\[Epsilon]_", ",", "\[Epsilon]H_", ",", "ymatch_"}], "]"}], ":=",
    " ", 
   RowBox[{"Module", "[", "  ", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"bcsIR", ",", "systemIR"}], "}"}], ",", "\[IndentingNewLine]", 
     "\[IndentingNewLine]", 
     RowBox[{"(*", " ", "asymptotics", " ", "*)"}], "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"bcsIR", "=", " ", 
       RowBox[{"{", "  ", 
        RowBox[{
         RowBox[{
          RowBox[{"h", "[", 
           RowBox[{"1", "-", "\[Epsilon]H"}], "]"}], " ", "\[Equal]", "  ", 
          RowBox[{
           RowBox[{"hSIR", "[", 
            RowBox[{"hH", ",", "\[Omega]1", ",", "M2"}], "]"}], "[", 
           RowBox[{"1", "-", "\[Epsilon]H"}], "]"}]}], ",", " ", 
         RowBox[{
          RowBox[{
           RowBox[{"h", "'"}], "[", 
           RowBox[{"1", "-", "\[Epsilon]H"}], "]"}], " ", "\[Equal]", "  ", 
          RowBox[{
           RowBox[{
            RowBox[{"hSIR", "[", 
             RowBox[{"hH", ",", "\[Omega]1", ",", "M2"}], "]"}], "'"}], "[", 
           RowBox[{"1", "-", "\[Epsilon]H"}], "]"}]}]}], " ", "}"}]}], ";", 
      "\[IndentingNewLine]", "\[IndentingNewLine]", 
      RowBox[{"(*", " ", 
       RowBox[{"system", " ", "to", " ", "be", " ", "integrated"}], " ", 
       "*)"}], "\[IndentingNewLine]", 
      RowBox[{"systemIR", "=", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"e1", "[", 
           RowBox[{"M2", ",", "\[Omega]1"}], "]"}], "\[Equal]", "0"}], ",", 
         " ", "bcsIR"}], " ", "}"}]}], ";", "\[IndentingNewLine]", 
      "\[IndentingNewLine]", 
      RowBox[{"NDSolve", "[", "   ", 
       RowBox[{"systemIR", ",", " ", 
        RowBox[{"{", "h", "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"u", ",", 
          RowBox[{"ymatch", "-", "0.001"}], ",", 
          RowBox[{"1", "-", " ", "\[Epsilon]H"}]}], "}"}]}], "]"}]}]}], 
    "\[IndentingNewLine]", "\n", " ", "]"}]}], ";"}]], "Input",
 CellChangeTimes->{
  3.6163859954001217`*^9, {3.616386046197892*^9, 3.616386067525025*^9}, 
   3.616386148448151*^9, {3.616386232942335*^9, 3.616386244211418*^9}, {
   3.616386283078623*^9, 3.616386306489835*^9}, 3.616386365248589*^9, {
   3.6191550701256533`*^9, 3.6191551146224213`*^9}, {3.716879122831769*^9, 
   3.7168793178257627`*^9}, {3.716879409191337*^9, 3.716879409470536*^9}, {
   3.749702058432925*^9, 3.749702105948223*^9}, 3.749702142542469*^9, {
   3.751543747442354*^9, 3.7515437497242503`*^9}},
 ExpressionUUID -> "cc83d96b-5d1e-46bb-85e2-3a69138f1d08"]
}, Open  ]],

Cell[CellGroupData[{

Cell["integration from the boundary", "Subsection",
 CellChangeTimes->{{3.60811493991251*^9, 3.608114944462865*^9}, {
  3.60811769533834*^9, 3.608117696312426*^9}},
 ExpressionUUID -> "1e2e873f-8c0d-4047-b088-8234b754a322"],

Cell["We integrate from the UV to a matching point in the middle", "Text",
 CellChangeTimes->{{3.7733930576526146`*^9, 3.7733930666092367`*^9}},
 FontWeight->"Bold"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"intUV", "[", 
     RowBox[{"h0_", ",", "h3_", ",", "\[Omega]1_", ",", "M2_"}], "]"}], "[", 
    RowBox[{"\[Epsilon]_", ",", "\[Epsilon]H_", ",", "ymatch_"}], "]"}], ":=",
    " ", 
   RowBox[{"Module", "[", "  ", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"bcsUV", ",", "systemUV"}], "}"}], ",", "\[IndentingNewLine]", 
     "\[IndentingNewLine]", 
     RowBox[{"(*", " ", "asymptotics", " ", "*)"}], "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"bcsUV", "=", " ", 
       RowBox[{"{", " ", 
        RowBox[{
         RowBox[{
          RowBox[{"h", "[", "\[Epsilon]", "]"}], " ", "\[Equal]", "  ", 
          RowBox[{
           RowBox[{"hSUV", "[", 
            RowBox[{"h0", ",", "h3", ",", "\[Omega]1", ",", "M2"}], "]"}], 
           "[", "\[Epsilon]", "]"}]}], " ", ",", 
         RowBox[{
          RowBox[{
           RowBox[{"h", "'"}], "[", "\[Epsilon]", "]"}], " ", "\[Equal]", 
          "  ", 
          RowBox[{
           RowBox[{
            RowBox[{"hSUV", "[", 
             RowBox[{"h0", ",", "h3", ",", "\[Omega]1", ",", "M2"}], "]"}], 
            "'"}], "[", "\[Epsilon]", "]"}]}]}], "}"}]}], ";", 
      "\[IndentingNewLine]", "\[IndentingNewLine]", 
      RowBox[{"(*", " ", 
       RowBox[{"system", " ", "to", " ", "be", " ", "integrated"}], " ", 
       "*)"}], "\[IndentingNewLine]", 
      RowBox[{"systemUV", "=", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"e1", "[", 
           RowBox[{"M2", ",", "\[Omega]1"}], "]"}], "\[Equal]", "0"}], ",", 
         " ", "bcsUV"}], "}"}]}], ";", "\[IndentingNewLine]", 
      "\[IndentingNewLine]", 
      RowBox[{"NDSolve", "[", "   ", 
       RowBox[{"systemUV", ",", " ", 
        RowBox[{"{", "h", "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"u", ",", "\[Epsilon]", ",", 
          RowBox[{"ymatch", "+", "0.01"}]}], " ", "}"}]}], "]"}]}]}], 
    "\[IndentingNewLine]", "\n", " ", "]"}]}], ";"}]], "Input",
 CellChangeTimes->{
  3.6163859954001217`*^9, {3.616386046197892*^9, 3.616386067525025*^9}, 
   3.616386148448151*^9, {3.619154691967984*^9, 3.619154899049852*^9}, 
   3.619154945994768*^9, {3.716906339326762*^9, 3.716906492528219*^9}, {
   3.74970215596106*^9, 3.749702198195945*^9}, {3.751543767206541*^9, 
   3.751543767504735*^9}},
 ExpressionUUID -> "c2c04001-9122-422d-b30d-519020dc088e"],

Cell["Let us check the integration works", "Text",
 CellChangeTimes->{{3.773393076273972*^9, 3.7733930813636055`*^9}},
 FontWeight->"Bold"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"intUV", "[", 
   RowBox[{"1", ",", "1", ",", "1", ",", "1"}], "]"}], "[", 
  RowBox[{"0.1", ",", "0.1", ",", "0.5"}], "]"}]], "Input",
 CellChangeTimes->{{3.751634971116064*^9, 3.751634979851036*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{"h", "\[Rule]", 
    TagBox[
     TemplateBox[{RowBox[{
         StyleBox[
          TagBox["InterpolatingFunction", "SummaryHead"], 
          "NonInterpretableSummary"], 
         StyleBox["[", "NonInterpretableSummary"], 
         DynamicModuleBox[{Typeset`open$$ = False}, 
          PanelBox[
           PaneSelectorBox[{False -> GridBox[{{
                 PaneBox[
                  ButtonBox[
                   DynamicBox[
                    FEPrivate`FrontEndResource[
                    "FEBitmaps", "SquarePlusIconMedium"]], 
                   ButtonFunction :> (Typeset`open$$ = True), Appearance -> 
                   None, Evaluator -> Automatic, Method -> "Preemptive"], 
                  Alignment -> {Center, Center}, ImageSize -> 
                  Dynamic[{
                    Automatic, 
                    3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])}]], 
                 GraphicsBox[{{
                    GrayLevel[0.6], 
                    AbsolutePointSize[5], 
                    PointBox[{1, 1}], 
                    PointBox[{2, 4}], 
                    PointBox[{3, 2}], 
                    PointBox[{4, 3}]}, {{}, {}, {
                    AbsoluteThickness[1], 
                    Opacity[1.], 
                    LineBox[CompressedData["
1:eJwBMQPO/CFib1JlAgAAADIAAAACAAAA4ScLwZmZ6T/ACPskWpOYv4AjHgZ5
3Os/cnpQh5xu1j/qWn1XCVDuP5K7ih5ptuc/r+pongFN8D/CUK87BHLxP46d
cUQ/bPE/ujUa8/qu9j9TbqBw1aPyP/TWyyAhFfw/neDJZqDG8z+QAqdF9GsA
QM1wGePDAfU/VsVD/9nXAkCidscSKDf2P6Bp73exDQVA/B1wDMFX9z+TpM3k
wfUGQDzjPoyykPg/7M3Z+O7ZCEABSgjW2LT5P3pl9LwNcgpAbCYw0z/T+j86
ypori9cLQL0gflb/Cfw/lpOs9xIqDUCTvMaj8yv9Pw4alcoYNg5AT3Y1d0Bm
/j+pB2LLtyIPQLClAv7Nmv8/NnA5bbjSD0BLO2UnSF0AQFrcILXmpw9AsTLc
klX5AED+sDHBQukOQNp6UGP9igFAbZ+lR/sLDkD10dd20SgCQNHi3Mj38wxA
42MO5MXDAkAZdr6AZb8LQJRGQrZUVANArv7zEMKHCkA4OInLD/EDQLBlMO3M
IglAnnrNRWWDBEA3d8OX6skHQNf3wBnbEgVAD3D3ndNyBkADhMcwfa4FQHOK
7Wak/wRA8WDLrLk/BkC/MhCgYawDQNJM4msi3QZAwss/TmVLAkCGc6iEq3cH
QIsIg92+BgFA/OprAs8HCECrPCvgePD/P2VxQsMepAhAKXVLE0Xg/j+RSBbp
CDYJQPRz0a7WJ/4/kFqZaBPFCUDN4sX5uLj9P4J7LytKYApAvh1MbRmT/T82
7cJSG/EKQHzT1YZwwv0/3W1pvRiOC0B2LZ/10lT+P0c/DY2wIAxAVrX8MJA7
/z+DS2C2aLAMQElWzbMzPQBAsmbGIk1MDUCi9bAadCABQKTSKfTL3Q1AYexd
q+EpAkCJTaAId3sOQFyS/ndEhgNAQAPGdkIWD0BHWcLdahwFQLoJ6Umopg9A
vd1CiejSBkCTjw8wnSEQQPiVkXD08QhAq0KpbbNqEEBsk2Azxi4LQCyTGthZ
shBAYCBYjj+gDUAnaxVkFgARQMwfdA9ySBBAg+uOIqBIEUBj/5rHgMsRQNFn
q5SZmRFAL++xNeOlE0Dwt3AR
                    "]]}}}, AspectRatio -> 1, Axes -> False, Background -> 
                  GrayLevel[0.93], Frame -> True, FrameStyle -> Directive[
                    GrayLevel[0.7], 
                    Thickness[Tiny]], FrameTicks -> None, 
                  ImageSize -> {Automatic, 
                    Dynamic[
                    3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])]}, PlotRange -> {{0, 5}, {0, 5}}], 
                 GridBox[{{
                    RowBox[{
                    TagBox["\"Domain: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox[
                    RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{"0.1`", ",", "0.51`"}], "}"}], "}"}], 
                    "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Output: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"scalar\"", "SummaryItem"]}]}}, 
                  GridBoxAlignment -> {
                   "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, 
                  AutoDelete -> False, 
                  GridBoxItemSize -> {
                   "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                  GridBoxSpacings -> {
                   "Columns" -> {{2}}, "Rows" -> {{Automatic}}}, 
                  BaseStyle -> {
                   ShowStringCharacters -> False, NumberMarks -> False, 
                    PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
               GridBoxAlignment -> {"Rows" -> {{Top}}}, AutoDelete -> False, 
               GridBoxItemSize -> {
                "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
               BaselinePosition -> {1, 1}], True -> GridBox[{{
                 PaneBox[
                  ButtonBox[
                   DynamicBox[
                    FEPrivate`FrontEndResource[
                    "FEBitmaps", "SquareMinusIconMedium"]], 
                   ButtonFunction :> (Typeset`open$$ = False), Appearance -> 
                   None, Evaluator -> Automatic, Method -> "Preemptive"], 
                  Alignment -> {Center, Center}, ImageSize -> 
                  Dynamic[{
                    Automatic, 
                    3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])}]], 
                 GraphicsBox[{{
                    GrayLevel[0.6], 
                    AbsolutePointSize[5], 
                    PointBox[{1, 1}], 
                    PointBox[{2, 4}], 
                    PointBox[{3, 2}], 
                    PointBox[{4, 3}]}, {{}, {}, {
                    AbsoluteThickness[1], 
                    Opacity[1.], 
                    LineBox[CompressedData["
1:eJwBMQPO/CFib1JlAgAAADIAAAACAAAA4ScLwZmZ6T/ACPskWpOYv4AjHgZ5
3Os/cnpQh5xu1j/qWn1XCVDuP5K7ih5ptuc/r+pongFN8D/CUK87BHLxP46d
cUQ/bPE/ujUa8/qu9j9TbqBw1aPyP/TWyyAhFfw/neDJZqDG8z+QAqdF9GsA
QM1wGePDAfU/VsVD/9nXAkCidscSKDf2P6Bp73exDQVA/B1wDMFX9z+TpM3k
wfUGQDzjPoyykPg/7M3Z+O7ZCEABSgjW2LT5P3pl9LwNcgpAbCYw0z/T+j86
ypori9cLQL0gflb/Cfw/lpOs9xIqDUCTvMaj8yv9Pw4alcoYNg5AT3Y1d0Bm
/j+pB2LLtyIPQLClAv7Nmv8/NnA5bbjSD0BLO2UnSF0AQFrcILXmpw9AsTLc
klX5AED+sDHBQukOQNp6UGP9igFAbZ+lR/sLDkD10dd20SgCQNHi3Mj38wxA
42MO5MXDAkAZdr6AZb8LQJRGQrZUVANArv7zEMKHCkA4OInLD/EDQLBlMO3M
IglAnnrNRWWDBEA3d8OX6skHQNf3wBnbEgVAD3D3ndNyBkADhMcwfa4FQHOK
7Wak/wRA8WDLrLk/BkC/MhCgYawDQNJM4msi3QZAwss/TmVLAkCGc6iEq3cH
QIsIg92+BgFA/OprAs8HCECrPCvgePD/P2VxQsMepAhAKXVLE0Xg/j+RSBbp
CDYJQPRz0a7WJ/4/kFqZaBPFCUDN4sX5uLj9P4J7LytKYApAvh1MbRmT/T82
7cJSG/EKQHzT1YZwwv0/3W1pvRiOC0B2LZ/10lT+P0c/DY2wIAxAVrX8MJA7
/z+DS2C2aLAMQElWzbMzPQBAsmbGIk1MDUCi9bAadCABQKTSKfTL3Q1AYexd
q+EpAkCJTaAId3sOQFyS/ndEhgNAQAPGdkIWD0BHWcLdahwFQLoJ6Umopg9A
vd1CiejSBkCTjw8wnSEQQPiVkXD08QhAq0KpbbNqEEBsk2Azxi4LQCyTGthZ
shBAYCBYjj+gDUAnaxVkFgARQMwfdA9ySBBAg+uOIqBIEUBj/5rHgMsRQNFn
q5SZmRFAL++xNeOlE0Dwt3AR
                    "]]}}}, AspectRatio -> 1, Axes -> False, Background -> 
                  GrayLevel[0.93], Frame -> True, FrameStyle -> Directive[
                    GrayLevel[0.7], 
                    Thickness[Tiny]], FrameTicks -> None, 
                  ImageSize -> {Automatic, 
                    Dynamic[
                    3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])]}, PlotRange -> {{0, 5}, {0, 5}}], 
                 GridBox[{{
                    RowBox[{
                    TagBox["\"Domain: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox[
                    RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{"0.1`", ",", "0.51`"}], "}"}], "}"}], 
                    "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Output: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"scalar\"", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Order: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["3", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Method: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"Hermite\"", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Periodic: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["False", "SummaryItem"]}]}}, 
                  GridBoxAlignment -> {
                   "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, 
                  AutoDelete -> False, 
                  GridBoxItemSize -> {
                   "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                  GridBoxSpacings -> {
                   "Columns" -> {{2}}, "Rows" -> {{Automatic}}}, 
                  BaseStyle -> {
                   ShowStringCharacters -> False, NumberMarks -> False, 
                    PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
               GridBoxAlignment -> {"Rows" -> {{Top}}}, AutoDelete -> False, 
               GridBoxItemSize -> {
                "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
               BaselinePosition -> {1, 1}]}, 
            Dynamic[Typeset`open$$], ImageSize -> Automatic], 
           BaselinePosition -> Baseline], DynamicModuleValues :> {}], 
         StyleBox["]", "NonInterpretableSummary"]}]},
      "CopyTag",
      DisplayFunction->(#& ),
      InterpretationFunction->("InterpolatingFunction[{{0.1, 0.51}}, <>]"& )],
     False,
     Editable->False,
     SelectWithContents->True,
     Selectable->False]}], "}"}], "}"}]], "Output",
 CellChangeTimes->{3.7516349802105007`*^9, 3.7516720416745057`*^9, 
  3.751672144153178*^9, 3.756446662567421*^9, 3.7571629973085384`*^9, 
  3.75722390023236*^9, 3.7575077520639067`*^9, 3.7575121882410355`*^9, 
  3.758527693868605*^9, 3.7593292010715218`*^9, 3.759496339162472*^9, 
  3.759499401449704*^9, 3.770223888090347*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["matching procedure", "Subsection",
 CellChangeTimes->{{3.60648056192155*^9, 3.606480562265699*^9}, 
   3.608119047727962*^9, 3.608127240503818*^9, {3.65559916789657*^9, 
   3.655599168840431*^9}, {3.716906543249805*^9, 3.7169065453278913`*^9}, {
   3.717052796310843*^9, 3.717052796516905*^9}, {3.771962656454821*^9, 
   3.7719626587997036`*^9}},
 ExpressionUUID -> "f4ad8eff-7cf2-4943-bb66-54bd0e4378a0"],

Cell[TextData[StyleBox["We match the two solutions in an intermediate point \
in the middle of the bulk",
 FontWeight->"Bold"]], "Text",
 CellChangeTimes->{{3.7733930977791386`*^9, 3.7733931088233695`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"MatchingEqs", "[", 
    RowBox[{
     RowBox[{"h0_", "?", "NumberQ"}], ",", 
     RowBox[{"h3_", "?", "NumberQ"}], ",", 
     RowBox[{"\[Omega]1_", "?", "NumberQ"}], ",", 
     RowBox[{"M2_", "?", "NumberQ"}]}], "]"}], ":=", "  ", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
      "\[Epsilon]", ",", "\[Epsilon]H", ",", "ymatch", ",", " ", "intIRaux", 
       ",", "intUVaux", ",", " ", "IRval", ",", "UVval"}], "}"}], ",", 
     "\[IndentingNewLine]", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"\[Epsilon]", "=", "0.01"}], ";", 
      RowBox[{"\[Epsilon]H", "=", "0.001"}], ";", 
      RowBox[{"ymatch", " ", "=", " ", "0.5"}], ";", "\[IndentingNewLine]", 
      "\[IndentingNewLine]", 
      RowBox[{"intIRaux", "=", 
       RowBox[{
        RowBox[{"intIR", "[", 
         RowBox[{"1", ",", "\[Omega]1", ",", "M2"}], "]"}], "[", 
        RowBox[{"\[Epsilon]", ",", "\[Epsilon]H", ",", "ymatch"}], "]"}]}], 
      ";", "\[IndentingNewLine]", 
      RowBox[{"intUVaux", "=", 
       RowBox[{
        RowBox[{"intUV", "[", 
         RowBox[{"h0", ",", "h3", ",", "\[Omega]1", ",", "M2"}], "]"}], "[", 
        RowBox[{"\[Epsilon]", ",", "\[Epsilon]H", ",", "ymatch"}], "]"}]}], 
      ";", "\[IndentingNewLine]", "\[IndentingNewLine]", 
      RowBox[{"IRval", " ", "=", " ", 
       RowBox[{
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"h", "[", "ymatch", "]"}], ",", " ", 
           RowBox[{
            RowBox[{"h", "'"}], "[", "ymatch", "]"}]}], " ", "}"}], " ", "/.",
          "  ", "intIRaux"}], "  ", "//", " ", "Flatten"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"UVval", " ", "=", " ", 
       RowBox[{
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"h", "[", "ymatch", "]"}], ",", " ", 
           RowBox[{
            RowBox[{"h", "'"}], "[", "ymatch", "]"}]}], " ", "}"}], " ", "/.",
          "  ", "intUVaux"}], "  ", "//", " ", "Flatten"}]}], ";", 
      "\[IndentingNewLine]", "\[IndentingNewLine]", 
      RowBox[{"IRval", " ", "-", " ", "UVval"}]}]}], "\[IndentingNewLine]", 
    "\[IndentingNewLine]", "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.6064807963106422`*^9, 3.606480856156304*^9}, {
   3.606482259023543*^9, 3.606482270601215*^9}, {3.6064826489277563`*^9, 
   3.606482669671791*^9}, {3.6064841474481916`*^9, 3.606484158755926*^9}, {
   3.606485855346878*^9, 3.6064858697288837`*^9}, {3.60777197841564*^9, 
   3.60777201707512*^9}, {3.6077722333412437`*^9, 3.607772351156351*^9}, {
   3.607923148290694*^9, 3.6079232721457167`*^9}, {3.6081181526965513`*^9, 
   3.60811824142407*^9}, {3.6081183114801903`*^9, 3.608118372889263*^9}, {
   3.6081184240808907`*^9, 3.608118438843404*^9}, {3.6081185302691936`*^9, 
   3.608118614812294*^9}, {3.608145962650556*^9, 3.608145974906663*^9}, {
   3.614903798920782*^9, 3.6149038818804817`*^9}, {3.614973254708387*^9, 
   3.614973512783347*^9}, {3.6150058351109457`*^9, 3.6150059110596027`*^9}, {
   3.619128394745327*^9, 3.61912843084124*^9}, {3.653650183268071*^9, 
   3.653650183410754*^9}, 3.653650271902297*^9, 3.653650388530942*^9, 
   3.653650485999456*^9, {3.7169065511130753`*^9, 3.716906851985077*^9}, {
   3.7169069838826303`*^9, 3.716907005115601*^9}, {3.7170537624978437`*^9, 
   3.717053762971019*^9}, {3.7170794278837347`*^9, 3.7170794289589*^9}, {
   3.7497022438979683`*^9, 3.749702318283779*^9}},
 ExpressionUUID -> "ff7285df-ed0a-4b61-b4f5-398848423c84"],

Cell[TextData[StyleBox["This matching routine solves the matching equations \
with a FindRoot and the next gives the green function as \[OpenCurlyQuote]\
\[CloseCurlyQuote]subleading/leading\[CloseCurlyQuote]\[CloseCurlyQuote].",
 FontWeight->"Bold"]], "Text",
 CellChangeTimes->{{3.717079439832539*^9, 3.7170794778487053`*^9}, {
  3.71707953592036*^9, 3.717079551710451*^9}, {3.770223849649392*^9, 
  3.7702238567579627`*^9}, {3.7733931233655415`*^9, 3.773393142505849*^9}},
 ExpressionUUID -> "48f2f8e8-f4ff-4ad9-9f54-d8e1463d7e0e"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"GetGreensFunction", "[", " ", 
    RowBox[{"\[Omega]1_", ",", "M2_"}], "]"}], ":=", " ", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"x", ",", "y", ",", " ", "h0", ",", "h3"}], "}"}], ",", " ", 
     "\[IndentingNewLine]", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       RowBox[{"{", 
        RowBox[{"h0", ",", "h3"}], "}"}], " ", "=", " ", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"x", ",", "y"}], "}"}], "/.", " ", 
        RowBox[{"FindRoot", "[", " ", 
         RowBox[{
          RowBox[{"MatchingEqs", "[", 
           RowBox[{"x", ",", "y", ",", "\[Omega]1", ",", "M2"}], "]"}], ",", 
          " ", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"x", " ", ",", " ", 
              RowBox[{"1", "-", "\[ImaginaryI]"}]}], "}"}], ",", " ", 
            RowBox[{"{", 
             RowBox[{"y", ",", " ", 
              RowBox[{"1", "-", "\[ImaginaryI]"}]}], "}"}]}], "}"}]}], 
         "]"}]}]}], ";", "\[IndentingNewLine]", "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", " ", 
         FractionBox["3", "2"]}], " ", 
        FractionBox["h3", "h0"]}], "}"}]}]}], "\[IndentingNewLine]", 
    "\[IndentingNewLine]", "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.720804010197337*^9, 3.7208040107946453`*^9}, {
  3.74970233876046*^9, 3.7497024204999313`*^9}, {3.749702720389984*^9, 
  3.74970273163509*^9}, {3.749702830807458*^9, 3.749702831163341*^9}, {
  3.7515437847266917`*^9, 3.751543786561748*^9}, {3.7571629744068346`*^9, 
  3.757162983581647*^9}},
 ExpressionUUID -> "aad025fc-8189-454b-97ca-e14cd9e8b1b8"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["frequency dependent green function", "Section",
 CellChangeTimes->{{3.71705377574924*^9, 3.71705377766257*^9}, {
  3.770223870183851*^9, 3.770223876317226*^9}},
 ExpressionUUID -> "6bcb99b8-043d-4c53-be46-a21c488e9a68"],

Cell["The routine is GetGreensFunction[\[Omega], m2].", "Text",
 CellChangeTimes->{{3.751519280418715*^9, 3.7515193111790113`*^9}, {
  3.751519389399988*^9, 3.75151944376173*^9}, {3.770223963023246*^9, 
  3.7702239690305843`*^9}, {3.7733931643473835`*^9, 3.7733931648949175`*^9}},
 FontWeight->"Bold"],

Cell["Lets choose a random value of m2 and plot the result", "Text",
 CellChangeTimes->{{3.7702239499022694`*^9, 3.770223959633919*^9}},
 FontWeight->"Bold"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"exRe", "=", 
   RowBox[{"Monitor", "[", 
    RowBox[{
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"xx", ",", 
         RowBox[{
          RowBox[{
           RowBox[{"GetGreensFunction", "[", 
            RowBox[{"xx", ",", "1"}], "]"}], "[", 
           RowBox[{"[", "1", "]"}], "]"}], "//", "Re"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"xx", ",", "0", ",", "10", ",", "0.1"}], "}"}]}], "]"}], ",", 
     "xx"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"exIm", "=", 
   RowBox[{"Monitor", "[", 
    RowBox[{
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"xx", ",", 
         RowBox[{
          RowBox[{
           RowBox[{"GetGreensFunction", "[", 
            RowBox[{"xx", ",", "1"}], "]"}], "[", 
           RowBox[{"[", "1", "]"}], "]"}], "//", "Im"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"xx", ",", "0", ",", "10", ",", "0.1"}], "}"}]}], "]"}], ",", 
     "xx"}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.770223973222043*^9, 3.7702240189328365`*^9}, {
  3.770224107258435*^9, 3.770224110938761*^9}, {3.770224148244955*^9, 
  3.7702241564866953`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"ListPlot", "[", 
  RowBox[{"exRe", ",", 
   RowBox[{"AxesLabel", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"\"\<\[Omega]\>\"", ",", "\"\<Re[G(\[Omega])]\>\""}], "}"}]}], 
   ",", 
   RowBox[{"LabelStyle", "\[Rule]", 
    RowBox[{"Directive", "[", 
     RowBox[{"Bold", ",", " ", "Medium", ",", "Black"}], "]"}]}], ",", 
   RowBox[{"AxesStyle", "\[Rule]", 
    RowBox[{"Directive", "[", 
     RowBox[{"Black", ",", " ", "12"}], "]"}]}], ",", 
   RowBox[{"PlotMarkers", "\[Rule]", "Automatic"}], ",", 
   RowBox[{"PlotStyle", "\[Rule]", "Red"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"ListPlot", "[", 
  RowBox[{"exIm", ",", 
   RowBox[{"AxesLabel", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"\"\<\[Omega]\>\"", ",", "\"\<Im[G(\[Omega])]\>\""}], "}"}]}], 
   ",", 
   RowBox[{"LabelStyle", "\[Rule]", 
    RowBox[{"Directive", "[", 
     RowBox[{"Bold", ",", " ", "Medium", ",", "Black"}], "]"}]}], ",", 
   RowBox[{"AxesStyle", "\[Rule]", 
    RowBox[{"Directive", "[", 
     RowBox[{"Black", ",", " ", "12"}], "]"}]}], ",", 
   RowBox[{"PlotMarkers", "\[Rule]", "Automatic"}], ",", 
   RowBox[{"PlotStyle", "\[Rule]", "Blue"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.7702241144788327`*^9, 3.770224117422447*^9}, {
  3.7702241770979085`*^9, 3.770224235880686*^9}, {3.7702242875095625`*^9, 
  3.7702242907023983`*^9}}],

Cell[BoxData[
 GraphicsBox[{{}, {
    {RGBColor[1, 0, 0], AbsolutePointSize[6], AbsoluteThickness[1.6], 
     GeometricTransformationBox[InsetBox[
       StyleBox["\<\"\[FilledCircle]\"\>",
        StripOnInput->False,
        FontSize->8.96], {0., 0.}], CompressedData["
1:eJxF0n9Q03UYB/DxK1B+b+PHBsLGRLnACNAiT/w8EhdEoU0luEmGdAgoVBeH
QBAgdcqZ1QVi/BZilvwOmBYIo4tOTQZOIFQcbIvFT2mEUMJGC/L5XM/d54/P
fZ/n9bzvex9+3HsH400YDEb8+jFaP8aM/yv0xTRGrWGKlJVuVAfZW1nsEOE2
jfdfCFfoVRKROU12BmzUELnlvjtEaDmD3x+QZw/cFqXKZshTTUVOiYZz6ltn
sX+CVDBPJj/XNEcSjm/UJLFQBu2QNz/C+RkSNBDd/pF4nvTLNuoRSbuiUcx+
+Ad6C2T1t0SnVDct9v9JFqq/zvXI1qL/mFgFnrCey9fi/BJxTbv76+JWLe77
i+wCbbkimnpPyBArqWqOO4/eCnH8XQsjKXPo6cjPnouhLkdm0NOTjgiXls7F
SfT+IYmRlRcjwjXoMYDH8ffPy1JjPwO2VWikYSFj6BuBfcKiOldyD+eN4Uy+
3xeFWYO4zwSKJeeXHc/3oWcKRu8kuAal9KJnCgvsVqfjRR3omcGufrd7PjPN
6D0Dn0RPEOXmGvTMYaTkfb8JcSF6FuB79GVp5s7P0LOARi+hZnv3BfQ2wRVR
+Ju+8hr0NoO5PCuzcLwRPUvIlTm8mxx3FT0rqFp+q6Uurhs9K2jKZscYWfWi
Zw2az7vE2WU30bOBsgCDaDJQhp4tfHUyfXdwvBw9O1DY3un5qXwQ++3A9NLc
0YJrw+jbQXF5k1V+8wj5bzzAHqKF1fvac+7jPnvIy7GuWxGMoseE13ljNQMV
D9FjgqnNlOuTaQV6TOgMcsmL2TSOeVjgI40avG4YR48FIv+3P8gYUKLHhrTA
HU3aPSr02NByzJnpdVqFHhtOMBsnvK6p0HMAUWmfWjqmQs8BJGFmVsUrKvQc
YVGsEUVYqtFzhNjxdjbfgb4fRzC50HnY00mNnhOEpqR6vspSo+cEt14KzkpZ
n3/qOcPIgUM/JhhoPmd44/ZDi6sLNJ8zfLdfLLyhovk4UGLhHfDNHZqPA6V1
bbGj3TQfFwS9Et+uBupxQXE9DjzLqMcFw+lWqb6Aei4wKwlxKsqgngtU9QgL
ipOo5wqv2Bw6HHmEeq5Q0z4trt1PPVeQJi0v3Qym3hYYqJ96ITuQeltgz+NL
lea+1HMDxaQwtm4b9dygN/wyL8adem7QZV30ZRyHeu6g6tZ9usSinjvICjSl
UbbU44Hk466MdEsVvi8eeLd21u61oD4PODdOWf5tRud5MBV1MVVuQvfxgC27
zOIYU48P2338C3sY1OMDg9zvSzEo0eODP7eNo1pToseHoe8X7Br0SvT4sCqX
nz2mp+/PA3hzS2cXdUr0PKBMFqtu0FHPA2zqGf2NOup5wBk/6+AfdNTzADHj
XOJdHfUEEF6f/Bpj3X/6fwTw7b7n2wL01BNAmDdn9YGeegI4OLo8z1mjngCq
h6vtI9eotxWMm9KXC9fv/wJ/Dr+n
      "]]}, {}}, {}, {}, {{}, {}}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{
    FormBox["\"\[Omega]\"", TraditionalForm], 
    FormBox["\"Re[G(\[Omega])]\"", TraditionalForm]},
  AxesOrigin->{0, 0},
  AxesStyle->Directive[
    GrayLevel[0], 12],
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  LabelStyle->Directive[Bold, Medium, 
    GrayLevel[0]],
  Method->{"CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Part[{{Identity, Identity}, {Identity, Identity}}, 1, 2][#]& )[
         Part[#, 1]], 
        (Part[{{Identity, Identity}, {Identity, Identity}}, 2, 2][#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Part[{{Identity, Identity}, {Identity, Identity}}, 1, 2][#]& )[
         Part[#, 1]], 
        (Part[{{Identity, Identity}, {Identity, Identity}}, 2, 2][#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{{0, 10.}, {0, 0.9847312223444091}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.02], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{
  3.77022413923888*^9, {3.770224279917842*^9, 3.7702242910988836`*^9}}],

Cell[BoxData[
 GraphicsBox[{{}, {
    {RGBColor[0, 0, 1], AbsolutePointSize[6], AbsoluteThickness[1.6], 
     GeometricTransformationBox[InsetBox[
       StyleBox["\<\"\[FilledCircle]\"\>",
        StripOnInput->False,
        FontSize->8.96], {0., 0.}], CompressedData["
1:eJxF0nswXHcUB/BFsIJYSzwX+/CYSb0fTRuJ32nqVWUmQWmxHrtZNDXDsPXo
JFGJkm3SEiGJaCU0pkgYiSTFrOwiXg2J6qaJJMRrRYboCkkppXSP6Zn5/XHn
nvM5d+7vy+IlBwvUKBSKYOOobBxVyv9lNROl0Rf8eu/F0s1qJt73z6fv7Tsp
UT73kjzJU/dx2TmJu9tm/U4+bZGuHY//Ed8PkZTcktL6iHKJUhsliTFVy9ns
C9g/QQayWMHvLh+XJMRv1hQpzDMevLF8mijnXxKFyw2+wqqa9Pdt1iyxXGg9
6q+4TZSegnSG9O6q02nH/nnCTG6ZYlzqJUp/gejMqhe9+HsA5xfJRJLni1Le
Q6Lc95ZofK/rFTo0hN4SKT108U2u/Qh6yySX8teRZoMx9FaIY6hDgfDeOHqr
pEuzzb3AdhK9NVLRaFDdSJejR4Evposjzp2QYz8FzPzLekfS5OirgIZHZVG6
fGteFezzvby0xiZwnxqUT42VLgrH0dsGkwsZV35rHEVvGwzo7xsXCobRUweW
5n2XbL0h9DRAZ8/S9fJCGXqawEk9xd1FG0CPCtqXnb68GtuNHhXavdx3q3rc
QU8LxD4iG3V5HXrbIdklUJaQmYaeNvAGoz0e11bh/eoAs9D03ofsWxKlpwNN
dsOTTvWtmAddyCSa5jf92vG+d0DIZ3/aB8vvYh70IOybI+Wiu13o0eCT8yU/
6C11Yz8NxLFB/D/O9qBPA3646TT/Wo/kv3E3fXC85UWlh/XgPn2onRdlZ1/p
Ro8OQXMObba1XejRQbjdQ/FPRid6dFgJGn2bbLH1PQbQlV7xQK+6HT0DcAiz
UTRw2tAzBG8YN2B4StAzBEv/mZx8JzF6hjAX/6h0Znczejthj5X1RHXMbfR2
AuNxDXTWN6JnBG8CHgZqv3MdPSNopEby7Frq0DOCgIShnJivatAzBrpwMa7t
chV6xvCtxde8VbdK9ExAvJ92fN27HL2N54qDZ1afXUDPBPJq802bnIvRM4UR
X7OYTOtC9EzBRzA82B8uQs8MnlCLU51TTqBnBnNhvrUlqkfRMwP7cL8s9QdC
9Mwh7Fl//MeOSeiZg+1g6vpabBx6DOjb7xlDyzuIHgMohtJjP7s4o8eAAWu9
q+a672PeLMAkKLFAzgjEfFpA1LSbtWt1CObZElJaMtj878Ixr5YQIHJNPsOK
wHxbQmjqtcWG2Uj0rOBO0k9V0q4o9KygKVqrasWSix4TpPOUuRxbLlHmiwnR
rz8oC1Xjos+EpoYK1TE7Ls4zQUc2lPJcnYv7mLAkFvpQlqLQY0Hly7RX6fQt
jwUH4iKyb3K3PBb4ZkWsn3205bGA7n+YLRRFo8cCcZG54NfpGPTY0LrP9XTu
sVj02GBUVibIN4lDjw0zH0XukKrw0GODbFXDgSfjoceGCEPmNLWNjx4HLh14
3mHzyyH8Pxzwy1B4+rcK0ONAR5nvqwF6AnocKKlxWqiySUSPA6eSFp48fe9z
9KxBqrs23RF6mPwLXhm1hg==
      "]]}, {}}, {}, {}, {{}, {}}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{
    FormBox["\"\[Omega]\"", TraditionalForm], 
    FormBox["\"Im[G(\[Omega])]\"", TraditionalForm]},
  AxesOrigin->{0, 0},
  AxesStyle->Directive[
    GrayLevel[0], 12],
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  LabelStyle->Directive[Bold, Medium, 
    GrayLevel[0]],
  Method->{"CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Part[{{Identity, Identity}, {Identity, Identity}}, 1, 2][#]& )[
         Part[#, 1]], 
        (Part[{{Identity, Identity}, {Identity, Identity}}, 2, 2][#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Part[{{Identity, Identity}, {Identity, Identity}}, 1, 2][#]& )[
         Part[#, 1]], 
        (Part[{{Identity, Identity}, {Identity, Identity}}, 2, 2][#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{{0, 10.}, {-0.19276093323667984`, 0.6723129052327413}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{
  3.77022413923888*^9, {3.770224279917842*^9, 3.7702242911531167`*^9}}]
}, Open  ]],

Cell[BoxData[
 StyleBox[
  RowBox[{"This", " ", "is", " ", "figure", " ", "18."}], "Text"]], "Input",
 CellChangeTimes->{
  3.7509226331033916`*^9, 3.75092370054895*^9, {3.7733931754713397`*^9, 
   3.773393178229344*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell["Read the elastic modulus and the viscosity", "Section",
 CellChangeTimes->{{3.7571622821556635`*^9, 3.7571622837773333`*^9}, 
   3.759329201519306*^9, {3.7702241693223085`*^9, 3.7702241740803404`*^9}}],

Cell[TextData[StyleBox["Let us define the elastic modulus and viscosity. We \
use a cutoff, play with it.",
 FontWeight->"Bold"]], "Text",
 CellChangeTimes->{{3.7719626991979647`*^9, 3.7719627144238477`*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"G0", "[", 
   RowBox[{"M2_", "?", "NumericQ"}], "]"}], ":=", 
  RowBox[{"Re", "[", 
   RowBox[{
    RowBox[{"GetGreensFunction", "[", 
     RowBox[{"0.001", ",", "M2"}], "]"}], "[", 
    RowBox[{"[", "1", "]"}], "]"}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Visc", "[", 
   RowBox[{"M2_", "?", "NumericQ"}], "]"}], ":=", 
  RowBox[{
   FractionBox[
    RowBox[{"-", "1"}], "0.001"], 
   RowBox[{"Im", "[", 
    RowBox[{
     RowBox[{"GetGreensFunction", "[", " ", 
      RowBox[{"0.001", ",", "M2"}], "]"}], "[", 
     RowBox[{"[", "1", "]"}], "]"}], "]"}]}]}]}], "Input",
 CellChangeTimes->{{3.757162312291106*^9, 3.7571623583131075`*^9}, {
  3.757162988651376*^9, 3.7571629903035784`*^9}, {3.7585277035444837`*^9, 
  3.758527711095235*^9}, {3.7702243038746767`*^9, 3.7702243045496225`*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"dataetaovers", "=", 
   RowBox[{"Monitor", "[", 
    RowBox[{
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         FractionBox[
          RowBox[{"Sqrt", "[", "m2", "]"}], 
          FractionBox[
           RowBox[{"3", "-", "m2"}], 
           RowBox[{"4", "\[Pi]"}]]], ",", 
         FractionBox[
          RowBox[{"Visc", "[", "m2", "]"}], 
          RowBox[{"2", "\[Pi]"}]]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"m2", ",", "0", ",", "2.98", ",", "0.01"}], "}"}]}], "]"}], 
     ",", "m2"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"dataG", "=", 
   RowBox[{"Monitor", "[", 
    RowBox[{
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         FractionBox[
          RowBox[{"Sqrt", "[", "m2", "]"}], 
          FractionBox[
           RowBox[{"3", "-", "m2"}], 
           RowBox[{"4", "\[Pi]"}]]], ",", 
         RowBox[{"G0", "[", "m2", "]"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"m2", ",", "0", ",", "2.98", ",", "0.01"}], "}"}]}], "]"}], 
     ",", "m2"}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.759329205752885*^9, 3.7593292352358475`*^9}, {
  3.7593292823850393`*^9, 3.7593293064053335`*^9}, {3.759496319870643*^9, 
  3.759496330843892*^9}, {3.7702243247357044`*^9, 3.7702243701330996`*^9}}],

Cell[BoxData[{
 RowBox[{"ListPlot", "[", 
  RowBox[{"dataetaovers", ",", 
   RowBox[{"AxesLabel", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"\"\<m/T\>\"", ",", "\"\<\[Eta]/s\>\""}], "}"}]}], ",", 
   RowBox[{"LabelStyle", "\[Rule]", 
    RowBox[{"Directive", "[", 
     RowBox[{"Bold", ",", " ", "Medium", ",", "Black"}], "]"}]}], ",", 
   RowBox[{"AxesStyle", "\[Rule]", 
    RowBox[{"Directive", "[", 
     RowBox[{"Black", ",", " ", "12"}], "]"}]}], ",", 
   RowBox[{"PlotMarkers", "\[Rule]", "Automatic"}], ",", 
   RowBox[{"PlotStyle", "\[Rule]", "Orange"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"ListPlot", "[", 
  RowBox[{"dataG", ",", 
   RowBox[{"AxesLabel", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"\"\<m/T\>\"", ",", "\"\<G\>\""}], "}"}]}], ",", 
   RowBox[{"LabelStyle", "\[Rule]", 
    RowBox[{"Directive", "[", 
     RowBox[{"Bold", ",", " ", "Medium", ",", "Black"}], "]"}]}], ",", 
   RowBox[{"AxesStyle", "\[Rule]", 
    RowBox[{"Directive", "[", 
     RowBox[{"Black", ",", " ", "12"}], "]"}]}], ",", 
   RowBox[{"PlotMarkers", "\[Rule]", "Automatic"}], ",", 
   RowBox[{"PlotStyle", "\[Rule]", "Green"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.7702243812578106`*^9, 3.7702244190329075`*^9}}],

Cell[BoxData[
 GraphicsBox[{{}, {
    {RGBColor[1, 0.5, 0], AbsolutePointSize[6], AbsoluteThickness[1.6], 
     GeometricTransformationBox[InsetBox[
       StyleBox["\<\"\[FilledCircle]\"\>",
        StripOnInput->False,
        FontSize->8.96], {0., 0.}], CompressedData["
1:eJxFl/c/FY7/xUncyN5u9rquvWe8XsaVUdkyklVCRtkSkpBCJJTIHpkhKfV2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      "]]}, {}}, InsetBox[
    GraphicsBox[{{{}, {{{}, {}, 
         {RGBColor[1, 0.5, 0], PointSize[0.0055000000000000005`], Thickness[
          Large], LineBox[CompressedData["
1:eJw1l3k4lN/7x8fMmDEIpSQtSGVJyVbSch+VpcUnlCIkpCTJVkQRFVnSQrKF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           "]]}}, {
         {RGBColor[1, 0.5, 0], AbsolutePointSize[6], Thickness[Large], 
          GeometricTransformationBox[InsetBox[
            StyleBox["\<\"\[FilledCircle]\"\>",
             StripOnInput->False,
             FontSize->8.96], {0., 0.}], CompressedData["
1:eJxFl3k0lO8bxsfMmDF2KUkLUllSEkpa7kdlafENpUiSpCTJVkQRFVnSQrKF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           "]]}, {}}}, {}, {}, {{}, {}}}, {{}, {{}, {}, 
        {GrayLevel[0], PointSize[0.007333333333333334], AbsoluteThickness[
         1.6], Dashing[{Small, Small}], LineBox[CompressedData["
1:eJw1mHk8lOsbxpUtkX3JhOxjzb6X+7aMZKmIOJSlOqKEklAnJUuyRVlKyL5k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          "]]}}, {}, {}, {{}, {}}}},
     AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
     Axes->{True, True},
     AxesLabel->{
       FormBox["\"m/T\"", TraditionalForm], 
       FormBox["\"\[Eta]/s\"", TraditionalForm]},
     AxesOrigin->{0, 0.03858504733841585},
     AxesStyle->Directive[
       GrayLevel[0], 12],
     DisplayFunction->Identity,
     Frame->{{False, False}, {False, False}},
     FrameLabel->{{None, None}, {None, None}},
     FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
     GridLines->{None, None},
     GridLinesStyle->Directive[
       GrayLevel[0.5, 0.4]],
     ImagePadding->All,
     LabelStyle->Directive[Bold, Medium, 
       GrayLevel[0]],
     Method->{"CoordinatesToolOptions" -> {"DisplayFunction" -> ({
           (Part[{{Identity, Identity}, {Identity, Identity}}, 1, 2][#]& )[
            Part[#, 1]], 
           (Part[{{Identity, Identity}, {Identity, Identity}}, 2, 2][#]& )[
            Part[#, 2]]}& ), "CopiedValueFunction" -> ({
           (Part[{{Identity, Identity}, {Identity, Identity}}, 1, 2][#]& )[
            Part[#, 1]], 
           (Part[{{Identity, Identity}, {Identity, Identity}}, 2, 2][#]& )[
            Part[#, 2]]}& )}},
     PlotRange->{{0, 1.5}, {0, 0.09}},
     PlotRangeClipping->True,
     PlotRangePadding->{{
        Scaled[0.02], 
        Scaled[0.02]}, {
        Scaled[0.05], 
        Scaled[0.05]}},
     Ticks->{Automatic, Automatic}], 
    Scaled[{0.5977483439712727, 0.60620695930048}], 
    Center, {80.6899938754086, 0.07429962160696504}, {{1., 0.}, {0., 
    1.}}], {}, {{}, {}}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{
    FormBox["\"m/T\"", TraditionalForm], 
    FormBox["\"\[Eta]/s\"", TraditionalForm]},
  AxesOrigin->{0, 0},
  AxesStyle->Directive[
    GrayLevel[0], 12],
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->{{20.836735, 31.}, {8.791317, 21.}},
  ImageSize->{449., Automatic},
  LabelStyle->Directive[Bold, Medium, 
    GrayLevel[0]],
  Method->{"CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Part[{{Identity, Identity}, {Identity, Identity}}, 1, 2][#]& )[
         Part[#, 1]], 
        (Part[{{Identity, Identity}, {Identity, Identity}}, 2, 2][#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Part[{{Identity, Identity}, {Identity, Identity}}, 1, 2][#]& )[
         Part[#, 1]], 
        (Part[{{Identity, Identity}, {Identity, Identity}}, 2, 2][#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{{-1.7883735598243364`, 
   87.63030443139249}, {-0.004763626952072278, 0.08410761406973641}},
  PlotRangeClipping->True,
  PlotRangePadding->Automatic,
  Ticks->{Automatic, Automatic}]], "Input", "Input",
 CellChangeTimes->{{3.770226975707054*^9, 
  3.7702269757339616`*^9}},ImageCache->GraphicsData["CompressedBitmap", "\<\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\
\>"]],

Cell[BoxData[
 GraphicsBox[{{}, {
    {RGBColor[0, 1, 0], AbsolutePointSize[6], AbsoluteThickness[1.6], 
     GeometricTransformationBox[InsetBox[
       StyleBox["\<\"\[FilledCircle]\"\>",
        StripOnInput->False,
        FontSize->8.96], {0., 0.}], CompressedData["
1:eJxFV3dUDo73TlTS1C7tvXdpqHsbLy0VigYpKaJFWypKCZVVIhFKIUkb0aBE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      "]]}, {}}, InsetBox[
    GraphicsBox[{{{}, {{{}, {}, 
         {RGBColor[0, 1, 0], PointSize[0.007333333333333334], Thickness[
          Large], LineBox[CompressedData["
1:eJw1mHlcjfn7xhNiEhFlSxtRojJaSOPKvmSsCUmKJHvEIMughCaNpYxi0KJN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           "]]}}, {
         {RGBColor[0, 1, 0], AbsolutePointSize[6], Thickness[Large], 
          GeometricTransformationBox[InsetBox[
            StyleBox["\<\"\[FilledCircle]\"\>",
             StripOnInput->False,
             FontSize->8.96], {0., 0.}], CompressedData["
1:eJxFmAlYjfn7xlPEJCLKljaiRDJaSOPOvmSsCUmKJHu2QZZBCU0aSxnFoEWb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           "]]}, {}}}, {}, {}, {{}, {}}}, {{}, {{}, {}, 
        {GrayLevel[0], PointSize[0.007333333333333334], AbsoluteThickness[
         1.6], Dashing[{Small, Small}], LineBox[CompressedData["
1:eJxd1zmIXlUYgOE/cYPUsY3YRSytXTptk3oqwVga29iaOhY2Wtgkjc2AIBhB
RI2ikUTcx13HXRN3J+5L7v/o96K3eYZh/nPP+d4zA3P1rXccvG33arW6dtdq
tfj/5669mzdvH7n7xv9673hy39FzB04+MPr+ifH++5bnwdHPbY7nDyxfPTT6
3MPjnq3jh6/f88honUfHazaOPbWz/7HRuo+PJy5+auv4E6P3PDlet35Ojd77
9HhqZ//FlZ8Z7ePZ8eD6Rc+N9nV63D6yLPT8aJ9nxjuXbR0+O9r3C6MKL47O
kbesF35pdK5c3rJx7OXROV8Z18fYSud+dbxq2ca+10ZzyNsPLc/ro7lsjcsq
ezfTnN4YLyzL7KS5vTnesF7ordEcc72to2+P5vrOePbM8qQ5vzteud7Ye6O5
53qZjfdHHT4YnSN1SedKnbZH50zd0rk/HHVMy6SuH43mkrKkOX086p7mlu7B
J6M5pnuR5vrp6J6kOad789lo7ukepQ6fjzqkDqlD6vDFqEPqkDp8Od6z7pA6
pA7nRh1Sh9Th/KhD6pA6fDXqkDqkDl+POqQOqcM3ow6pQ+rw7egcqUs6V+qU
zpm6pXN/N+qY5pC6prmkzmlO34+6p7ml38s0x3Qv0lx/GN2TNOd0b9Lc0z1K
HX4cdUgdUofUIXVIHVKHnVGH1CF1SB1Sh9ThwqhD6pA6pA6pQ+rw06hD6pA6
pA6pQ+rw86hD6pA6pA6pQ+qQOvwy6pA6pA6pQ+qQOvw66pA6pL+TqUPqkDr8
NuqQOqQOqUPqkDr8PuqQOqQOqUPqkDqkDn+MOqQOqUPqkDqkDn+OOqQOqUPq
kDqkDn+NOqQOqUPqkDrkP/923PSvzpG6pHOlTrk+5qHULf1dSB3THFLXNJfU
Oc1p16h7mlu6B2mO6V6kuaZ7kuac7k2ae7pHKcPuUYfUIXVIHdK9Sx1Sh9Qh
dUgdUofUIXW4ZNQhdUgdUofUIXVIHVKH1CF1SB1Sh0tHHVKH1CF1SB1Sh9Qh
dUgdUofUIXVIHS4bdUgdUofUIXVIHVKH1CF1SB1Sh9Th8lGH1CF1SB1Sh9Qh
dUgdUofUIXVIHVKHK0YdUofUIXVIHVKH1CF1SB1Sh/wbcIC1Lg==
          "]]}}, {}, {}, {{}, {}}}},
     AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
     Axes->{True, True},
     AxesLabel->{
       FormBox[
       "\"\\!\\(\\*SuperscriptBox[\\(m\\), \\(2\\)]\\)\"", TraditionalForm], 
       FormBox["\"G\"", TraditionalForm]},
     AxesOrigin->{0, 0},
     AxesStyle->Directive[
       GrayLevel[0], 12],
     DisplayFunction->Identity,
     Frame->{{False, False}, {False, False}},
     FrameLabel->{{None, None}, {None, None}},
     FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
     GridLines->{None, None},
     GridLinesStyle->Directive[
       GrayLevel[0.5, 0.4]],
     ImagePadding->All,
     LabelStyle->Directive[Bold, Medium, 
       GrayLevel[0]],
     Method->{"CoordinatesToolOptions" -> {"DisplayFunction" -> ({
           (Part[{{Identity, Identity}, {Identity, Identity}}, 1, 2][#]& )[
            Part[#, 1]], 
           (Part[{{Identity, Identity}, {Identity, Identity}}, 2, 2][#]& )[
            Part[#, 2]]}& ), "CopiedValueFunction" -> ({
           (Part[{{Identity, Identity}, {Identity, Identity}}, 1, 2][#]& )[
            Part[#, 1]], 
           (Part[{{Identity, Identity}, {Identity, Identity}}, 2, 2][#]& )[
            Part[#, 2]]}& )}},
     PlotRange->{{0, 0.5}, {0, 0.42852066136841527`}},
     PlotRangeClipping->True,
     PlotRangePadding->{{
        Scaled[0.02], 
        Scaled[0.02]}, {
        Scaled[0.02], 
        Scaled[0.05]}},
     Ticks->{Automatic, Automatic}], 
    Scaled[{0.6077669897327427, 0.4226917556191212}], 
    Center, {65.97883045640167, 1.2327097176594402}, {{1., 0.}, {0., 
    1.}}], {}, {{}, {}}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{
    FormBox["\"m/T\"", TraditionalForm], 
    FormBox["\"G\"", TraditionalForm]},
  AxesOrigin->{0, 0},
  AxesStyle->Directive[
    GrayLevel[0], 12],
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->{{13.693878, 31.}, {15.102602, 21.}},
  LabelStyle->Directive[Bold, Medium, 
    GrayLevel[0]],
  Method->{"CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Part[{{Identity, Identity}, {Identity, Identity}}, 1, 2][#]& )[
         Part[#, 1]], 
        (Part[{{Identity, Identity}, {Identity, Identity}}, 2, 2][#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Part[{{Identity, Identity}, {Identity, Identity}}, 1, 2][#]& )[
         Part[#, 1]], 
        (Part[{{Identity, Identity}, {Identity, Identity}}, 2, 2][#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{{-1.7883735598243364`, 
   87.63030443139249}, {-0.03215017896368974, 1.5753587692207973`}},
  PlotRangeClipping->True,
  PlotRangePadding->Automatic,
  Ticks->{Automatic, Automatic}]], "Input",
 CellChangeTimes->{{3.7702270088595033`*^9, 3.7702270088914165`*^9}}],

Cell[TextData[StyleBox["This is fig.19",
 FontWeight->"Bold"]], "Text",
 CellChangeTimes->{{3.77339322188623*^9, 3.7733932245999403`*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell["Check the analytic formulae", "Section",
 CellChangeTimes->{{3.7702244234080944`*^9, 3.770224427846897*^9}}],

Cell[TextData[StyleBox["Here we define the analytic formula derived in the \
lectures",
 FontWeight->"Bold"]], "Text",
 CellChangeTimes->{{3.771962746737338*^9, 3.771962760542369*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"dataetaovers2", "=", 
   RowBox[{"Monitor", "[", 
    RowBox[{
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         FractionBox[
          RowBox[{"Sqrt", "[", "m2", "]"}], 
          FractionBox[
           RowBox[{"3", "-", "m2"}], 
           RowBox[{"4", "\[Pi]"}]]], ",", 
         FractionBox[
          RowBox[{"Visc", "[", "m2", "]"}], 
          RowBox[{"2", "\[Pi]"}]]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"m2", ",", "0", ",", "0.5", ",", "0.001"}], "}"}]}], "]"}], 
     ",", "m2"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"dataG2", "=", 
   RowBox[{"Monitor", "[", 
    RowBox[{
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         FractionBox[
          RowBox[{"Sqrt", "[", "m2", "]"}], 
          FractionBox[
           RowBox[{"3", "-", "m2"}], 
           RowBox[{"4", "\[Pi]"}]]], ",", 
         RowBox[{"G0", "[", "m2", "]"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"m2", ",", "0", ",", "0.5", ",", "0.001"}], "}"}]}], "]"}], 
     ",", "m2"}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.770224919900859*^9, 3.7702249418995075`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"dataG3", "=", 
   RowBox[{"Monitor", "[", 
    RowBox[{
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"m2", ",", 
         RowBox[{"G0", "[", "m2", "]"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"m2", ",", "0", ",", "0.5", ",", "0.001"}], "}"}]}], "]"}], 
     ",", "m2"}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.7702261232686944`*^9, 3.7702261268307066`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Gformula", "[", "m2_", "]"}], "=", 
   RowBox[{
    RowBox[{
     FractionBox["m2", "2"], 
     FractionBox["2", 
      RowBox[{"\[Nu]", "+", "1"}]]}], "/.", 
    RowBox[{
     RowBox[{"Solve", "[", 
      RowBox[{
       RowBox[{"3", "\[Equal]", 
        FractionBox[
         RowBox[{"\[Nu]", "+", "4"}], "2"]}], ",", "\[Nu]"}], "]"}], "[", 
     RowBox[{"[", "1", "]"}], "]"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.7702244750120993`*^9, 3.770224526951968*^9}, {
   3.770224621743837*^9, 3.770224626604594*^9}, {3.7702246591889215`*^9, 
   3.770224683578751*^9}, 3.7702252158528347`*^9, {3.770226009308891*^9, 
   3.7702260102873898`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"etaoversformula", "[", "m2_", "]"}], "=", 
   RowBox[{
    RowBox[{
     FractionBox["1", 
      RowBox[{"4", "\[Pi]"}]], 
     RowBox[{"(", 
      RowBox[{"1", "-", 
       RowBox[{
        FractionBox["2", "3"], 
        FractionBox["2", 
         RowBox[{"\[Nu]", "+", "1"}]], "m2", " ", 
        RowBox[{"HarmonicNumber", "[", 
         RowBox[{
          FractionBox["1", "3"], 
          RowBox[{"(", 
           RowBox[{"\[Nu]", "+", "1"}], ")"}]}], "]"}]}]}], ")"}]}], "/.", 
    RowBox[{
     RowBox[{"Solve", "[", 
      RowBox[{
       RowBox[{"3", "\[Equal]", 
        FractionBox[
         RowBox[{"\[Nu]", "+", "4"}], "2"]}], ",", "\[Nu]"}], "]"}], "[", 
     RowBox[{"[", "1", "]"}], "]"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.770224551756276*^9, 3.770224681719515*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"ANetaovers", "=", 
   RowBox[{"Monitor", "[", 
    RowBox[{
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         FractionBox[
          RowBox[{"Sqrt", "[", "m2", "]"}], 
          FractionBox[
           RowBox[{"3", "-", "m2"}], 
           RowBox[{"4", "\[Pi]"}]]], ",", 
         RowBox[{"etaoversformula", "[", "m2", "]"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"m2", ",", "0", ",", "2.98", ",", "0.01"}], "}"}]}], "]"}], 
     ",", "m2"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ANG", "=", 
   RowBox[{"Monitor", "[", 
    RowBox[{
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"m2", ",", 
         RowBox[{"Gformula", "[", "m2", "]"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"m2", ",", "0", ",", "2.98", ",", "0.01"}], "}"}]}], "]"}], 
     ",", "m2"}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.7702246428446627`*^9, 3.7702246523876705`*^9}, {
  3.7702246875628304`*^9, 3.770224701121316*^9}, {3.770226153186184*^9, 
  3.770226153639391*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"V", "[", "X_", "]"}], "=", 
   SuperscriptBox["X", "3"]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"m2", " ", 
  RowBox[{"Integrate", "[", 
   RowBox[{
    FractionBox[
     RowBox[{
      RowBox[{"V", "'"}], "[", 
      SuperscriptBox["x", "2"], "]"}], 
     SuperscriptBox["x", "2"]], ",", 
    RowBox[{"{", 
     RowBox[{"x", ",", "0", ",", "1"}], "}"}]}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Clear", "[", "V", "]"}], ";"}]}], "Input",
 CellChangeTimes->{{3.7702251232406263`*^9, 3.770225148699712*^9}, {
  3.7702252431711135`*^9, 3.770225256265373*^9}, {3.7702259721810207`*^9, 
  3.770225973401862*^9}}],

Cell[TextData[StyleBox["And here we check them with the numerics",
 FontWeight->"Bold"]], "Text",
 CellChangeTimes->{{3.7719627668202558`*^9, 3.771962772870547*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"ListPlot", "[", 
   RowBox[{"dataetaovers2", ",", 
    RowBox[{"AxesLabel", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{"\"\<m/T\>\"", ",", "\"\<\[Eta]/s\>\""}], "}"}]}], ",", 
    RowBox[{"LabelStyle", "\[Rule]", 
     RowBox[{"Directive", "[", 
      RowBox[{"Bold", ",", " ", "Medium", ",", "Black"}], "]"}]}], ",", 
    RowBox[{"AxesStyle", "\[Rule]", 
     RowBox[{"Directive", "[", 
      RowBox[{"Black", ",", " ", "12"}], "]"}]}], ",", 
    RowBox[{"PlotMarkers", "\[Rule]", "Automatic"}], ",", 
    RowBox[{"PlotStyle", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{"Thick", ",", "Orange"}], "}"}]}], ",", 
    RowBox[{"Joined", "\[Rule]", "True"}]}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ListPlot", "[", 
   RowBox[{"ANetaovers", ",", 
    RowBox[{"AxesLabel", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{"\"\<m/T\>\"", ",", "\"\<\[Eta]/s\>\""}], "}"}]}], ",", 
    RowBox[{"LabelStyle", "\[Rule]", 
     RowBox[{"Directive", "[", 
      RowBox[{"Bold", ",", " ", "Medium", ",", "Black"}], "]"}]}], ",", 
    RowBox[{"AxesStyle", "\[Rule]", 
     RowBox[{"Directive", "[", 
      RowBox[{"Black", ",", " ", "12"}], "]"}]}], ",", 
    RowBox[{"Filling", "\[Rule]", "None"}], ",", 
    RowBox[{"Joined", "\[Rule]", "True"}], ",", 
    RowBox[{"PlotStyle", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{"Dashed", ",", "Black"}], "}"}]}]}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"Show", "[", 
  RowBox[{"%%", ",", "%", ",", 
   RowBox[{"PlotRange", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0", ",", "1.5"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"0", ",", "0.09"}], "}"}]}], "}"}]}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ListPlot", "[", 
   RowBox[{"dataG3", ",", 
    RowBox[{"AxesLabel", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
      "\"\<\!\(\*SuperscriptBox[\(m\), \(2\)]\)\>\"", ",", "\"\<G\>\""}], 
      "}"}]}], ",", 
    RowBox[{"LabelStyle", "\[Rule]", 
     RowBox[{"Directive", "[", 
      RowBox[{"Bold", ",", " ", "Medium", ",", "Black"}], "]"}]}], ",", 
    RowBox[{"AxesStyle", "\[Rule]", 
     RowBox[{"Directive", "[", 
      RowBox[{"Black", ",", " ", "12"}], "]"}]}], ",", 
    RowBox[{"PlotMarkers", "\[Rule]", "Automatic"}], ",", 
    RowBox[{"PlotStyle", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{"Thick", ",", "Green"}], "}"}]}], ",", 
    RowBox[{"Joined", "\[Rule]", "True"}]}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ListPlot", "[", 
   RowBox[{"ANG", ",", 
    RowBox[{"AxesLabel", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
      "\"\<\!\(\*SuperscriptBox[\(m\), \(2\)]\)\>\"", ",", "\"\<G\>\""}], 
      "}"}]}], ",", 
    RowBox[{"LabelStyle", "\[Rule]", 
     RowBox[{"Directive", "[", 
      RowBox[{"Bold", ",", " ", "Medium", ",", "Black"}], "]"}]}], ",", 
    RowBox[{"AxesStyle", "\[Rule]", 
     RowBox[{"Directive", "[", 
      RowBox[{"Black", ",", " ", "12"}], "]"}]}], ",", 
    RowBox[{"Filling", "\[Rule]", "None"}], ",", 
    RowBox[{"Joined", "\[Rule]", "True"}], ",", 
    RowBox[{"PlotStyle", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{"Dashed", ",", "Black"}], "}"}]}]}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"Show", "[", 
  RowBox[{"%%", ",", "%"}], "]"}]}], "Input",
 CellChangeTimes->{{3.7702247210170155`*^9, 3.7702248873132887`*^9}, {
  3.770224947200573*^9, 3.7702249489284377`*^9}, {3.770226133376687*^9, 
  3.770226139933279*^9}, {3.7702268501685514`*^9, 3.770226850264304*^9}}],

Cell[BoxData[
 GraphicsBox[{{{}, {{{}, {}, 
      {RGBColor[1, 0.5, 0], PointSize[0.0055000000000000005`], Thickness[
       Large], LineBox[CompressedData["
1:eJw1l3k4lN/7x8fMmDEIpSQtSGVJyVbSch+VpcUnlCIkpCTJVkQRFVnSQrKF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        "]]}}, {
      {RGBColor[1, 0.5, 0], AbsolutePointSize[6], Thickness[Large], 
       GeometricTransformationBox[InsetBox[
         StyleBox["\<\"\[FilledCircle]\"\>",
          StripOnInput->False,
          FontSize->8.96], {0., 0.}], CompressedData["
1:eJxFl3k0lO8bxsfMmDF2KUkLUllSEkpa7kdlafENpUiSpCTJVkQRFVnSQrKF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        "]]}, {}}}, {}, {}, {{}, {}}}, {{}, {{}, {}, 
     {GrayLevel[0], PointSize[0.007333333333333334], AbsoluteThickness[1.6], 
      Dashing[{Small, Small}], LineBox[CompressedData["
1:eJw1mHk8lOsbxpUtkX3JhOxjzb6X+7aMZKmIOJSlOqKEklAnJUuyRVlKyL5k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       "]]}}, {}, {}, {{}, {}}}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{
    FormBox["\"m/T\"", TraditionalForm], 
    FormBox["\"\[Eta]/s\"", TraditionalForm]},
  AxesOrigin->{0, 0.03858504733841585},
  AxesStyle->Directive[
    GrayLevel[0], 12],
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  LabelStyle->Directive[Bold, Medium, 
    GrayLevel[0]],
  Method->{"CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Part[{{Identity, Identity}, {Identity, Identity}}, 1, 2][#]& )[
         Part[#, 1]], 
        (Part[{{Identity, Identity}, {Identity, Identity}}, 2, 2][#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Part[{{Identity, Identity}, {Identity, Identity}}, 1, 2][#]& )[
         Part[#, 1]], 
        (Part[{{Identity, Identity}, {Identity, Identity}}, 2, 2][#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{{0, 1.5}, {0, 0.09}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{{3.770224733238168*^9, 3.7702248878364267`*^9}, {
  3.7702268423722296`*^9, 
  3.7702268506906433`*^9}},ImageCache->GraphicsData["CompressedBitmap", "\<\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\
\>"]],

Cell[BoxData[
 GraphicsBox[{{{}, {{{}, {}, 
      {RGBColor[0, 1, 0], PointSize[0.007333333333333334], Thickness[Large], 
       LineBox[CompressedData["
1:eJw1mHlcjfn7xhNiEhFlSxtRojJaSOPKvmSsCUmKJHvEIMughCaNpYxi0KJN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        "]]}}, {
      {RGBColor[0, 1, 0], AbsolutePointSize[6], Thickness[Large], 
       GeometricTransformationBox[InsetBox[
         StyleBox["\<\"\[FilledCircle]\"\>",
          StripOnInput->False,
          FontSize->8.96], {0., 0.}], CompressedData["
1:eJxFmAlYjfn7xlPEJCLKljaiRDJaSOPOvmSsCUmKJHu2QZZBCU0aSxnFoEWb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        "]]}, {}}}, {}, {}, {{}, {}}}, {{}, {{}, {}, 
     {GrayLevel[0], PointSize[0.007333333333333334], AbsoluteThickness[1.6], 
      Dashing[{Small, Small}], LineBox[CompressedData["
1:eJxd1zmIXlUYgOE/cYPUsY3YRSytXTptk3oqwVga29iaOhY2Wtgkjc2AIBhB
RI2ikUTcx13HXRN3J+5L7v/o96K3eYZh/nPP+d4zA3P1rXccvG33arW6dtdq
tfj/5669mzdvH7n7xv9673hy39FzB04+MPr+ifH++5bnwdHPbY7nDyxfPTT6
3MPjnq3jh6/f88honUfHazaOPbWz/7HRuo+PJy5+auv4E6P3PDlet35Ojd77
9HhqZ//FlZ8Z7ePZ8eD6Rc+N9nV63D6yLPT8aJ9nxjuXbR0+O9r3C6MKL47O
kbesF35pdK5c3rJx7OXROV8Z18fYSud+dbxq2ca+10ZzyNsPLc/ro7lsjcsq
ezfTnN4YLyzL7KS5vTnesF7ordEcc72to2+P5vrOePbM8qQ5vzteud7Ye6O5
53qZjfdHHT4YnSN1SedKnbZH50zd0rk/HHVMy6SuH43mkrKkOX086p7mlu7B
J6M5pnuR5vrp6J6kOad789lo7ukepQ6fjzqkDqlD6vDFqEPqkDp8Od6z7pA6
pA7nRh1Sh9Th/KhD6pA6fDXqkDqkDl+POqQOqcM3ow6pQ+rw7egcqUs6V+qU
zpm6pXN/N+qY5pC6prmkzmlO34+6p7ml38s0x3Qv0lx/GN2TNOd0b9Lc0z1K
HX4cdUgdUofUIXVIHVKHnVGH1CF1SB1Sh9ThwqhD6pA6pA6pQ+rw06hD6pA6
pA6pQ+rw86hD6pA6pA6pQ+qQOvwy6pA6pA6pQ+qQOvw66pA6pL+TqUPqkDr8
NuqQOqQOqUPqkDr8PuqQOqQOqUPqkDqkDn+MOqQOqUPqkDqkDn+OOqQOqUPq
kDqkDn+NOqQOqUPqkDrkP/923PSvzpG6pHOlTrk+5qHULf1dSB3THFLXNJfU
Oc1p16h7mlu6B2mO6V6kuaZ7kuac7k2ae7pHKcPuUYfUIXVIHdK9Sx1Sh9Qh
dUgdUofUIXW4ZNQhdUgdUofUIXVIHVKH1CF1SB1Sh0tHHVKH1CF1SB1Sh9Qh
dUgdUofUIXVIHS4bdUgdUofUIXVIHVKH1CF1SB1Sh9Th8lGH1CF1SB1Sh9Qh
dUgdUofUIXVIHVKHK0YdUofUIXVIHVKH1CF1SB1Sh/wbcIC1Lg==
       "]]}}, {}, {}, {{}, {}}}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{
    FormBox[
    "\"\\!\\(\\*SuperscriptBox[\\(m\\), \\(2\\)]\\)\"", TraditionalForm], 
    FormBox["\"G\"", TraditionalForm]},
  AxesOrigin->{0, 0},
  AxesStyle->Directive[
    GrayLevel[0], 12],
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  LabelStyle->Directive[Bold, Medium, 
    GrayLevel[0]],
  Method->{"CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Part[{{Identity, Identity}, {Identity, Identity}}, 1, 2][#]& )[
         Part[#, 1]], 
        (Part[{{Identity, Identity}, {Identity, Identity}}, 2, 2][#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Part[{{Identity, Identity}, {Identity, Identity}}, 1, 2][#]& )[
         Part[#, 1]], 
        (Part[{{Identity, Identity}, {Identity, Identity}}, 2, 2][#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{{0, 0.5}, {0, 0.42852066136841527`}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.02], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{{3.770224733238168*^9, 3.7702248878364267`*^9}, {
  3.7702268423722296`*^9, 3.7702268508013496`*^9}}]
}, Open  ]],

Cell[TextData[StyleBox["This is fig.19\nAs expected at small m the agreement \
is good.\nYou can try to obtain the next order in the formulas and see if it \
improves.",
 FontWeight->"Bold"]], "Text",
 CellChangeTimes->{{3.771962779574356*^9, 3.771962804271922*^9}, {
  3.773393252151726*^9, 3.773393258751625*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell["Check the power law at large m/T", "Section",
 CellChangeTimes->{{3.7702249657964134`*^9, 3.770224973341875*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"asy", "=", 
    RowBox[{"Interpolation", "[", "dataetaovers", "]"}]}], ";"}], 
  "\[IndentingNewLine]"}]], "Input",
 CellChangeTimes->{{3.7702270603585095`*^9, 3.7702270898551755`*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"LogLogPlot", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"asy", "[", "x", "]"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"x", ",", "0", ",", "22"}], "}"}], ",", 
    RowBox[{"AxesLabel", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{"\"\<m/T\>\"", ",", "\"\<\[Eta]/s\>\""}], "}"}]}], ",", 
    RowBox[{"LabelStyle", "\[Rule]", 
     RowBox[{"Directive", "[", 
      RowBox[{"Bold", ",", " ", "Medium", ",", "Black"}], "]"}]}], ",", 
    RowBox[{"AxesStyle", "\[Rule]", 
     RowBox[{"Directive", "[", 
      RowBox[{"Black", ",", " ", "12"}], "]"}]}], ",", 
    RowBox[{"PlotStyle", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Thickness", "[", "0.02", "]"}], ",", "Blue", ",", 
       RowBox[{"Opacity", "[", "0.5", "]"}]}], "}"}]}]}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"LogLogPlot", "[", 
   RowBox[{
    SuperscriptBox["x", 
     RowBox[{"-", "2"}]], ",", 
    RowBox[{"{", 
     RowBox[{"x", ",", "0", ",", "22"}], "}"}], ",", 
    RowBox[{"PlotStyle", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{"Black", ",", "Dashed"}], "}"}]}]}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"Show", "[", 
  RowBox[{"%%", ",", "%"}], "]"}]}], "Input",
 CellChangeTimes->{{3.770227091328828*^9, 3.77022723591378*^9}}],

Cell[BoxData[
 GraphicsBox[{{{{}, {}, 
     TagBox[
      {RGBColor[0, 0, 1], Thickness[0.02], Opacity[0.5], 
       LineBox[CompressedData["
1:eJwV13c8VW8YAPCLu+xI4UfIKA1RKSqca28VipSRVSgykoQUhchKIg0iMyuh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        "]]},
      Annotation[#, "Charting`Private`Tag$1131940#1"]& ]}, {}, {}}, {{{}, {}, 
     TagBox[
      {GrayLevel[0], AbsoluteThickness[1.6], Opacity[1.], 
       Dashing[{Small, Small}], LineBox[CompressedData["
1:eJwlxX1M1GUcAPA7OLhHuTuRE++5iJ82THTDImrrasrzxekfIm9aaLJ56AUr
D5ZDLiLMKDgijGWjeMnbLQFfwBrcJug6zOfboiKZqYFOypKDCKWrKYIXnvR2
3z8++zxi27u1MEylUmX+5/+D2U/fTfncgLQC6Cq2XesxIK2Ac7L18gGPAWkF
DJU6z8AJA9IKLO/yFVubDEgrsEFX/1tdqQFpBeoHRkdG1xiQVkBJO4jvt+mR
joe8Qe/rFQ4d0g+Dr+LsqD0vCuk4aB+82TO+cSHSD8GbvdMOv3kB0mY41n9h
bE7NkOYwUfzO2uYfIpFeCrtO7wn/oiMC6VhY+ahSPtmgQXoJRKzxXGstDEfa
CMl5xsldGWFIx0DTqlZbh0WN9GKI/UB3vlKvQjoa5DMN58745yWth9qab/DQ
oaCko+BrY467fN2cpBeAy7//it0YkLQW2gO2iTe8M5LWwPpMf05L3bSkwyDm
SvJHQ6tvS1oFntTGF8XJ3yUdFEUv67dN5UxKe+iAOHgvGBj+eEzS08LzpLXt
aOF1SftFgtN8buyrIUmPi75nq0vgQr/0hh4WBYseW5bSclgWhT4pjqef3W5f
K8UnoS/K0gf7f3XEXRa0T/7SV9nf+e2IuBH6lkzbMdjW3ewT9B1ZIGI+ey04
IehZ6TrSpVI2TQn6vnzFPXzMOfOnoP+WdWE/bfKfuCNoNa52Ru8p08wIWoNP
9LUnBSz3BB2J/d2+2Jdsfwma4cp9BYlnvPdFYuiFePvWhp/npx4IWofvPm7v
W5H+j6gNvQhzze78+IsqoKPRNXvqVMKEGujFOGD5I+5wTDjQRuzclns1KkkD
9BLMHmpImBURQMfi9dPTzqyiSKCXYvyrb1vaq7RAm9DhSD5QVasF2oTnS298
ubteC7QJy/at27y8SQu0CS/tndvp7tQCbcIqe0l18yUt0Ca8mb/7+/cUBjTH
1PxoY1ECA5pjo1VuT1/FgOa4fme8j6UwoDm68kbu1mxkQHPMyt1ifquYAc3x
6PMqa34JA5pj8LnuttQyBjTHjq36pPlKBjRHdc53qRUfMqA5vpBdXr2jhQHN
sSsrccDiZkBzzMus2RI4zoDm6Ml4qunqpwxojtqM8R97PQxojtbNDcsaexnQ
HHvS0wocXgY0x38BuHlM6A==
        "]]},
      Annotation[#, "Charting`Private`Tag$1131987#1"]& ]}, {}, {}}, InsetBox[
    StyleBox[Cell[TextData[Cell[BoxData[
      FormBox[
       StyleBox[
        SuperscriptBox["T", 
         RowBox[{"-", "2"}]],
        FontSize->18], TraditionalForm]],
      FormatType->"TraditionalForm"]],
      GeneratedCell->False,
      CellAutoOverwrite->False,
      CellBaseline->Baseline,
      TextAlignment->Left],
     TextAlignment->Center,
     Background->GrayLevel[1.]], {1.1726499387480667, -4.966078145649651}, {
    Left, Baseline},
    Alignment->{Left, Top}]},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{
    FormBox["\"m/T\"", TraditionalForm], 
    FormBox["\"\[Eta]/s\"", TraditionalForm]},
  AxesOrigin->NCache[{-Log[
       Rational[
       512, 11]], -6.282496152448208}, {-3.8404293522411375`, \
-6.282496152448208}],
  AxesStyle->Directive[
    GrayLevel[0], 12],
  CoordinatesToolOptions:>{"DisplayFunction" -> ({
      Exp[
       Part[#, 1]], 
      Exp[
       Part[#, 2]]}& ), "CopiedValueFunction" -> ({
      Exp[
       Part[#, 1]], 
      Exp[
       Part[#, 2]]}& )},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{
     Charting`ScaledTicks[{Log, Exp}], 
     Charting`ScaledFrameTicks[{Log, Exp}]}, {
     Charting`ScaledTicks[{Log, Exp}], 
     Charting`ScaledFrameTicks[{Log, Exp}]}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->{{27.979592, 31.}, {9.697958, 21.}},
  LabelStyle->Directive[Bold, Medium, 
    GrayLevel[0]],
  Method->{
   "DefaultBoundaryStyle" -> Automatic, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Part[{{Log, Exp}, {Log, Exp}}, 1, 2][#]& )[
         Part[#, 1]], 
        (Part[{{Log, Exp}, {Log, Exp}}, 2, 2][#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Part[{{Log, Exp}, {Log, Exp}}, 1, 2][#]& )[
         Part[#, 1]], 
        (Part[{{Log, Exp}, {Log, Exp}}, 2, 2][#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{{-3.9848350148577927`, 
   3.2354481159749713`}, {-6.490967819186075, -2.321534484428734}},
  PlotRangeClipping->True,
  PlotRangePadding->Automatic,
  Ticks->FrontEndValueCache[{
     Charting`ScaledTicks[{Log, Exp}], 
     Charting`ScaledTicks[{Log, Exp}]}, {{{-2.995732273553991, 
       FormBox[
        TagBox[
         InterpretationBox["\"0.05\"", 0.05, AutoDelete -> True], 
         NumberForm[#, {
           DirectedInfinity[1], 2.}]& ], TraditionalForm], {0.01, 0.}, {
        AbsoluteThickness[0.1]}}, {-2.3025850929940455`, 
       FormBox[
        TagBox[
         InterpretationBox["\"0.10\"", 0.1, AutoDelete -> True], 
         NumberForm[#, {
           DirectedInfinity[1], 2.}]& ], TraditionalForm], {0.01, 0.}, {
        AbsoluteThickness[0.1]}}, {-0.6931471805599453, 
       FormBox[
        TagBox[
         InterpretationBox["\"0.50\"", 0.5, AutoDelete -> True], 
         NumberForm[#, {
           DirectedInfinity[1], 2.}]& ], TraditionalForm], {0.01, 0.}, {
        AbsoluteThickness[0.1]}}, {0., 
       FormBox["1", TraditionalForm], {0.01, 0.}, {
        AbsoluteThickness[0.1]}}, {1.6094379124341003`, 
       FormBox["5", TraditionalForm], {0.01, 0.}, {
        AbsoluteThickness[0.1]}}, {2.302585092994046, 
       FormBox["10", TraditionalForm], {0.01, 0.}, {
        AbsoluteThickness[0.1]}}, {-4.605170185988091, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-3.912023005428146, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-3.506557897319982, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-3.2188758248682006`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-2.8134107167600364`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-2.659260036932778, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-2.5257286443082556`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-2.4079456086518722`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-1.6094379124341003`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-1.2039728043259361`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-0.916290731874155, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-0.5108256237659907, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-0.35667494393873245`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-0.2231435513142097, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-0.10536051565782628`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {0.6931471805599453, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {1.0986122886681098`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {1.3862943611198906`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {1.791759469228055, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {1.9459101490553132`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {2.0794415416798357`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {2.1972245773362196`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {2.995732273553991, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {3.4011973816621555`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {3.6888794541139363`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {3.912023005428146, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {4.0943445622221, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {4.248495242049359, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {4.382026634673881, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {4.499809670330265, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {4.605170185988092, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {5.298317366548036, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {5.703782474656201, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {5.991464547107982, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {6.214608098422191, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}}, {{-6.214608098422191, 
       FormBox[
        TagBox[
         InterpretationBox["\"0.002\"", 0.002, AutoDelete -> True], 
         NumberForm[#, {
           DirectedInfinity[1], 3.}]& ], TraditionalForm], {0.01, 0.}, {
        AbsoluteThickness[0.1]}}, {-5.298317366548036, 
       FormBox[
        TagBox[
         InterpretationBox["\"0.005\"", 0.005, AutoDelete -> True], 
         NumberForm[#, {
           DirectedInfinity[1], 3.}]& ], TraditionalForm], {0.01, 0.}, {
        AbsoluteThickness[0.1]}}, {-4.605170185988091, 
       FormBox[
        TagBox[
         InterpretationBox["\"0.010\"", 0.01, AutoDelete -> True], 
         NumberForm[#, {
           DirectedInfinity[1], 3.}]& ], TraditionalForm], {0.01, 0.}, {
        AbsoluteThickness[0.1]}}, {-3.912023005428146, 
       FormBox[
        TagBox[
         InterpretationBox["\"0.020\"", 0.02, AutoDelete -> True], 
         NumberForm[#, {
           DirectedInfinity[1], 3.}]& ], TraditionalForm], {0.01, 0.}, {
        AbsoluteThickness[0.1]}}, {-2.995732273553991, 
       FormBox[
        TagBox[
         InterpretationBox["\"0.050\"", 0.05, AutoDelete -> True], 
         NumberForm[#, {
           DirectedInfinity[1], 3.}]& ], TraditionalForm], {0.01, 0.}, {
        AbsoluteThickness[0.1]}}, {-6.907755278982137, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-6.502290170873972, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-5.809142990314028, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-5.521460917862246, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-5.115995809754082, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-4.961845129926823, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-4.8283137373023015`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-4.710530701645918, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-4.199705077879927, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-3.506557897319982, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-3.2188758248682006`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-2.8134107167600364`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-2.659260036932778, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-2.5257286443082556`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-2.4079456086518722`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-2.3025850929940455`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-2.2072749131897207`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-2.120263536200091, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-2.0402208285265546`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-1.9661128563728327`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-1.8971199848858813`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-1.8325814637483102`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-1.7719568419318752`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-1.7147984280919266`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}}}]]], "Input",
 CellChangeTimes->{{3.7702272463664136`*^9, 3.770227248461995*^9}}],

Cell[TextData[StyleBox["This is fig.19",
 FontWeight->"Bold"]], "Text",
 CellChangeTimes->{{3.773393275309102*^9, 3.7733932777193065`*^9}}]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1520, 781},
WindowMargins->{{0, Automatic}, {Automatic, 0}},
FrontEndVersion->"11.0 for Microsoft Windows (64-bit) (September 21, 2016)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 436, 6, 101, "Title"],
Cell[1019, 30, 668, 11, 186, "Text"],
Cell[1690, 43, 119, 2, 30, "Input"],
Cell[CellGroupData[{
Cell[1834, 49, 261, 4, 70, "Section"],
Cell[CellGroupData[{
Cell[2120, 57, 228, 3, 49, "Subsection"],
Cell[2351, 62, 241, 4, 27, "Text"],
Cell[2595, 68, 1087, 32, 164, "Input"]
}, Closed]],
Cell[CellGroupData[{
Cell[3719, 105, 150, 2, 41, "Subsection"],
Cell[3872, 109, 2107, 51, 34, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[6016, 165, 159, 2, 49, "Subsection"],
Cell[6178, 169, 260, 4, 30, "Text"],
Cell[CellGroupData[{
Cell[6463, 177, 1928, 56, 113, "Input"],
Cell[8394, 235, 7034, 191, 135, "Output"]
}, Open  ]],
Cell[15443, 429, 7423, 194, 147, "Input"],
Cell[CellGroupData[{
Cell[22891, 627, 1842, 54, 94, "Input"],
Cell[24736, 683, 2877, 71, 30, "Output"],
Cell[27616, 756, 1379, 38, 45, "Output"]
}, Open  ]],
Cell[29010, 797, 1324, 39, 49, "Input"],
Cell[30337, 838, 273, 9, 5, "Text"],
Cell[30613, 849, 7572, 191, 172, "Input"],
Cell[38188, 1042, 1183, 27, 36, "Input"],
Cell[CellGroupData[{
Cell[39396, 1073, 1611, 30, 36, "Input"],
Cell[41010, 1105, 1117, 28, 45, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[42176, 1139, 271, 4, 49, "Subsection"],
Cell[42450, 1145, 178, 4, 30, "Text"],
Cell[42631, 1151, 2668, 62, 221, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[45336, 1218, 223, 3, 49, "Subsection"],
Cell[45562, 1223, 165, 2, 30, "Text"],
Cell[45730, 1227, 2385, 58, 221, "Input"],
Cell[48118, 1287, 139, 2, 30, "Text"],
Cell[CellGroupData[{
Cell[48282, 1293, 235, 5, 30, "Input"],
Cell[48520, 1300, 9647, 191, 72, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[58216, 1497, 411, 6, 49, "Subsection"],
Cell[58630, 1505, 206, 3, 30, "Text"],
Cell[58839, 1510, 3510, 72, 259, "Input"],
Cell[62352, 1584, 534, 7, 30, "Text"],
Cell[62889, 1593, 1701, 42, 185, "Input"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[64639, 1641, 225, 3, 70, "Section"],
Cell[64867, 1646, 301, 4, 30, "Text"],
Cell[65171, 1652, 157, 2, 30, "Text"],
Cell[65331, 1656, 1221, 35, 50, "Input"],
Cell[CellGroupData[{
Cell[66577, 1695, 1350, 31, 50, "Input"],
Cell[67930, 1728, 3215, 69, 250, "Output"],
Cell[71148, 1799, 3292, 70, 234, "Output"]
}, Open  ]],
Cell[74455, 1872, 221, 5, 31, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[74713, 1882, 207, 2, 70, "Section"],
Cell[74923, 1886, 208, 3, 30, "Text"],
Cell[75134, 1891, 843, 22, 68, "Input"],
Cell[75980, 1915, 1369, 39, 116, "Input"],
Cell[77352, 1956, 1222, 27, 50, "Input"],
Cell[78577, 1985, 44585, 761, 290, 36319, 624, "CachedBoxData", "BoxData", \
"Input"],
Cell[123165, 2748, 26893, 470, 246, "Input"],
Cell[150061, 3220, 138, 2, 30, "Text"]
}, Open  ]],
Cell[CellGroupData[{
Cell[150236, 3227, 114, 1, 70, "Section"],
Cell[150353, 3230, 184, 3, 30, "Text"],
Cell[150540, 3235, 1219, 37, 116, "Input"],
Cell[151762, 3274, 450, 13, 30, "Input"],
Cell[152215, 3289, 694, 19, 49, "Input"],
Cell[152912, 3310, 839, 26, 50, "Input"],
Cell[153754, 3338, 1113, 32, 84, "Input"],
Cell[154870, 3372, 678, 20, 94, "Input"],
Cell[155551, 3394, 165, 2, 30, "Text"],
Cell[CellGroupData[{
Cell[155741, 3400, 3533, 91, 135, "Input"],
Cell[159277, 3493, 32275, 548, 228, 28113, 478, "CachedBoxData", "BoxData", \
"Output"],
Cell[191555, 4043, 18798, 326, 249, "Output"]
}, Open  ]],
Cell[210368, 4372, 315, 5, 68, "Text"]
}, Open  ]],
Cell[CellGroupData[{
Cell[210720, 4382, 119, 1, 70, "Section"],
Cell[210842, 4385, 232, 6, 50, "Input"],
Cell[211077, 4393, 1301, 36, 74, "Input"],
Cell[212381, 4431, 33306, 767, 232, "Input"],
Cell[245690, 5200, 139, 2, 30, "Text"]
}, Open  ]]
}, Open  ]]
}
]
*)



==> anc/Section_4.2_-_AdS2_and_its_SC_instability.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 10.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     97709,       2305]
NotebookOptionsPosition[     95072,       2217]
NotebookOutlinePosition[     95419,       2232]
CellTagsIndexPosition[     95376,       2229]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell[TextData[{
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{"Section", " ", "4.2"}], " ", ":", 
    SubscriptBox["AdS", "2"]}], TraditionalForm]],
  FontSize->72],
 StyleBox[" and the superconducting instability",
  FontSize->72]
}], "Title",
 CellChangeTimes->{{3.6316961190502315`*^9, 3.631696124284901*^9}, {
  3.770142739182457*^9, 3.7701427465824594`*^9}, {3.7719590550466375`*^9, 
  3.7719590559756913`*^9}, {3.7733924297266254`*^9, 3.7733924403738117`*^9}},
 TextAlignment->Center],

Cell[TextData[StyleBox["In this notebook we study the instability of a probe \
scalar on top of the RN black hole. This is basically the first step towards \
an holographic superconductor.\nWe will obtain the critical temperature \
numerically via a simple shooting technique in function of the charge and the \
mass of such scalar.\nThe computations are explained in section 4.2 of the \
notes.",
 FontSize->18,
 FontSlant->"Italic",
 Background->RGBColor[0.87, 0.94, 1]]], "Text",
 CellChangeTimes->{{3.771958867911254*^9, 3.77195902840561*^9}, {
  3.7733924488049192`*^9, 3.773392458481433*^9}}],

Cell[BoxData[
 RowBox[{"Quit", "[", "]"}]], "Input",
 CellChangeTimes->{{3.6316961259256163`*^9, 3.6316961273163204`*^9}, {
  3.7719590822248487`*^9, 3.7719590846805162`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"FS", "=", "FullSimplify"}], ";"}]], "Input",
 CellChangeTimes->{{3.6316961285886574`*^9, 3.6316961322526617`*^9}, {
  3.7701430508803263`*^9, 3.7701430517245026`*^9}}],

Cell[CellGroupData[{

Cell["Equations and preliminaries", "Section",
 CellChangeTimes->{{3.631696141050153*^9, 3.631696144597221*^9}}],

Cell[TextData[StyleBox["Here we just define our equation of motion, the \
temperature of our background and few other useful things.",
 FontWeight->"Bold"]], "Text",
 CellChangeTimes->{{3.7701427899440255`*^9, 3.7701428101974554`*^9}, {
  3.7719591943476553`*^9, 3.771959223915079*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"\[Mu]", "=", "1"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Omega]", "=", "0"}], ";"}]}], "Input",
 CellChangeTimes->{{3.6317901866964197`*^9, 3.631790186863533*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"f", "[", "r_", "]"}], "=", 
   RowBox[{
    SuperscriptBox["r", "2"], "-", 
    FractionBox["m0", "r"], "+", 
    RowBox[{
     FractionBox[
      SuperscriptBox["\[Mu]", "2"], "4"], 
     FractionBox[
      SuperscriptBox["rh", "2"], 
      SuperscriptBox["r", "2"]]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"m0", "=", 
   RowBox[{
    SuperscriptBox["rh", "3"], 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      FractionBox[
       SuperscriptBox["\[Mu]", "2"], 
       RowBox[{"4", " ", 
        SuperscriptBox["rh", "2"]}]]}], ")"}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.631696163282173*^9, 3.6316962382419715`*^9}, {
  3.6316962702711873`*^9, 3.63169627635933*^9}, {3.77014304357196*^9, 
  3.7701430460019045`*^9}, {3.770728512549136*^9, 3.7707285126369*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"eq", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"\[Phi]", "''"}], "[", "r", "]"}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       FractionBox["2", "r"], "+", 
       FractionBox[
        RowBox[{
         RowBox[{"f", "'"}], "[", "r", "]"}], 
        RowBox[{"f", "[", "r", "]"}]]}], ")"}], 
     RowBox[{
      RowBox[{"\[Phi]", "'"}], "[", "r", "]"}]}], "+", 
    RowBox[{
     RowBox[{"(", " ", 
      RowBox[{
       FractionBox[
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"q", " ", "\[Mu]", " ", 
            RowBox[{"(", 
             RowBox[{"r", "-", "rh"}], ")"}]}], "+", 
           RowBox[{"r", " ", "\[Omega]"}]}], ")"}], "2"], 
        RowBox[{
         SuperscriptBox["r", "2"], 
         SuperscriptBox[
          RowBox[{"f", "[", "r", "]"}], "2"]}]], "-", 
       FractionBox[
        SuperscriptBox["m", "2"], 
        RowBox[{"f", "[", "r", "]"}]]}], ")"}], 
     RowBox[{"\[Phi]", "[", "r", "]"}]}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.6316962794821157`*^9, 3.6316963785582323`*^9}, 
   3.631697733086519*^9, {3.7707285144171886`*^9, 3.770728519700018*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Temp", "[", "rh_", "]"}], "=", 
   RowBox[{
    FractionBox[
     RowBox[{
      RowBox[{"f", "'"}], "[", "rh", "]"}], 
     RowBox[{"4", "\[Pi]"}]], "//", "Expand"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.6316965570536366`*^9, 3.6316965618510585`*^9}, {
   3.6316972822808046`*^9, 3.6316972894062233`*^9}, {3.6316973385520535`*^9, 
   3.631697341520969*^9}, {3.631790199260855*^9, 3.631790199419961*^9}, {
   3.6317916796860723`*^9, 3.631791685473962*^9}, 3.7701429060317955`*^9, {
   3.770143054050888*^9, 3.7701430543522043`*^9}, {3.7707285216647663`*^9, 
   3.770728521754528*^9}, {3.7707287723785405`*^9, 3.7707287757993965`*^9}, 
   3.7707288158882294`*^9, {3.7707292438384495`*^9, 3.7707292481045218`*^9}}]
}, Closed]],

Cell[CellGroupData[{

Cell["T=0 instability and BF bound", "Section",
 CellChangeTimes->{{3.631790168388127*^9, 3.631790173390486*^9}, {
  3.7719592351416826`*^9, 3.771959239083916*^9}}],

Cell[TextData[StyleBox["We build a function which is zero wherever the BF \
bound is saturated",
 FontWeight->"Bold"]], "Text",
 CellChangeTimes->{{3.77014295986639*^9, 3.7701429653161354`*^9}, {
  3.7719592511344833`*^9, 3.771959287831251*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"TC0", "[", 
    RowBox[{"q_", ",", "\[CapitalDelta]_"}], "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      FractionBox["1", "4"], "+", 
      RowBox[{
       FractionBox["1", "6"], " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["m", "2"], "-", 
         RowBox[{"2", " ", 
          SuperscriptBox["q", "2"]}]}], ")"}]}]}], "/.", 
     RowBox[{"m", "->", 
      RowBox[{"Sqrt", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "3"}], " ", "\[CapitalDelta]"}], "+", 
        SuperscriptBox["\[CapitalDelta]", "2"]}], "]"}]}]}], "//", 
    "Expand"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.631790235812395*^9, 3.6317903278722095`*^9}, {
   3.631790362707592*^9, 3.631790384217037*^9}, {3.770142947943218*^9, 
   3.7701429519202175`*^9}, {3.770728682645424*^9, 3.7707287112908463`*^9}, 
   3.7707288181392107`*^9}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"T0", "=", 
  RowBox[{"ContourPlot", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"TC0", "[", 
      RowBox[{"x", ",", "y"}], "]"}], "\[Equal]", "0"}], ",", 
    RowBox[{"{", 
     RowBox[{"x", ",", "0", ",", "3"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"y", ",", "1", ",", "6"}], "}"}], ",", 
    RowBox[{"ContourStyle", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{"Black", ",", "Thick"}], "}"}]}], ",", 
    RowBox[{"FrameLabel", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{"\"\<q\>\"", ",", "\"\<\[CapitalDelta]\>\""}], "}"}]}], ",", 
    RowBox[{"RotateLabel", "\[Rule]", "False"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.6317903982974873`*^9, 3.6317904677010884`*^9}, {
  3.631803191751973*^9, 3.6318031930645466`*^9}, {3.770142970956254*^9, 
  3.77014302039101*^9}, {3.77014368118412*^9, 3.770143685874536*^9}, {
  3.7707285753542795`*^9, 3.7707285755686674`*^9}, {3.7707286109301834`*^9, 
  3.770728617305094*^9}, {3.7707288283329906`*^9, 3.770728840752759*^9}, {
  3.7707300940224967`*^9, 3.7707300961857104`*^9}}],

Cell[BoxData[
 GraphicsBox[GraphicsComplexBox[CompressedData["
1:eJw1VAs0lHkUH/P6xngN8/CqVqE8iupQUrp31kreykm2qC05iR15lJ1sIbSh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   "], {{}, {}, 
    TagBox[
     TooltipBox[
      {GrayLevel[0], Thickness[Large], 
       LineBox[{1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 16, 17, 18,
         19, 20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 30, 31, 32, 33, 34, 35, 
        36, 37, 38, 39, 40, 41, 42, 43, 44, 45, 46, 47, 48, 49, 50, 51, 52, 
        53, 54, 55, 56, 57, 58, 59, 60, 61, 62, 63, 64, 65, 66, 67, 68, 69, 
        70, 71, 72, 73, 74, 75, 76, 77, 78, 79, 80, 81, 82, 83, 84, 85, 86, 
        87, 88, 89, 90, 91, 92, 93, 94, 95, 96, 97, 98, 99, 100, 101, 102, 
        103, 104, 105, 106, 107, 108, 109}]},
      RowBox[{
        RowBox[{
          FractionBox["1", "4"], "-", 
          FractionBox[
           SuperscriptBox["x", "2"], "3"], "-", 
          FractionBox["y", "2"], "+", 
          FractionBox[
           SuperscriptBox["y", "2"], "6"]}], "\[Equal]", "0"}]],
     Annotation[#, 
      Rational[1, 4] + Rational[-1, 3] $CellContext`x^2 + 
       Rational[-1, 2] $CellContext`y + Rational[1, 6] $CellContext`y^2 == 0, 
      "Tooltip"]& ]}],
  AspectRatio->1,
  DisplayFunction->Identity,
  Frame->True,
  FrameLabel->{
    FormBox["\"q\"", TraditionalForm], 
    FormBox["\"\[CapitalDelta]\"", TraditionalForm]},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  Method->{"DefaultBoundaryStyle" -> Automatic},
  PlotRange->{{0, 3}, {1, 6}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.02], 
     Scaled[0.02]}},
  RotateLabel->False,
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{{3.631790427785285*^9, 3.6317904684115634`*^9}, 
   3.6317979258891425`*^9, 3.631802154146897*^9, 3.6318031936895647`*^9, 
   3.631810153448573*^9, 3.631817712709855*^9, 3.6319042788931236`*^9, 
   3.631985726842561*^9, 3.632219855205158*^9, 3.632229863624298*^9, 
   3.6325901360015073`*^9, {3.770142972845973*^9, 3.7701430207236614`*^9}, 
   3.7701430606637526`*^9, 3.770143645405263*^9, {3.7701436824250393`*^9, 
   3.7701436865164533`*^9}, 3.7707285761570945`*^9, {3.770728612182787*^9, 
   3.7707286178376694`*^9}, {3.7707288292066245`*^9, 3.7707288412225027`*^9}, 
   3.7707313277489114`*^9, 3.7719593020417657`*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"RegionPlot", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"TC0", "[", 
     RowBox[{"x", ",", "y"}], "]"}], "<", "0"}], ",", 
   RowBox[{"{", 
    RowBox[{"x", ",", "0", ",", "3"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"y", ",", "1", ",", "6"}], "}"}], ",", 
   RowBox[{"FrameLabel", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"\"\<q\>\"", ",", "\"\<\[CapitalDelta]\>\""}], "}"}]}], ",", 
   RowBox[{"RotateLabel", "\[Rule]", "False"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.7719593055853453`*^9, 3.7719593134068813`*^9}}],

Cell[BoxData[
 GraphicsBox[{GraphicsComplexBox[CompressedData["
1:eJxlmHlYU1cah0MSNiEIYXGI2umo1aDWVtt0XNDz1VuxtYpxKTrUhoJL0ai4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    "], {{
      {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], 
       Opacity[0.3], EdgeForm[None], 
       GraphicsGroupBox[{PolygonBox[CompressedData["
1:eJxNmHnc11MWx39XtmzZRSVPItEiLVpEq1JpsS8RGZpqKsvIEkklS9YUFaVG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          "]], PolygonBox[CompressedData["
1:eJwtlGmIiFEUhu8Zxr41IjSyDSYlpSSlNPnn50wYk3XGiLITxr4vI4xdiFCW
smRnNHaDsQxj+eW3oSgK2Xnezvnx9H7nu/e7595z3/N1K56RPz0jpTQMGsJG
S+kYNIe/xEXocxgEVcTl6DRoBn+IC9BH0AfKiAvRWhgA54iHo4+hL5QTH0dP
xNq1cIDnBfBN+dGRcASawNHkudbD7+Q5tbcNkVt7XAFPoT984N129CS0gAR7
YQ60hgawBV5CHnxmyir0GQyEj8T56FVoD5OIN6F1MBg+Ee9CZ0NLsHjeEbn0
bhbcge6QA3PhdOT+wrTD6BL4wXNjnRHWwC/ipugVuAylxO3QMfAChsBr3i1C
n0A/eE98Fj0Db3lug1ZCCXSEDnH2PZARNdDcC9A2vlmLToWusYel6GRoFHvU
2E3oEnMewn34zljvqPVW+Je85vr2gfmY1tgWNcmJOYfQaugFmTAOXsFQeMP4
PfRinK2nPAT7IBeyoCZqqlrmxloTzOdqzdtwy9yr2rO8OR/qk3tUdzMTesQd
qZYjzL2pmpbp3qGzuSflLXlSXpTH7sL42KvWkLcXwrvkHi+F/fA1eU6NHTT3
tuZo7SrIjhzLzD0hL/xkfLF5jTKjxvPQidAp1lwXnpFX1BOn0J3mXmwF56Nm
WXHH18w9LS/LEzfgunmvZkftK8x7QXeg3hgbXsuL3JXhJe2hGC6Ze1M9ol5f
ad576nn9K1ab95L+Geqd0ea9rh5Sr40y/zeo56bA8ji7el5e32zea/L8bvMz
6mzy8H+Yz5U5
          "]]}]}, {}, {}, {}, {}}, 
     {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], 
      LineBox[CompressedData["
1:eJwt0ulSDQAYBuCDyFIkXIB/3AP30EKhbClCHCqVFrs49lKEQlIhWyhLCFG2
iijRIkyuw3Nm/Hjm/Wa+me/P985PCyZsnRAIBNqZSHiex0IWE08GTy0e8ohW
0nhMAm2s4wnp5DHEDqrJIJ8PJFLDEp7TzjPWs5NhCrjIJQr5yFIuk0Q3RWyg
hTespZNaiuniHW/JZBcjlHCF3Qywh43UkUwPe9nEPnpZxlWW84n9bOYAn1lB
PSm85BUvyKKUUQ7SwCG+cZgtHOEnIRo5yiDHuM41UunjOOFnneALK7nBKr5y
kiCn6Gc1TazhNdvoYDvljFHGTU7znQqyOcMvKrnFWX5QRQ7n+c05bpPLey5w
j/s84A7N3CWGv7o0W47LP4wxRD89dIa7RjP1VBGigHTiWMQC5jKH2PBNYpjF
TKKJYgbTmcZUIpnCZCKY9L/3/wBP1mf7
       "]]}}], 
   StyleBox[InsetBox[
     StyleBox[Cell[TextData[StyleBox["UNSTABLE !",
       FontSize->36]],
       GeneratedCell->False,
       CellAutoOverwrite->False,
       CellBaseline->Baseline,
       TextAlignment->Left],
      FontSize->12,
      FontWeight->Bold], {0.6973335855079523, 1.8802950075848557}, {
     Left, Baseline},
     Alignment->{Left, Top}],
    Background->RGBColor[1., 1., 1., 0.]]},
  AspectRatio->1,
  Axes->{False, False},
  AxesLabel->{None, None},
  AxesOrigin->{Automatic, Automatic},
  DisplayFunction->Identity,
  Frame->{{True, True}, {True, True}},
  FrameLabel->{{
     FormBox["\"\[CapitalDelta]\"", TraditionalForm], None}, {
     FormBox["\"q\"", TraditionalForm], None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->{{21., 1.755102}, {36., 0.5}},
  Method->{
   "ScalingFunctions" -> None, "TransparentPolygonMesh" -> True, 
    "AxesInFront" -> True},
  PlotRange->{{-0.0625, 3.0625}, {0.8958333333333333, 6.104166666666667}},
  PlotRangeClipping->True,
  PlotRangePadding->Automatic,
  RotateLabel->False,
  Ticks->{Automatic, Automatic}]], "Input",
 CellChangeTimes->{{3.7719593303546047`*^9, 3.771959333620283*^9}}]
}, Closed]],

Cell[CellGroupData[{

Cell["Numerical routine", "Section",
 CellChangeTimes->{{3.631696385231174*^9, 3.6316963861714106`*^9}, {
   3.6317968771567707`*^9, 3.631796879115085*^9}, 3.6317979274652014`*^9, {
   3.770143293611231*^9, 3.770143294926676*^9}}],

Cell[TextData[StyleBox["We define the equation we need to solve",
 FontWeight->"Bold"]], "Text",
 CellChangeTimes->{{3.7719593694514737`*^9, 3.7719593760913067`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"m", "=", 
   RowBox[{"Sqrt", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "3"}], " ", "\[CapitalDelta]"}], "+", 
     SuperscriptBox["\[CapitalDelta]", "2"]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"EQ", "[", 
   RowBox[{"rh_", ",", "q_", ",", "\[CapitalDelta]_"}], "]"}], "=", 
  RowBox[{"eq", "//", "FS"}]}]}], "Input",
 CellChangeTimes->{{3.6316963956430845`*^9, 3.6316964227983885`*^9}, {
  3.6316964798932357`*^9, 3.631696483594606*^9}, {3.631697772586791*^9, 
  3.6316977839829984`*^9}, {3.6317904968826804`*^9, 3.6317905117956905`*^9}, {
  3.770143033255251*^9, 3.770143033655697*^9}}],

Cell[BoxData[
 FractionBox[
  RowBox[{
   RowBox[{"4", " ", 
    SuperscriptBox["r", "3"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"4", " ", 
       SuperscriptBox["q", "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"r", "-", "rh"}], ")"}], "2"]}], "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"4", " ", 
          SuperscriptBox["r", "4"]}], "+", 
         SuperscriptBox["rh", "2"], "-", 
         RowBox[{"r", " ", 
          RowBox[{"(", 
           RowBox[{"rh", "+", 
            RowBox[{"4", " ", 
             SuperscriptBox["rh", "3"]}]}], ")"}]}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "3"}], "+", "\[CapitalDelta]"}], ")"}], " ", 
       "\[CapitalDelta]"}]}], ")"}], " ", 
    RowBox[{"\[Phi]", "[", "r", "]"}]}], "+", 
   RowBox[{"r", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"16", " ", 
       SuperscriptBox["r", "3"]}], "-", "rh", "-", 
      RowBox[{"4", " ", 
       SuperscriptBox["rh", "3"]}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"4", " ", 
       SuperscriptBox["r", "4"]}], "+", 
      SuperscriptBox["rh", "2"], "-", 
      RowBox[{"r", " ", 
       RowBox[{"(", 
        RowBox[{"rh", "+", 
         RowBox[{"4", " ", 
          SuperscriptBox["rh", "3"]}]}], ")"}]}]}], ")"}], " ", 
    RowBox[{
     SuperscriptBox["\[Phi]", "\[Prime]",
      MultilineFunction->None], "[", "r", "]"}]}], "+", 
   RowBox[{"r", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"4", " ", 
        SuperscriptBox["r", "4"]}], "+", 
       SuperscriptBox["rh", "2"], "-", 
       RowBox[{"r", " ", 
        RowBox[{"(", 
         RowBox[{"rh", "+", 
          RowBox[{"4", " ", 
           SuperscriptBox["rh", "3"]}]}], ")"}]}]}], ")"}], "2"], " ", 
    RowBox[{
     SuperscriptBox["\[Phi]", "\[Prime]\[Prime]",
      MultilineFunction->None], "[", "r", "]"}]}]}], 
  RowBox[{"r", " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{
      RowBox[{"4", " ", 
       SuperscriptBox["r", "4"]}], "+", 
      SuperscriptBox["rh", "2"], "-", 
      RowBox[{"r", " ", 
       RowBox[{"(", 
        RowBox[{"rh", "+", 
         RowBox[{"4", " ", 
          SuperscriptBox["rh", "3"]}]}], ")"}]}]}], ")"}], "2"]}]]], "Output",
 CellChangeTimes->{{3.6316963963482966`*^9, 3.631696425342396*^9}, 
   3.631696484805374*^9, 3.6316977452014112`*^9, 3.631697785389326*^9, 
   3.631790483078409*^9, 3.6317905143884377`*^9, 3.631797937912216*^9, 
   3.6318021582096195`*^9, 3.6318101549017797`*^9, 3.631817714100574*^9, 
   3.631904280426925*^9, 3.6319857286811333`*^9, 3.6322200340276814`*^9, 
   3.6322298650306234`*^9, {3.7701430360937333`*^9, 3.770143063386497*^9}, 
   3.7701432310527678`*^9, 3.7707288568966017`*^9}]
}, Open  ]],

Cell[TextData[StyleBox["It is a second order equation in \[Phi], therefore we \
have to specify two boundaries conditions: the value of \[Phi] at the horizon \
and its derivative.\nthe value is meaningless because it can be scaled away, \
the derivative comes from solving the equation close to the horizon",
 FontWeight->"Bold"]], "Text",
 CellChangeTimes->{{3.770143149886435*^9, 3.770143164587473*^9}, {
  3.7719593813872633`*^9, 3.771959426363484*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"Clear", "[", "G", "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"\[Phi]", "''"}], "[", "r", "]"}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       FractionBox["2", "r"], "+", 
       FractionBox[
        RowBox[{
         RowBox[{"G", "'"}], "[", "r", "]"}], 
        RowBox[{"G", "[", "r", "]"}]]}], ")"}], 
     RowBox[{
      RowBox[{"\[Phi]", "'"}], "[", "r", "]"}]}], "+", 
    RowBox[{
     RowBox[{"(", " ", 
      RowBox[{
       FractionBox[
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"q", " ", "\[Mu]", " ", 
            RowBox[{"(", 
             RowBox[{"r", "-", "rh"}], ")"}]}], "+", 
           RowBox[{"r", " ", "\[Omega]"}]}], ")"}], "2"], 
        RowBox[{
         SuperscriptBox["r", "2"], 
         SuperscriptBox[
          RowBox[{"G", "[", "r", "]"}], "2"]}]], "-", 
       FractionBox[
        SuperscriptBox["m", "2"], 
        RowBox[{"G", "[", "r", "]"}]]}], ")"}], 
     RowBox[{"\[Phi]", "[", "r", "]"}]}]}], "//", "Simplify"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"%", 
     RowBox[{"G", "[", "r", "]"}]}], "/.", 
    RowBox[{"\[Omega]", "\[Rule]", "0"}]}], "//", "Expand"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"%", "/.", 
    RowBox[{"r", "\[Rule]", "rh"}]}], "/.", 
   RowBox[{
    RowBox[{"G", "[", "rh", "]"}], "\[Rule]", "0"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Solve", "[", 
   RowBox[{
    RowBox[{"%", "\[Equal]", "0"}], ",", 
    RowBox[{
     RowBox[{"\[Phi]", "'"}], "[", "rh", "]"}]}], "]"}], "//", 
  "Simplify"}]}], "Input",
 CellChangeTimes->{{3.631790740898511*^9, 3.631790818280465*^9}, {
  3.770143104772504*^9, 3.7701431406460843`*^9}, {3.7701432048351245`*^9, 
  3.770143208824303*^9}, {3.7719594505021577`*^9, 3.771959451773245*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{
     SuperscriptBox["\[Phi]", "\[Prime]",
      MultilineFunction->None], "[", "rh", "]"}], "\[Rule]", 
    FractionBox[
     RowBox[{
      SuperscriptBox["m", "2"], " ", 
      RowBox[{"\[Phi]", "[", "rh", "]"}]}], 
     RowBox[{
      SuperscriptBox["G", "\[Prime]",
       MultilineFunction->None], "[", "rh", "]"}]]}], "}"}], "}"}]], "Output",
 CellChangeTimes->{{3.6317907340068827`*^9, 3.631790818645709*^9}, 
   3.6317979380022764`*^9, 3.631802158803404*^9, 3.631810154979909*^9, 
   3.631817714225566*^9, 3.6319042805154*^9, 3.6319857288032103`*^9, 
   3.6322298651399994`*^9, {3.7701430962746124`*^9, 3.7701431412245483`*^9}, 
   3.770728858564144*^9, 3.771959452173001*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"G", "[", "r_", "]"}], "=", 
   RowBox[{
    SuperscriptBox["r", "2"], "-", 
    FractionBox["m0", "r"], "+", 
    RowBox[{
     FractionBox[
      SuperscriptBox["\[Mu]", "2"], "4"], 
     FractionBox[
      SuperscriptBox["rh", "2"], 
      SuperscriptBox["r", "2"]]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"m0", "=", 
   RowBox[{
    SuperscriptBox["rh", "3"], 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      FractionBox[
       SuperscriptBox["\[Mu]", "2"], 
       RowBox[{"4", " ", 
        SuperscriptBox["rh", "2"]}]]}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  FractionBox[
   RowBox[{
    SuperscriptBox["m", "2"], " ", 
    RowBox[{"\[Phi]", "[", "rh", "]"}]}], 
   RowBox[{
    SuperscriptBox["G", "\[Prime]",
     MultilineFunction->None], "[", "rh", "]"}]], "//", "FS"}]}], "Input",
 CellChangeTimes->{{3.6317908458009405`*^9, 3.6317908584834614`*^9}, {
  3.770143222875109*^9, 3.770143223403661*^9}}],

Cell[BoxData[
 FractionBox[
  RowBox[{"4", " ", "rh", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "3"}], "+", "\[CapitalDelta]"}], ")"}], " ", 
   "\[CapitalDelta]", " ", 
   RowBox[{"\[Phi]", "[", "rh", "]"}]}], 
  RowBox[{
   RowBox[{"-", "1"}], "+", 
   RowBox[{"12", " ", 
    SuperscriptBox["rh", "2"]}]}]]], "Output",
 CellChangeTimes->{{3.631790847491082*^9, 3.6317908589177485`*^9}, 
   3.6317979380312967`*^9, 3.6318021717572556`*^9, 3.631810154995535*^9, 
   3.63181771427244*^9, 3.6319042805434055`*^9, 3.6319857288243914`*^9, 
   3.6322298651556253`*^9, 3.770143180690346*^9, {3.7701432245582275`*^9, 
   3.7701432326109676`*^9}, 3.7707288667362967`*^9}]
}, Open  ]],

Cell[" ", "Text",
 Editable->False,
 Selectable->False,
 CellFrame->{{0, 0}, {0, 0.5}},
 ShowCellBracket->False,
 CellMargins->{{0, 0}, {1, 1}},
 CellElementSpacings->{"CellMinHeight"->1},
 CellFrameMargins->0,
 CellFrameColor->RGBColor[0, 0, 1],
 CellSize->{Inherited, 3}],

Cell[TextData[StyleBox["Here we solve the equation shooting from the horizon \
with the boundary conditions we have found.",
 FontWeight->"Bold"]], "Text",
 CellChangeTimes->{{3.771959467951497*^9, 3.771959487032259*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Epsilon]", "=", 
   SuperscriptBox["10", 
    RowBox[{"-", "3"}]]}], ";"}]], "Input",
 CellChangeTimes->{{3.631802018349448*^9, 3.631802022990348*^9}, {
  3.6318103948595057`*^9, 3.631810395470914*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"NSol", "[", 
   RowBox[{
    RowBox[{"rh_", "?", "NumericQ"}], ",", 
    RowBox[{"q_", "?", "NumericQ"}], ",", 
    RowBox[{"\[CapitalDelta]_", "?", "NumericQ"}]}], "]"}], ":=", 
  RowBox[{"NDSolve", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{"EQ", "[", 
        RowBox[{"rh", ",", "q", ",", "\[CapitalDelta]"}], "]"}], "\[Equal]", 
       "0"}], ",", 
      RowBox[{
       RowBox[{"\[Phi]", "[", 
        RowBox[{"rh", "+", "\[Epsilon]"}], "]"}], "\[Equal]", "1"}], ",", 
      RowBox[{
       RowBox[{
        RowBox[{"\[Phi]", "'"}], "[", 
        RowBox[{"rh", "+", "\[Epsilon]"}], "]"}], "\[Equal]", 
       FractionBox[
        RowBox[{"4", " ", "rh", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "3"}], "+", "\[CapitalDelta]"}], ")"}], " ", 
         "\[CapitalDelta]", " "}], 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"12", " ", 
          SuperscriptBox["rh", "2"]}]}]]}]}], "}"}], ",", "\[Phi]", ",", 
    RowBox[{"{", 
     RowBox[{"r", ",", 
      RowBox[{"rh", "+", "\[Epsilon]"}], ",", 
      FractionBox["1", "\[Epsilon]"]}], "}"}], ",", 
    RowBox[{"Method", "\[Rule]", "\"\<StiffnessSwitching\>\""}], ",", 
    RowBox[{"MaxSteps", "\[Rule]", "50000"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.631696495270568*^9, 3.631696649068864*^9}, {
  3.6316967084932604`*^9, 3.631696712267782*^9}, {3.6316968597173533`*^9, 
  3.631696860467396*^9}, {3.6316969047375784`*^9, 3.6316969413326273`*^9}, {
  3.631696992007448*^9, 3.6316970266656337`*^9}, {3.6316978212163677`*^9, 
  3.6316978692481437`*^9}, {3.6316979576202765`*^9, 3.6316979580109234`*^9}, {
  3.6317905178377466`*^9, 3.631790568818981*^9}, {3.631790870480514*^9, 
  3.6317908774281783`*^9}, {3.6317910658516865`*^9, 3.631791085138637*^9}, {
  3.6317915099611197`*^9, 3.6317915304919057`*^9}, {3.6318020249279566`*^9, 
  3.631802049663704*^9}, {3.7701432576838865`*^9, 3.7701432688372803`*^9}}],

Cell[" ", "Text",
 Editable->False,
 Selectable->False,
 CellFrame->{{0, 0}, {0, 0.5}},
 ShowCellBracket->False,
 CellMargins->{{0, 0}, {1, 1}},
 CellElementSpacings->{"CellMinHeight"->1},
 CellFrameMargins->0,
 CellFrameColor->RGBColor[0, 0, 1],
 CellSize->{Inherited, 3}]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 "Routine to find the critical temperature ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["T", "c"], TraditionalForm]],
  FormatType->"TraditionalForm"]
}], "Section",
 CellChangeTimes->{{3.6317914746884375`*^9, 3.631791480993671*^9}, {
  3.6317922497207947`*^9, 3.6317922501360717`*^9}, {3.631792923329056*^9, 
  3.6317929338821397`*^9}, {3.631796885769548*^9, 3.6317968873406086`*^9}, {
  3.6317983356152344`*^9, 3.6317983357503233`*^9}, {3.7719595289567966`*^9, 
  3.771959537506276*^9}}],

Cell[TextData[StyleBox["Let us implement a routine which define the leading \
coefficient of the field near the boundary.\nRemember that is the source of \
the dual operator. We are just asking for a solution with zero source at w=0",
 FontWeight->"Bold"]], "Text",
 CellChangeTimes->{{3.7701433558461685`*^9, 3.770143364894661*^9}, {
  3.7719595472686195`*^9, 3.771959574298005*^9}, {3.7733925184691563`*^9, 
  3.7733925269127135`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"Leading", "[", 
   RowBox[{
    RowBox[{"rh_", "?", "NumericQ"}], ",", 
    RowBox[{"q_", "?", "NumericQ"}], ",", 
    RowBox[{"\[CapitalDelta]_", "?", "NumericQ"}]}], "]"}], ":=", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"\[CapitalDelta]", " ", 
      RowBox[{"\[Phi]", "[", 
       FractionBox["1", "\[Epsilon]"], "]"}]}], "+", 
     RowBox[{
      FractionBox["1", "\[Epsilon]"], " ", 
      RowBox[{
       SuperscriptBox["\[Phi]", "\[Prime]",
        MultilineFunction->None], "[", 
       FractionBox["1", "\[Epsilon]"], "]"}]}]}], ")"}], "/.", 
   RowBox[{"NSol", "[", 
    RowBox[{"rh", ",", "q", ",", "\[CapitalDelta]"}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.6317981751334906`*^9, 3.631798203372446*^9}, {
  3.631798266111568*^9, 3.6317982719624977`*^9}, {3.6318020856177683`*^9, 
  3.631802105351215*^9}, {3.7701433182580843`*^9, 3.7701433294242516`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"DiscretePlot", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"Leading", "[", 
     RowBox[{"xx", ",", "2", ",", "1.5"}], "]"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"xx", ",", "0.501", ",", "1.5", ",", "0.01"}], "}"}], ",", 
   RowBox[{"PlotStyle", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"Red", ",", "Blue"}], "}"}]}], ",", 
   RowBox[{"Filling", "\[Rule]", "False"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.6317982862991285`*^9, 3.631798373926959*^9}, {
  3.631798564703043*^9, 3.631798571648707*^9}, {3.770143332732231*^9, 
  3.7701433470843315`*^9}}],

Cell[BoxData[
 GraphicsBox[{
   {RGBColor[0, 0, 1], PointSize[0.004766666666666667], AbsoluteThickness[
    1.6]}, 
   {RGBColor[0, 0, 1], PointSize[0.004766666666666667], AbsoluteThickness[
    1.6], {}, PointBox[CompressedData["
1:eJwt0nlQU1cUB+AHWhtFMyGjo1abIi64C6MVq3JPFBcWKxErbbWtsaItaDFW
GYKjFc3UpQqDCnUbOogbbaUVRIsstxER64JEDK6ALw8SEiBke0nYhL7tj8yb
O78595x7vkz4dkfsFl+CIOKZH/utV1umhIhIyNxwRSMhKBwUIro2fj0JytWS
4X/PpnAqG18jYdlwSW1GJIUfXVh+y/WOhLRljdICBYU/XB+/6G2MAeatWuNf
uYLCO6Qa7cMLBph6OhR7Z1CYOTAFBjjedO/nGb4U5uLlFGzfY/PJfGDAbHX6
aQoW68vu/KUxYOZyvdpCQfG8rP7KEANmp4lf1Az6zzaPHaYnMdcuvRm0B7a4
JdtJzMVvmyF/UEpxnvMt7tezD2qBmVJ1cExvE1akn06SalogeGzcjjJHI85j
x9e3gH76kRE3XzRgmm03xQirHqd7bAVv8ApuACOQtKw0Jfk1PpPETmyEk/Hh
SeFzXuE2dh3jTXDCGVY8pOEFXsyOn2QCZ+GM7DN7n2OundYExy9/V/WFfz3m
YmkruEZE/Tjn/DPMrTe+FTpgvsM8rg5z67jVCvTCkdMGndBh3sMM6syEbXd6
awQPM9inKWRE1UPBwwxdEbalFXvvCx5mILXpx7STqjC3jhgL5Aa6pvxTocXc
+BcsIH8Soi/JLBU8LBDQWvXs40M3BI820L6Zn9PwJF/waANi2+vqopIswYM5
N1E9iaMPIN6jHYjE4+ryURcR79HO/B+y+4pFhYj3aAc5nSTPPF+CeI8OUIpc
R1ZP0CLeowPk7+OuuQN3Ee/RAYQjTlNrvI94Dysol3867of6R4j3sAJRPeqx
b00t4j2sIPcdd/al6SniPTpBsTi23tL+DPEenWBvDNoaRtejDM6jE9IslpNf
Ey8RyXnYQHnpXtZMyWvEe9ggLeXXrRkTGxDvYQOyznTl+4VNKLF896kxg+2Q
qx6J1kwnUdaYwXHiWXaQ96nDpJ8YEBfH2UF3e9jK7ZEUMukC33T/xOTldWWp
G5qReFZRju2qHezlNyabk1rQgqNLlEYdk/s1+dVpjIg5MAV2SJPdzp99zoR+
YeNABwSr7xa6C1sRW10d7YC02MaYjx6ZEXM5M5IDiKgPxlwyWhA7TVGOA1SX
pe/t82lHXLtqB8jXXlVdlHUgLrYx9clzxf5hVrSfe5ATVH4Bxn+/6kT51dGh
R5c4QbnsefQf+2zoKTt+ohOulx3caYyxox623Skn6CQ5ERkGO5rIDeAE9c6N
ULPLgVaFsg9yArmSFOUOcaJkdh1iF2R2fpk8+JwT/caOH+oCcv8eVdcsF+La
KV0gP1g7kFrpQnY2PuoCFRW15PDnNOLWW+SC3BgyQWal0VJuQUw+eUFVmMYt
eNAgX5fQ++dYj+BBg0psb3tx3SN40KDbadt0OMIreNAQPHqou4T0Ch40SMhv
oraldgkeNASsuzk1T9oteDD3qcP9Y691Cx5uUASNEu1f0SN4uEG1O7wjyNAj
eLhBsjHy9+i9vYKHG+SV6+dbRvcJHm4gLlVnD9zoEzzckJu7SZ+ueCd4eEDy
X7folPWd4OEB3YOna8XH+gUPDwQsmNTUP3VA8PAAea/g1eb7A4IHU/9KJpfN
JYD38EBExZWhVQcJ4D28oDj2xJpXRwDv4QWiKzGrNNAHeA8vyIefzR+2ywd4
Dy+QKVkvT971Ad6DORefd8eO9AXewwtKcY1f9BZf+B/adkGK
     "]], {}}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->True,
  AxesOrigin->{0.501, 0},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImageSize->{352., Automatic},
  Method->{
   "MessagesHead" -> DiscretePlot, "AxisPadding" -> Scaled[0.02], 
    "DefaultBoundaryStyle" -> Automatic, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "DefaultPlotStyle" -> {
      Directive[
       RGBColor[0.368417, 0.506779, 0.709798], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.880722, 0.611041, 0.142051], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.560181, 0.691569, 0.194885], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.922526, 0.385626, 0.209179], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.528488, 0.470624, 0.701351], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.772079, 0.431554, 0.102387], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.363898, 0.618501, 0.782349], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[1, 0.75, 0], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.647624, 0.37816, 0.614037], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.571589, 0.586483, 0.], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.915, 0.3325, 0.2125], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.40082222609352647`, 0.5220066643438841, 0.85], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.9728288904374106, 0.621644452187053, 0.07336199581899142], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.736782672705901, 0.358, 0.5030266573755369], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.28026441037696703`, 0.715, 0.4292089322474965], 
       AbsoluteThickness[1.6]]}, "DomainPadding" -> Scaled[0.02], 
    "PointSizeFunction" -> "SmallPointSize", "RangePadding" -> Scaled[0.05]},
  PlotRange->{{0.501, 1.491}, {-8.733339736418386*^-6, 0.000035086968159817}},
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.02], 
     Scaled[0.02]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{{3.631798343484518*^9, 3.6317983758932753`*^9}, 
   3.6317985752241063`*^9, 3.6318023000827107`*^9, 3.6319857509433346`*^9, 
   3.7701433504189525`*^9}]
}, Open  ]],

Cell[" ", "Text",
 Editable->False,
 Selectable->False,
 CellFrame->{{0, 0}, {0, 0.5}},
 ShowCellBracket->False,
 CellMargins->{{0, 0}, {1, 1}},
 CellElementSpacings->{"CellMinHeight"->1},
 CellFrameMargins->0,
 CellFrameColor->RGBColor[0, 0, 1],
 CellSize->{Inherited, 3}]
}, Closed]],

Cell[CellGroupData[{

Cell["Let us get some data", "Section",
 CellChangeTimes->{{3.631805113609842*^9, 3.631805117467431*^9}, {
  3.77014342515812*^9, 3.770143429014484*^9}, {3.7707289139012156`*^9, 
  3.770728916917153*^9}}],

Cell[TextData[StyleBox["What we are going to do is to search for solution \
with zero leading. See the lectures for an explanation of why this is the \
sign of an instability.\nWe are going to do it very brutally with a manual \
search.\nYou can implement this routine much better, try!",
 FontWeight->"Bold"]], "Text",
 CellChangeTimes->{{3.7707299752894325`*^9, 3.7707299870381804`*^9}, {
  3.7719595895154123`*^9, 3.7719596463496113`*^9}, {3.7733925477196007`*^9, 
  3.7733925501695557`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Solve", "[", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"-", 
      FractionBox["1", 
       RowBox[{"16", " ", "\[Pi]", " ", "rh"}]]}], "+", 
     FractionBox[
      RowBox[{"3", " ", "rh"}], 
      RowBox[{"4", " ", "\[Pi]"}]]}], "\[Equal]", "TT"}], ",", "rh"}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.7707292673599997`*^9, 3.7707292717718267`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"rh", "\[Rule]", 
     RowBox[{
      FractionBox["1", "6"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"4", " ", "\[Pi]", " ", "TT"}], "-", 
        SqrtBox[
         RowBox[{"3", "+", 
          RowBox[{"16", " ", 
           SuperscriptBox["\[Pi]", "2"], " ", 
           SuperscriptBox["TT", "2"]}]}]]}], ")"}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"rh", "\[Rule]", 
     RowBox[{
      FractionBox["1", "6"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"4", " ", "\[Pi]", " ", "TT"}], "+", 
        SqrtBox[
         RowBox[{"3", "+", 
          RowBox[{"16", " ", 
           SuperscriptBox["\[Pi]", "2"], " ", 
           SuperscriptBox["TT", "2"]}]}]]}], ")"}]}]}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{3.770729272034952*^9, 3.7707299638713384`*^9}]
}, Open  ]],

Cell[BoxData[{
 RowBox[{
  RowBox[{"TT", "=", "0.001"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Monitor", "[", 
   RowBox[{
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"qi", ",", 
        RowBox[{"\[CapitalDelta]x", "/.", 
         RowBox[{"FindRoot", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"Leading", "[", 
             RowBox[{
              RowBox[{
               FractionBox["1", "6"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"4", " ", "\[Pi]", " ", "TT"}], "+", 
                 SqrtBox[
                  RowBox[{"3", "+", 
                   RowBox[{"16", " ", 
                    SuperscriptBox["\[Pi]", "2"], " ", 
                    SuperscriptBox["TT", "2"]}]}]]}], ")"}]}], ",", "qi", ",",
               "\[CapitalDelta]x"}], "]"}], "\[Equal]", "0"}], ",", 
           RowBox[{"{", 
            RowBox[{"\[CapitalDelta]x", ",", "3"}], "}"}]}], "]"}]}]}], "}"}],
       ",", 
      RowBox[{"{", 
       RowBox[{"qi", ",", "0.01", ",", "1", ",", "0.01"}], "}"}]}], "]"}], 
    ",", "qi"}], "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Monitor", "[", 
   RowBox[{
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"qi", ",", 
        RowBox[{"\[CapitalDelta]x", "/.", 
         RowBox[{"FindRoot", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"Leading", "[", 
             RowBox[{
              RowBox[{
               FractionBox["1", "6"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"4", " ", "\[Pi]", " ", "TT"}], "+", 
                 SqrtBox[
                  RowBox[{"3", "+", 
                   RowBox[{"16", " ", 
                    SuperscriptBox["\[Pi]", "2"], " ", 
                    SuperscriptBox["TT", "2"]}]}]]}], ")"}]}], ",", "qi", ",",
               "\[CapitalDelta]x"}], "]"}], "\[Equal]", "0"}], ",", 
           RowBox[{"{", 
            RowBox[{"\[CapitalDelta]x", ",", "4"}], "}"}]}], "]"}]}]}], "}"}],
       ",", 
      RowBox[{"{", 
       RowBox[{"qi", ",", "1", ",", "2", ",", "0.01"}], "}"}]}], "]"}], ",", 
    "qi"}], "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Monitor", "[", 
   RowBox[{
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"qi", ",", 
        RowBox[{"\[CapitalDelta]x", "/.", 
         RowBox[{"FindRoot", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"Leading", "[", 
             RowBox[{
              RowBox[{
               FractionBox["1", "6"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"4", " ", "\[Pi]", " ", "TT"}], "+", 
                 SqrtBox[
                  RowBox[{"3", "+", 
                   RowBox[{"16", " ", 
                    SuperscriptBox["\[Pi]", "2"], " ", 
                    SuperscriptBox["TT", "2"]}]}]]}], ")"}]}], ",", "qi", ",",
               "\[CapitalDelta]x"}], "]"}], "\[Equal]", "0"}], ",", 
           RowBox[{"{", 
            RowBox[{"\[CapitalDelta]x", ",", "5"}], "}"}]}], "]"}]}]}], "}"}],
       ",", 
      RowBox[{"{", 
       RowBox[{"qi", ",", "2", ",", "2.6", ",", "0.01"}], "}"}]}], "]"}], ",",
     "qi"}], "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Monitor", "[", 
   RowBox[{
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"qi", ",", 
        RowBox[{"\[CapitalDelta]x", "/.", 
         RowBox[{"FindRoot", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"Leading", "[", 
             RowBox[{
              RowBox[{
               FractionBox["1", "6"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"4", " ", "\[Pi]", " ", "TT"}], "+", 
                 SqrtBox[
                  RowBox[{"3", "+", 
                   RowBox[{"16", " ", 
                    SuperscriptBox["\[Pi]", "2"], " ", 
                    SuperscriptBox["TT", "2"]}]}]]}], ")"}]}], ",", "qi", ",",
               "\[CapitalDelta]x"}], "]"}], "\[Equal]", "0"}], ",", 
           RowBox[{"{", 
            RowBox[{"\[CapitalDelta]x", ",", "6"}], "}"}]}], "]"}]}]}], "}"}],
       ",", 
      RowBox[{"{", 
       RowBox[{"qi", ",", "2.6", ",", "3", ",", "0.01"}], "}"}]}], "]"}], ",",
     "qi"}], "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"line001", "=", 
   RowBox[{"Join", "[", 
    RowBox[{"%%%%", ",", "%%%", ",", "%%", ",", "%"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Clear", "[", "TT", "]"}], ";"}]}], "Input",
 CellChangeTimes->{{3.770729782931017*^9, 3.7707297859944253`*^9}, {
  3.7707299402342873`*^9, 3.7707299461876287`*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"TT", "=", "0.005"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Monitor", "[", 
   RowBox[{
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"qi", ",", 
        RowBox[{"\[CapitalDelta]x", "/.", 
         RowBox[{"FindRoot", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"Leading", "[", 
             RowBox[{
              RowBox[{
               FractionBox["1", "6"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"4", " ", "\[Pi]", " ", "TT"}], "+", 
                 SqrtBox[
                  RowBox[{"3", "+", 
                   RowBox[{"16", " ", 
                    SuperscriptBox["\[Pi]", "2"], " ", 
                    SuperscriptBox["TT", "2"]}]}]]}], ")"}]}], ",", "qi", ",",
               "\[CapitalDelta]x"}], "]"}], "\[Equal]", "0"}], ",", 
           RowBox[{"{", 
            RowBox[{"\[CapitalDelta]x", ",", "3"}], "}"}]}], "]"}]}]}], "}"}],
       ",", 
      RowBox[{"{", 
       RowBox[{"qi", ",", "0.01", ",", "1", ",", "0.01"}], "}"}]}], "]"}], 
    ",", "qi"}], "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Monitor", "[", 
   RowBox[{
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"qi", ",", 
        RowBox[{"\[CapitalDelta]x", "/.", 
         RowBox[{"FindRoot", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"Leading", "[", 
             RowBox[{
              RowBox[{
               FractionBox["1", "6"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"4", " ", "\[Pi]", " ", "TT"}], "+", 
                 SqrtBox[
                  RowBox[{"3", "+", 
                   RowBox[{"16", " ", 
                    SuperscriptBox["\[Pi]", "2"], " ", 
                    SuperscriptBox["TT", "2"]}]}]]}], ")"}]}], ",", "qi", ",",
               "\[CapitalDelta]x"}], "]"}], "\[Equal]", "0"}], ",", 
           RowBox[{"{", 
            RowBox[{"\[CapitalDelta]x", ",", "4"}], "}"}]}], "]"}]}]}], "}"}],
       ",", 
      RowBox[{"{", 
       RowBox[{"qi", ",", "1", ",", "2", ",", "0.01"}], "}"}]}], "]"}], ",", 
    "qi"}], "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Monitor", "[", 
   RowBox[{
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"qi", ",", 
        RowBox[{"\[CapitalDelta]x", "/.", 
         RowBox[{"FindRoot", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"Leading", "[", 
             RowBox[{
              RowBox[{
               FractionBox["1", "6"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"4", " ", "\[Pi]", " ", "TT"}], "+", 
                 SqrtBox[
                  RowBox[{"3", "+", 
                   RowBox[{"16", " ", 
                    SuperscriptBox["\[Pi]", "2"], " ", 
                    SuperscriptBox["TT", "2"]}]}]]}], ")"}]}], ",", "qi", ",",
               "\[CapitalDelta]x"}], "]"}], "\[Equal]", "0"}], ",", 
           RowBox[{"{", 
            RowBox[{"\[CapitalDelta]x", ",", "5"}], "}"}]}], "]"}]}]}], "}"}],
       ",", 
      RowBox[{"{", 
       RowBox[{"qi", ",", "2", ",", "2.6", ",", "0.01"}], "}"}]}], "]"}], ",",
     "qi"}], "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Monitor", "[", 
   RowBox[{
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"qi", ",", 
        RowBox[{"\[CapitalDelta]x", "/.", 
         RowBox[{"FindRoot", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"Leading", "[", 
             RowBox[{
              RowBox[{
               FractionBox["1", "6"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"4", " ", "\[Pi]", " ", "TT"}], "+", 
                 SqrtBox[
                  RowBox[{"3", "+", 
                   RowBox[{"16", " ", 
                    SuperscriptBox["\[Pi]", "2"], " ", 
                    SuperscriptBox["TT", "2"]}]}]]}], ")"}]}], ",", "qi", ",",
               "\[CapitalDelta]x"}], "]"}], "\[Equal]", "0"}], ",", 
           RowBox[{"{", 
            RowBox[{"\[CapitalDelta]x", ",", "6"}], "}"}]}], "]"}]}]}], "}"}],
       ",", 
      RowBox[{"{", 
       RowBox[{"qi", ",", "2.6", ",", "3", ",", "0.01"}], "}"}]}], "]"}], ",",
     "qi"}], "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"line005", "=", 
   RowBox[{"Join", "[", 
    RowBox[{"%%%%", ",", "%%%", ",", "%%", ",", "%"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Clear", "[", "TT", "]"}], ";"}]}], "Input",
 CellChangeTimes->{{3.7707298569865365`*^9, 3.7707298591557126`*^9}, {
  3.7707299486280794`*^9, 3.7707299533891196`*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"TT", "=", "0.01"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Monitor", "[", 
   RowBox[{
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"qi", ",", 
        RowBox[{"\[CapitalDelta]x", "/.", 
         RowBox[{"FindRoot", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"Leading", "[", 
             RowBox[{
              RowBox[{
               FractionBox["1", "6"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"4", " ", "\[Pi]", " ", "TT"}], "+", 
                 SqrtBox[
                  RowBox[{"3", "+", 
                   RowBox[{"16", " ", 
                    SuperscriptBox["\[Pi]", "2"], " ", 
                    SuperscriptBox["TT", "2"]}]}]]}], ")"}]}], ",", "qi", ",",
               "\[CapitalDelta]x"}], "]"}], "\[Equal]", "0"}], ",", 
           RowBox[{"{", 
            RowBox[{"\[CapitalDelta]x", ",", "3"}], "}"}]}], "]"}]}]}], "}"}],
       ",", 
      RowBox[{"{", 
       RowBox[{"qi", ",", "0.01", ",", "1", ",", "0.01"}], "}"}]}], "]"}], 
    ",", "qi"}], "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Monitor", "[", 
   RowBox[{
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"qi", ",", 
        RowBox[{"\[CapitalDelta]x", "/.", 
         RowBox[{"FindRoot", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"Leading", "[", 
             RowBox[{
              RowBox[{
               FractionBox["1", "6"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"4", " ", "\[Pi]", " ", "TT"}], "+", 
                 SqrtBox[
                  RowBox[{"3", "+", 
                   RowBox[{"16", " ", 
                    SuperscriptBox["\[Pi]", "2"], " ", 
                    SuperscriptBox["TT", "2"]}]}]]}], ")"}]}], ",", "qi", ",",
               "\[CapitalDelta]x"}], "]"}], "\[Equal]", "0"}], ",", 
           RowBox[{"{", 
            RowBox[{"\[CapitalDelta]x", ",", "4"}], "}"}]}], "]"}]}]}], "}"}],
       ",", 
      RowBox[{"{", 
       RowBox[{"qi", ",", "1", ",", "2", ",", "0.01"}], "}"}]}], "]"}], ",", 
    "qi"}], "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Monitor", "[", 
   RowBox[{
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"qi", ",", 
        RowBox[{"\[CapitalDelta]x", "/.", 
         RowBox[{"FindRoot", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"Leading", "[", 
             RowBox[{
              RowBox[{
               FractionBox["1", "6"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"4", " ", "\[Pi]", " ", "TT"}], "+", 
                 SqrtBox[
                  RowBox[{"3", "+", 
                   RowBox[{"16", " ", 
                    SuperscriptBox["\[Pi]", "2"], " ", 
                    SuperscriptBox["TT", "2"]}]}]]}], ")"}]}], ",", "qi", ",",
               "\[CapitalDelta]x"}], "]"}], "\[Equal]", "0"}], ",", 
           RowBox[{"{", 
            RowBox[{"\[CapitalDelta]x", ",", "5"}], "}"}]}], "]"}]}]}], "}"}],
       ",", 
      RowBox[{"{", 
       RowBox[{"qi", ",", "2", ",", "2.6", ",", "0.01"}], "}"}]}], "]"}], ",",
     "qi"}], "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Monitor", "[", 
   RowBox[{
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"qi", ",", 
        RowBox[{"\[CapitalDelta]x", "/.", 
         RowBox[{"FindRoot", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"Leading", "[", 
             RowBox[{
              RowBox[{
               FractionBox["1", "6"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"4", " ", "\[Pi]", " ", "TT"}], "+", 
                 SqrtBox[
                  RowBox[{"3", "+", 
                   RowBox[{"16", " ", 
                    SuperscriptBox["\[Pi]", "2"], " ", 
                    SuperscriptBox["TT", "2"]}]}]]}], ")"}]}], ",", "qi", ",",
               "\[CapitalDelta]x"}], "]"}], "\[Equal]", "0"}], ",", 
           RowBox[{"{", 
            RowBox[{"\[CapitalDelta]x", ",", "6"}], "}"}]}], "]"}]}]}], "}"}],
       ",", 
      RowBox[{"{", 
       RowBox[{"qi", ",", "2.6", ",", "3", ",", "0.01"}], "}"}]}], "]"}], ",",
     "qi"}], "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"line01", "=", 
   RowBox[{"Join", "[", 
    RowBox[{"%%%%", ",", "%%%", ",", "%%", ",", "%"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Clear", "[", "TT", "]"}], ";"}]}], "Input",
 CellChangeTimes->{{3.770729935033724*^9, 3.7707299604317436`*^9}}],

Cell[TextData[StyleBox["What we are doing is fixing the critical temperature \
to a certain value and search at fixed conformal dimension which is the \
charge of the scalar at which the leading term is zero.\nThis is not \
necessarily the best way, try others.",
 FontWeight->"Bold"]], "Text",
 CellChangeTimes->{{3.7719596624714766`*^9, 3.7719596953781557`*^9}, {
  3.7733925665160217`*^9, 3.7733925775316086`*^9}}]
}, Closed]],

Cell[CellGroupData[{

Cell["Plot", "Section",
 CellChangeTimes->{{3.631803219497378*^9, 3.6318032246851683`*^9}, {
   3.7707318891952906`*^9, 3.7707318895587673`*^9}, 3.771959700609893*^9, 
   3.773392582023303*^9}],

Cell[TextData[StyleBox["Here we finally plot our results together with the \
analytic formula for the T=0 instability",
 FontWeight->"Bold"]], "Text",
 CellChangeTimes->{{3.771959709430543*^9, 3.771959723403441*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"ListPlot", "[", 
   RowBox[{
    RowBox[{"{", "line001", "}"}], ",", 
    RowBox[{"Frame", "\[Rule]", "True"}], ",", 
    RowBox[{"FrameLabel", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{"\"\<q\>\"", ",", "\"\<\[CapitalDelta]\>\""}], "}"}]}], ",", 
    RowBox[{"AspectRatio", "\[Rule]", "1"}], ",", 
    RowBox[{"Joined", "\[Rule]", "True"}], ",", 
    RowBox[{"Filling", "\[Rule]", "False"}], ",", 
    RowBox[{"PlotStyle", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{"Blue", ",", "Thick", ",", "Dashed"}], "}"}]}], ",", 
    RowBox[{"PlotRange", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "4"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0.5", ",", "5"}], "}"}]}], "}"}]}], ",", 
    RowBox[{"AxesStyle", "\[Rule]", 
     RowBox[{"Directive", "[", 
      RowBox[{"Black", ",", " ", "12"}], "]"}]}], ",", 
    RowBox[{"LabelStyle", "\[Rule]", 
     RowBox[{"Directive", "[", 
      RowBox[{"Black", ",", "Bold", ",", " ", "Medium"}], "]"}]}], ",", 
    RowBox[{"FrameStyle", "\[Rule]", 
     RowBox[{"Directive", "[", "Black", "]"}]}], ",", 
    RowBox[{"RotateLabel", "\[Rule]", "False"}], ",", 
    RowBox[{"Filling", "\[Rule]", "Bottom"}]}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ListPlot", "[", 
   RowBox[{
    RowBox[{"{", "line005", "}"}], ",", 
    RowBox[{"Frame", "\[Rule]", "True"}], ",", 
    RowBox[{"FrameLabel", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{"\"\<q\>\"", ",", "\"\<\[CapitalDelta]\>\""}], "}"}]}], ",", 
    RowBox[{"AspectRatio", "\[Rule]", "1"}], ",", 
    RowBox[{"Joined", "\[Rule]", "True"}], ",", 
    RowBox[{"Filling", "\[Rule]", "False"}], ",", 
    RowBox[{"PlotStyle", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{"Purple", ",", "Thick", ",", "Dashed"}], "}"}]}], ",", 
    RowBox[{"PlotRange", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "4"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0.5", ",", "5"}], "}"}]}], "}"}]}], ",", 
    RowBox[{"AxesStyle", "\[Rule]", 
     RowBox[{"Directive", "[", 
      RowBox[{"Black", ",", " ", "12"}], "]"}]}], ",", 
    RowBox[{"LabelStyle", "\[Rule]", 
     RowBox[{"Directive", "[", 
      RowBox[{"Black", ",", "Bold", ",", " ", "Medium"}], "]"}]}], ",", 
    RowBox[{"FrameStyle", "\[Rule]", 
     RowBox[{"Directive", "[", "Black", "]"}]}], ",", 
    RowBox[{"RotateLabel", "\[Rule]", "False"}], ",", 
    RowBox[{"Prolog", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{"LightGray", ",", 
       RowBox[{"Rectangle", "[", 
        RowBox[{
         RowBox[{"Scaled", "[", 
          RowBox[{"{", 
           RowBox[{"0", ",", "0"}], "}"}], "]"}], ",", 
         RowBox[{"Scaled", "[", 
          RowBox[{"{", 
           RowBox[{"1", ",", "1"}], "}"}], "]"}]}], "]"}]}], "}"}]}]}], "]"}],
   ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ListPlot", "[", 
   RowBox[{
    RowBox[{"{", "line01", "}"}], ",", 
    RowBox[{"Frame", "\[Rule]", "True"}], ",", 
    RowBox[{"FrameLabel", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{"\"\<q\>\"", ",", "\"\<\[CapitalDelta]\>\""}], "}"}]}], ",", 
    RowBox[{"AspectRatio", "\[Rule]", "1"}], ",", 
    RowBox[{"Joined", "\[Rule]", "True"}], ",", 
    RowBox[{"Filling", "\[Rule]", "False"}], ",", 
    RowBox[{"PlotStyle", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{"Red", ",", "Thick", ",", "Dashed"}], "}"}]}], ",", 
    RowBox[{"PlotRange", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "4"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0.5", ",", "5"}], "}"}]}], "}"}]}], ",", 
    RowBox[{"AxesStyle", "\[Rule]", 
     RowBox[{"Directive", "[", 
      RowBox[{"Black", ",", " ", "12"}], "]"}]}], ",", 
    RowBox[{"LabelStyle", "\[Rule]", 
     RowBox[{"Directive", "[", 
      RowBox[{"Black", ",", "Bold", ",", " ", "Medium"}], "]"}]}], ",", 
    RowBox[{"FrameStyle", "\[Rule]", 
     RowBox[{"Directive", "[", "Black", "]"}]}], ",", 
    RowBox[{"RotateLabel", "\[Rule]", "False"}], ",", 
    RowBox[{"Prolog", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{"LightGray", ",", 
       RowBox[{"Rectangle", "[", 
        RowBox[{
         RowBox[{"Scaled", "[", 
          RowBox[{"{", 
           RowBox[{"0", ",", "0"}], "}"}], "]"}], ",", 
         RowBox[{"Scaled", "[", 
          RowBox[{"{", 
           RowBox[{"1", ",", "1"}], "}"}], "]"}]}], "]"}]}], "}"}]}]}], "]"}],
   ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"RegionPlot", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"TC0", "[", 
      RowBox[{"x", ",", "y"}], "]"}], "<", "0"}], ",", 
    RowBox[{"{", 
     RowBox[{"x", ",", "0", ",", "3"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"y", ",", "1", ",", "6"}], "}"}], ",", 
    RowBox[{"FrameLabel", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{"\"\<q\>\"", ",", "\"\<\[CapitalDelta]\>\""}], "}"}]}], ",", 
    RowBox[{"RotateLabel", "\[Rule]", "False"}], ",", 
    RowBox[{"BoundaryStyle", "\[Rule]", "Black"}]}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"Show", "[", 
  RowBox[{"%%%%", ",", "%%%", ",", "%%", ",", "%", ",", 
   RowBox[{"PlotRange", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0", ",", "3"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"1", ",", "5"}], "}"}]}], "}"}]}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.770731416611021*^9, 3.770731519147741*^9}, {
  3.770731563380562*^9, 3.7707315991250963`*^9}}],

Cell[BoxData[
 GraphicsBox[{{{}, GraphicsComplexBox[CompressedData["
1:eJxd2HlczPkfB/Dv3DPN0Ry1WfzcXcQWYV29P2xIKEehjViWFSFbrnaLLSFW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     "], {{{}, {}, {}, {}}, {{}, {}, 
       {RGBColor[0, 0, 1], PointSize[0.007333333333333334], AbsoluteThickness[
        1.6], LineBox[CompressedData["
1:eJwV01VgEAQABNARY/RGjo3a6JZukC7pbnSkxJAOJURJJZSSMOju7pRupFtC
6cYg3z7e3e/9XGRU9/rRsQICAjKJmI5NHOISSDyCiE8CEpKIxCQhKcGEkIzk
pCAlqUhNKGkII5y0pCM9GchIBJExO8hMFrKSjezkICe5yE0e8pKPj8hPAQpS
iMIUoSjFKE4JSlKK0pShLB9TjvJUoCKVqEwVqlKN6tTgE2pSi9rUoS71qE8D
GtKIxjShKc1oTgta0orWtOFTPiOKtrSjPR3oSCc+pzNd6Eo3ounOF/SgJ73o
TR/60o/+DGAgX/IVgxjMEIbyNcP4hm8ZzghGMorRjOE7vmcs4xjPBH7gRyYy
iclMYSo/MY3pzGAmP/MLv/Ibs5jNHOYyj/ksYCGLWMwSlrKM5axgJatYzRrW
so71bGAjm9jMFrayje3sYCe72M0e9vI7+9jPAQ5yiMMc4SjHOM4JTnKK0/zB
Gc5yjvNc4CKXuMwVrnKN69zgT25yi9vc4S/+5i73uM8DHvKIxzzhKc94zgte
8op/+Jf/+J/XvOEt73hPzPljEZs4xCWQeAQRnwQkJBGJSUJSggkhGclJQUpS
kZpQ0hBGOGlJR3oykJEIIsnKB1Tcg9A=
         "]]}}}], {}, {}, {{}, {}}}, {{}, GraphicsComplexBox[CompressedData["
1:eJxF2HlcTekfB/Bz96W7nav42bI1SpZQtob5PiplzNhqjKiZkaVkZMQYkuzL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     "], {{{}, {}, {}, {}}, {{}, {}, 
       {RGBColor[0.5, 0, 0.5], PointSize[0.007333333333333334], 
        AbsoluteThickness[1.6], LineBox[CompressedData["
1:eJwl1FO4EAYYBuBzsm2dTratheVlL9u2l7G2zGVbW8tuy7Ztuy2+5+ni/f7b
7+b7g5t0rNohMCAgIKsIuaEITRjCEo7wRCAikYhMFKISjejEICaxiE0c4hKP
+CQgIYlITBKSkowgkhNMClKSitSkIS3pSE8GMpKJzGQJ6U42spODnOQiN3nI
Sz7yU4CCFKIwRfiBohSjOCX4kZKUojRlKEs5yvMTFahIJSpThapUozo1qEkt
alOHn6lLPerTgIY0ojFNaEozmtOClrSiNW1oSzva04GOdKIzXehKN7rTg570
ojd96Es/+jOAgfzCIAYzhKEMYzgjGMkoRvMrY/iN3xnLOMYzgYlMYjJTmMo0
pjODP5jJLGYzh7nMYz4LWMgiFrOEpSxjOStYySpWs4a1rGM9f/IXG/ibjWxi
M1vYyja2s4Od7GI3e9jLPv7hX/ZzgIMc4jBHOMoxjnOCk5ziNGc4yznOc4GL
XOIyV7jKNa5zg5vc4jZ3uMs97vOAhzziMU94yjOe84KXvOI1b3jLO97zgf/4
n4984jNf+ErI+AMJRWjCEJZwhCcCEYlEZKIQlWhEJwYxiUVs4hCXeMQnAQlJ
RGKSkJRkBJGcYFKQklSkJg1pSUd6MpCRTGQmS+D33/UNkpyF/A==
         "]]}}}], {}, {}, {{}, {}}}, {{}, GraphicsComplexBox[CompressedData["
1:eJxl2GdUVFcXBuA7fZjGDMUWgpUiVcWoEWFvE0RFjQQGY8GoiN3YNWqsEUVF
RBE1xIIRW2IkKhoECQEUBVEBC0QMIE1p4sAU2sB8MLNd+fHdP6zDZc49+332
nHsWA0NWByxiMwwznMUwPT9/sEqYWL41DF7/5Fg5u7gJTOMYuJMSPDGovAnu
2O6t//rOWaiZ9+pVdcPH+xdglG+hf7O+CX6O7bl+Bc8FeWZKRTMkG/8+ATjN
5z2LhjZD96D7NzcgrelEP0/fZvr8LVA92OftsbgZREXxa7xESfBc1Dtg+YFm
ME4Xmwx/vVQm7P2jGYYGR2VqHVMh/EHutKH/NNN60kAfUbijg62GC92fLopP
h/mRbpPGgxoajM/LgJh1nHNbV6phpEfPdQ8svFI9Hvyspuffh0lplTO+ylbD
Pa1j9xOy4MfvYpYpW9QgNq7nIfhXjAg54qCBAOMDs+H3J41z42dqqN4cUIeM
mBMUoYGKrT0TPoJB/e5tePeXhtb7GGY/788rVWlgbc/y1jyBKsN5he0QLeXz
FI6X5T48+o0WGOOVD9ezMw47RGipnnwYOmaUZ0GaFiaV9zygAMICwsce1Gip
vgLIDJ3lccpBB0cyewp4BtyAJ1a3Z+vAWK7Hczi5mZlZF6kDYzlFz+F+SvZj
xwwd1f+iO+dV3gs1Oujfsxzbl5D4mTr4hEML5fESHqqW3EyZ3QJLFvdchRD1
yegjjyJbKJ8iOJD/aItNRgv0zGaVUAR3XW1269UtlNc/4LjasjbZvhV0PdNp
/4FFRy4kBM1qpfxewfYDUby8iFbwNjZAMfwstvrOLq2V8iyGCTePx81UtYJx
eXtfQ3+1bu/SQW2U778Q7pLvGqRsgyePe65/IcLFLe7V3jbKuwS6ktePDUtq
A2vjAkvhd7+UXZLaNsq/FGwc7W+s69cOxumCy+D4lYsDk6a0k8cbcM2e9Xnx
tnaq5w0s3TBt5b/X2snnDdgE2Y1JK22n+t5AiHn0wF3mHeRVDtHLvPcJsYPq
LYcVxw7rI9d0kF85jJPEDtae66D6K6BEXSibUNBBnhXgW8KqWcfSg2m6ClAt
/F69e7iefCvhhn/1hQ0L9JRPJSzK6OJMPaon70pgVtqdEGboKa8qsJ40OSJe
pSf/KsjUhC53GdBJ+VVBeP+SXqend1I/VMOQ29UW6h2dlGc1uOvb/EYmdFJ/
VMNc+wEBc0o6Kd+3oDibzVsh6aJ+eQsWocN6hXp2Ud5vIb7wtd53eRd9399B
xMBhI6xiuyj/dyC/NNj18cMu6qd3MD+Ps3C1ros8asDX1WuBfoiBPGrg2MmL
278PNJBHDXhct3Uq220gjxp4FHTkucd1A3nUAqgMVRtLDeRRC9MiMioD+Aya
PGphrl+Xe8inDJo86iAoOSB86UgGTR510Hv9pXmLpzBo6s86cHAIrp0TwqDJ
ox7uHawPnLyFQZNHPXjGRjx2O8KgyaMeTubZe0suM2jyaIBaj8shFX8xaPJo
gPkj421uvGDQ5NEAe3LyYzbXM2jyeA/vBypbxrBZaPJ4D+/ipqxq7sNCk8d7
2JT+aOBFdxaaPBphmsRp+te+LDR5NMIObUKjLpiFJo9GOFtuAyfWs9Dk8QH2
N367yP0gC00eH+BBcuLezHMsNHl8gJU5tdemJ7HQ5KGCBYsGuBY9+f+xqT4V
2KuczWdVsdDk1T3OtNn5sp1F9aogVuJ2YKqCjSY/Ffy4z+ebNAc21a+C+IxI
ibM3G02eKshOD7gbrWRTHk2wPi71hHY5G02+TTD+zfibgbvZlE8TCK82Dr12
ko0m7yZ4LN80iJ3ApryaYEXc4fiA+2zyb4IwvF1+tpiNxuVZNUPSKHb5WxWb
+qEZztsk5ToJOGiMs/u95f3FpKTln3LQGFdUMyT0Op56yYODpvdTMwTW/qYp
ncxB0/e3GfJOR39vOZ9DeavBdeQvwT6bONQ/ahBYXft77SEO5a+GVTJWwqnz
HOonNaQnDpuYeYdDHmqoqLhzpvoph/pLDULXqBxeNYc8NNAnJrVkUAeHPDSQ
NDXrwzgFlzw0kNn6r7XSgUseGjDzuj1/qReXPDRQGP2qaksglzw0UF81OWn/
Mi55dL8H657Ux+zkkocWiqxlR88e55KHFp59XpN68SqXPLTwzoXZ9VsGlzy0
sCib1/B7EReN8WVqYfMrqcW191zy0ML9iDjOVQ6PPHRwoK9T/qW+PPLQQZKy
9/5z7jzy0IFoWfq4nybw6Puqg6w+pR2Rc3jkoYPAOQWFu9fyyEMHynVDX68P
55FHCxQ69u0TeoZHHi0wM6nuVEAijzxawKnPqo2QwyOPFlhnP/WmUxmPPFpA
m2U/30rLI48WkNUsO6QX8cmjFerP+PlUDuCTRyukPEiLyR7FJ49W+Mt97sHf
p/LJoxUm34wfHhXCJ49WWO/zy4k1m/nk0QrV6fOz/A/zyaMVQq7sz3G/wCeP
Nnjr/CxBmsInjzZ4fG7Qrro8PhqnW9MG9StLJj2o5pNHG7zs/8Lylw4+ebTB
hPB19VsVAvJogx8fDigOdBCQRztEc7+qc/YSkEc7HJ5caccJFJBHO9htTzrx
aqmAPNqh17C5vn/sEJBHOzxK8fIOixHQftoO2Reuh8/8TUAeHcBPuOvski5A
0/mtA15E2XsYXgrIowNmaFIuFdQLyKMDQixZUfEsIXl0wDh5gGZDbyF5dED8
jeelE1yF5KEH7x2HZvT6UkgeenDePXXh25lC8tBDf+9CyZ+rhOShB8OtX2fv
DROShx72WNgplT8LyUMPysydzODrQvLQg0Vu7uKmLCF5dMLmTY2Rf78Wkkcn
PD5zY1tkk5A8OmGE7/XP5wjMyKMT+sxYl+v4qRl5dMLF81PG6EaYkUcnXCpf
ve/eJDPy6IKkxc13j3xrRh5d4Ky7Vzp3gxl5dHWfJxI1TgfNyKMLfty2htMa
Z0YeXXA3L1yedduMPLrgZf2SgdG5ZuRhgMuR8zznlZuRhwHcL59d6NJiRh4G
2HN1bFybREQeBvh7Xn/1g0Ei8jDA2yBdSMwYEXkYwKlY0rLgKxF5MLj9pxXX
3UP/G/9AY1N9DE7wSYvp3CIiLwaVdzZdyY0SoTE+LwaLFcUfYi+KyI/BXKnl
6qV3RVQ/gzkTg5xGF4jIk8FCv1V2/Hci2r8Z9A2eEfpSLyJfBk+WFNZdsBBT
PgwOuHw0dYOjmLwZZNV4l/h4i2k/YVAzZ4q/tVJM/gz2anTq+3aZmPJj4asy
Z8+knWLqBxZyRceS9x8X037DQsf3G0/Oviqm/mBhnEdjkUuGmPJl4RHXlu2G
QjHtpyx8OuD7Q88axJQ3CwukXvxLbAn1Dws/bOrbuKWPhPJnYVHrCd+v3CT0
/mPhw6AZFoN9JOTBwmMHygJbZ0mov1iolsRJn66WkAcbVUd14y/slZAHG6V+
9uqtpyTkwcbYrBWDA25IqP/YOOr2+xdDH0rIg41eyzPM2CUS8mBjmF39veJm
CXmwsTz0W94toZQ82Jji3pUXaSslDzZmhZyxWzpSSh5snN7eJfjST0oebPQI
LtxsO19KHmwcG/dwS/tGKXmwMfHFEklRhJQ8OOg3zWvErV+k5MHB8WV/NxxN
kpIHB+udZnmteSIlDw6OKw21m14pJQ8OBrQNu+TWJiUPDkaH6dNl5jLy4KDi
deemD0Nk5MHB0dazc/LHysiDg8M7nJJv+svIg4P2tdsnHl8sIw8O3hYpN27e
JiOP7nNH79NfBkfLyIOL0mV+iXhFRh5cVEq9suzSZOTBRfs1uFX8QkYeXPRZ
a/u8qVZGHlwsP3ks/x+DjDy4qP7z6/Xp1ubkwcV9p1mpV5zNab/gougeXj06
3pw8uFhSeX78D9+YkwcXbcS3di76zpw8uDghUrXIf89/Y18am3y4mBpWoPGM
NScfLv70+r6L4x/m5MNDdt4wmXWWOfl0v+f3rYplvzYnHx6umP78qUplTj48
tHQJKlrNkZMPD9dOOXV6iUxOPjz884dZSfP6ysmHh5N8fnWYOUROPjzcpjz3
3t9dTj48PBPrb+Y3Vk4+3WNl9tYvJ8jJh4cL3C2+8PKXkw8Pq7/+bN7oOXLy
4WPDps+eDV8sp/M4H90Yy1Mua+Xkw8cKUW6ywzY5+fBx0J5v3AaHy8mHjwtH
/9FqGy2n8zsf39Rn9fnkjJx8+Njvu0OHe1+Rk0/3/XOqWVaJcvLh49LTJVsV
aXLy4WPKLc8mWY6cPPh4LEqVKnkhp/2ej+s9ykpEZXLy4KO6X02gWZ2cPARY
41NrK9TKyUOAl33SvAWMgjy6xwGYyBcryEOAU4N9t/F7KchDgDcsL8byByrI
o/scYXATC1wU5CHAwftv5QtGK8hDgFPE3DrhFwryEOCYqtoZomkK8hBg6K5h
vSUzFeQhwNPLzjnJFirIQ4Abgpij8lUK8hDitRHWfpZbFPjx/12mXN7Ax/sf
x/8D8eyIpw==
     "], {{{}, {}, {}, {}}, {{}, {}, 
       {RGBColor[1, 0, 0], PointSize[0.007333333333333334], AbsoluteThickness[
        1.6], LineBox[CompressedData["
1:eJwl1FO4EAYYBuBzsm2dTratheVlL9u2l7G2zGVbW8tuy7Ztuy2+5+ni/f7b
7+b7g5t0rNohMCAgIKsIuaEITRjCEo7wRCAikYhMFKISjejEICaxiE0c4hKP
+CQgIYlITBKSkowgkhNMClKSitSkIS3pSE8GMpKJzGQJ6U42spODnOQiN3nI
Sz7yU4CCFKIwRfiBohSjOCX4kZKUojRlKEs5yvMTFahIJSpThapUozo1qEkt
alOHn6lLPerTgIY0ojFNaEozmtOClrSiNW1oSzva04GOdKIzXehKN7rTg570
ojd96Es/+jOAgfzCIAYzhKEMYzgjGMkoRvMrY/iN3xnLOMYzgYlMYjJTmMo0
pjODP5jJLGYzh7nMYz4LWMgiFrOEpSxjOStYySpWs4a1rGM9f/IXG/ibjWxi
M1vYyja2s4Od7GI3e9jLPv7hX/ZzgIMc4jBHOMoxjnOCk5ziNGc4yznOc4GL
XOIyV7jKNa5zg5vc4jZ3uMs97vOAhzziMU94yjOe84KXvOI1b3jLO97zgf/4
n4984jNf+ErI+AMJRWjCEJZwhCcCEYlEZKIQlWhEJwYxiUVs4hCXeMQnAQlJ
RGKSkJRkBJGcYFKQklSkJg1pSUd6MpCRTGQmS+D33/UNkpyF/A==
         "]]}}}], {}, {}, {{}, {}}}, GraphicsComplexBox[CompressedData["
1:eJxlmHlYU1cah0MSNiEIYXGI2umo1aDWVtt0XNDz1VuxtYpxKTrUhoJL0ai4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    "], {{
      {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], 
       Opacity[0.3], EdgeForm[None], 
       GraphicsGroupBox[{PolygonBox[CompressedData["
1:eJxNmHnc11MWx39XtmzZRSVPItEiLVpEq1JpsS8RGZpqKsvIEkklS9YUFaVG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          "]], PolygonBox[CompressedData["
1:eJwtlGmIiFEUhu8Zxr41IjSyDSYlpSSlNPnn50wYk3XGiLITxr4vI4xdiFCW
smRnNHaDsQxj+eW3oSgK2Xnezvnx9H7nu/e7595z3/N1K56RPz0jpTQMGsJG
S+kYNIe/xEXocxgEVcTl6DRoBn+IC9BH0AfKiAvRWhgA54iHo4+hL5QTH0dP
xNq1cIDnBfBN+dGRcASawNHkudbD7+Q5tbcNkVt7XAFPoT984N129CS0gAR7
YQ60hgawBV5CHnxmyir0GQyEj8T56FVoD5OIN6F1MBg+Ee9CZ0NLsHjeEbn0
bhbcge6QA3PhdOT+wrTD6BL4wXNjnRHWwC/ipugVuAylxO3QMfAChsBr3i1C
n0A/eE98Fj0Db3lug1ZCCXSEDnH2PZARNdDcC9A2vlmLToWusYel6GRoFHvU
2E3oEnMewn34zljvqPVW+Je85vr2gfmY1tgWNcmJOYfQaugFmTAOXsFQeMP4
PfRinK2nPAT7IBeyoCZqqlrmxloTzOdqzdtwy9yr2rO8OR/qk3tUdzMTesQd
qZYjzL2pmpbp3qGzuSflLXlSXpTH7sL42KvWkLcXwrvkHi+F/fA1eU6NHTT3
tuZo7SrIjhzLzD0hL/xkfLF5jTKjxvPQidAp1lwXnpFX1BOn0J3mXmwF56Nm
WXHH18w9LS/LEzfgunmvZkftK8x7QXeg3hgbXsuL3JXhJe2hGC6Ze1M9ol5f
ad576nn9K1ab95L+Geqd0ea9rh5Sr40y/zeo56bA8ji7el5e32zea/L8bvMz
6mzy8H+Yz5U5
          "]]}]}, {}, {}, {}, {}}, 
     {GrayLevel[0], AbsoluteThickness[1.6], LineBox[CompressedData["
1:eJwt0ulSDQAYBuCDyFIkXIB/3AP30EKhbClCHCqVFrs49lKEQlIhWyhLCFG2
iijRIkyuw3Nm/Hjm/Wa+me/P985PCyZsnRAIBNqZSHiex0IWE08GTy0e8ohW
0nhMAm2s4wnp5DHEDqrJIJ8PJFLDEp7TzjPWs5NhCrjIJQr5yFIuk0Q3RWyg
hTespZNaiuniHW/JZBcjlHCF3Qywh43UkUwPe9nEPnpZxlWW84n9bOYAn1lB
PSm85BUvyKKUUQ7SwCG+cZgtHOEnIRo5yiDHuM41UunjOOFnneALK7nBKr5y
kiCn6Gc1TazhNdvoYDvljFHGTU7znQqyOcMvKrnFWX5QRQ7n+c05bpPLey5w
j/s84A7N3CWGv7o0W47LP4wxRD89dIa7RjP1VBGigHTiWMQC5jKH2PBNYpjF
TKKJYgbTmcZUIpnCZCKY9L/3/wBP1mf7
       "]]}}], InsetBox[
    StyleBox[Cell["T=0",
      GeneratedCell->False,
      CellAutoOverwrite->False,
      CellBaseline->Baseline,
      TextAlignment->Left],
     FontSize->16,
     FontWeight->Bold,
     FontOpacity->1.,
     Background->GrayLevel[1.]], {1.6589861751152073, 4.465437788018432}, {
    Left, Baseline},
    Alignment->{Left, Top}], 
   StyleBox[InsetBox[
     StyleBox[Cell["T=0.1",
       GeneratedCell->False,
       CellAutoOverwrite->False,
       CellBaseline->Baseline,
       TextAlignment->Left],
      FontSize->16,
      FontWeight->Bold,
      FontOpacity->1.], {2.400921658986175, 3.408602150537634}, {
     Left, Baseline},
     Alignment->{Left, Top}],
    Background->RGBColor[1., 1., 1., 0.]]},
  AspectRatio->1,
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0, 0.5225},
  AxesStyle->Directive[
    GrayLevel[0], 12],
  DisplayFunction->Identity,
  Frame->{{True, True}, {True, True}},
  FrameLabel->{{
     FormBox["\"\[CapitalDelta]\"", TraditionalForm], None}, {
     FormBox["\"q\"", TraditionalForm], None}},
  FrameStyle->Directive[
    GrayLevel[0]],
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->{{25., 9.5}, {40., 7.5}},
  LabelStyle->Directive[
    GrayLevel[0], Bold, Medium],
  Method->{"CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Part[{{Identity, Identity}, {Identity, Identity}}, 1, 2][#]& )[
         Part[#, 1]], 
        (Part[{{Identity, Identity}, {Identity, Identity}}, 2, 2][#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Part[{{Identity, Identity}, {Identity, Identity}}, 1, 2][#]& )[
         Part[#, 1]], 
        (Part[{{Identity, Identity}, {Identity, Identity}}, 2, 2][#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{{0., 3.}, {1., 5.}},
  PlotRangeClipping->True,
  PlotRangePadding->Automatic,
  RotateLabel->False,
  Ticks->{Automatic, Automatic}]], "Input",
 CellChangeTimes->{{3.770731903657403*^9, 3.770731915592721*^9}, 
   3.770731964179603*^9, 3.7733925993486404`*^9}],

Cell[TextData[StyleBox["This is our fig.20",
 FontWeight->"Bold"]], "Text",
 CellChangeTimes->{{3.7733925947988787`*^9, 3.773392612938507*^9}}]
}, Closed]]
}, Open  ]]
},
WindowSize->{1520, 781},
WindowMargins->{{-8, Automatic}, {Automatic, 0}},
FrontEndVersion->"11.0 for Microsoft Windows (64-bit) (September 21, 2016)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 494, 13, 242, "Title"],
Cell[1077, 37, 598, 10, 86, "Text"],
Cell[1678, 49, 175, 3, 30, "Input"],
Cell[1856, 54, 202, 4, 30, "Input"],
Cell[CellGroupData[{
Cell[2083, 62, 112, 1, 70, "Section"],
Cell[2198, 65, 286, 4, 30, "Text"],
Cell[2487, 71, 216, 5, 50, "Input"],
Cell[2706, 78, 835, 25, 99, "Input"],
Cell[3544, 105, 1175, 36, 56, "Input"],
Cell[4722, 143, 763, 15, 51, "Input"]
}, Closed]],
Cell[CellGroupData[{
Cell[5522, 163, 164, 2, 56, "Section"],
Cell[5689, 167, 245, 4, 30, "Text"],
Cell[5937, 173, 902, 26, 49, "Input"],
Cell[CellGroupData[{
Cell[6864, 203, 1056, 23, 30, "Input"],
Cell[7923, 228, 4419, 87, 389, "Output"]
}, Open  ]],
Cell[12357, 318, 550, 14, 30, "Input"],
Cell[12910, 334, 11738, 211, 389, "Input"]
}, Closed]],
Cell[CellGroupData[{
Cell[24685, 550, 230, 3, 56, "Section"],
Cell[24918, 555, 166, 2, 30, "Text"],
Cell[CellGroupData[{
Cell[25109, 561, 660, 16, 54, "Input"],
Cell[25772, 579, 2787, 81, 52, "Output"]
}, Open  ]],
Cell[28574, 663, 456, 6, 49, "Text"],
Cell[CellGroupData[{
Cell[29055, 673, 1923, 61, 135, "Input"],
Cell[30981, 736, 754, 18, 51, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[31772, 759, 997, 33, 146, "Input"],
Cell[32772, 794, 676, 16, 48, "Output"]
}, Open  ]],
Cell[33463, 813, 273, 9, 5, "Text"],
Cell[33739, 824, 221, 3, 30, "Text"],
Cell[33963, 829, 239, 6, 30, "Input"],
Cell[34205, 837, 1995, 46, 52, "Input"],
Cell[36203, 885, 273, 9, 5, "Text"]
}, Closed]],
Cell[CellGroupData[{
Cell[36513, 899, 505, 11, 56, "Section"],
Cell[37021, 912, 437, 6, 49, "Text"],
Cell[37461, 920, 920, 23, 49, "Input"],
Cell[CellGroupData[{
Cell[38406, 947, 588, 14, 30, "Input"],
Cell[38997, 963, 4485, 102, 212, "Output"]
}, Open  ]],
Cell[43497, 1068, 273, 9, 5, "Text"]
}, Closed]],
Cell[CellGroupData[{
Cell[43807, 1082, 204, 3, 56, "Section"],
Cell[44014, 1087, 495, 7, 68, "Text"],
Cell[CellGroupData[{
Cell[44534, 1098, 385, 12, 51, "Input"],
Cell[44922, 1112, 876, 28, 47, "Output"]
}, Open  ]],
Cell[45813, 1143, 4712, 131, 250, "Input"],
Cell[50528, 1276, 4714, 131, 250, "Input"],
Cell[55245, 1409, 4657, 130, 250, "Input"],
Cell[59905, 1541, 417, 6, 49, "Text"]
}, Closed]],
Cell[CellGroupData[{
Cell[60359, 1552, 193, 3, 56, "Section"],
Cell[60555, 1557, 216, 3, 30, "Text"],
Cell[60774, 1562, 5477, 143, 164, "Input"],
Cell[66254, 1707, 28644, 502, 388, "Input"],
Cell[94901, 2211, 143, 2, 30, "Text"]
}, Closed]]
}, Open  ]]
}
]
*)



==> anc/Section_4.3_-_AC_conductivity_numerics.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 11.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    792011,      13725]
NotebookOptionsPosition[    789213,      13637]
NotebookOutlinePosition[    789560,      13652]
CellTagsIndexPosition[    789517,      13649]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell[TextData[StyleBox["Section 4.3 : AC conductivity",
 FontSize->72]], "Title",
 CellChangeTimes->{{3.7553375785327024`*^9, 3.755337581092774*^9}, {
  3.7553458340868587`*^9, 3.755345836777856*^9}, {3.770125886498489*^9, 
  3.770125888018633*^9}, {3.7719597670256357`*^9, 3.7719597702706633`*^9}, {
  3.773392156225182*^9, 3.7733921599027157`*^9}},
 TextAlignment->Center],

Cell[TextData[StyleBox["We take the theory in https://arxiv.org/abs/1411.1003 \
and we:\n1) compute numerically the frequency dependent optical conductivity\n\
2) we cross-check the analytic formula extracted in the lectures\n3) we check \
the numerics using the sum rule explained in the lectures\n\nThe computations \
are discussed in section 4.3 of the notes",
 FontSize->18,
 FontSlant->"Italic",
 Background->RGBColor[0.87, 0.94, 1]]], "Text",
 CellChangeTimes->{{3.7701258921557217`*^9, 3.7701259143520966`*^9}, {
  3.7719597882100897`*^9, 3.771959841046954*^9}, {3.773392163354185*^9, 
  3.7733921723466797`*^9}}],

Cell[BoxData[
 RowBox[{"Quit", "[", "]"}]], "Input",
 CellChangeTimes->{{3.7553375835465155`*^9, 3.7553375846647186`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"FS", "=", "FullSimplify"}], ";"}]], "Input",
 CellChangeTimes->{{3.7553375857528944`*^9, 3.7553375880275745`*^9}}],

Cell[CellGroupData[{

Cell["Equations", "Section",
 CellChangeTimes->{{3.7553376454653845`*^9, 3.7553376465002003`*^9}}],

Cell[TextData[StyleBox["Equations for the perturbations. The bulk fields are \
aa and U and the radial coordinate goes from u=uh (horizon) to u=0 \
(boundary).",
 FontWeight->"Bold"]], "Text",
 CellChangeTimes->{{3.770125954012601*^9, 3.7701259575722647`*^9}, {
  3.7719598758323245`*^9, 3.7719598892661357`*^9}, {3.7733921923591776`*^9, 
  3.77339220725626*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"EQ2X2", "[", 
    RowBox[{"u_", ",", "\[Omega]_"}], "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"aa", "[", "u", "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             FractionBox[
              RowBox[{"2", " ", 
               SuperscriptBox["u", "2"], " ", 
               SuperscriptBox["\[Mu]", "2"]}], "rh"]}], "+", 
            FractionBox[
             RowBox[{"rh", " ", 
              SuperscriptBox["\[Omega]", "2"]}], 
             RowBox[{"f", "[", "u", "]"}]]}], ")"}]}], "+", 
         RowBox[{"rh", " ", 
          RowBox[{
           SuperscriptBox["aa", "\[Prime]",
            MultilineFunction->None], "[", "u", "]"}], " ", 
          RowBox[{
           SuperscriptBox["f", "\[Prime]",
            MultilineFunction->None], "[", "u", "]"}]}], "-", 
         FractionBox[
          RowBox[{"2", " ", "\[ImaginaryI]", " ", "m2", " ", "u", " ", 
           SuperscriptBox["\[Alpha]", "2"], " ", "\[Mu]", " ", 
           RowBox[{"U", "[", "u", "]"}], " ", 
           RowBox[{
            SuperscriptBox["V", "\[Prime]",
             MultilineFunction->None], "[", 
            RowBox[{
             SuperscriptBox["u", "2"], " ", 
             SuperscriptBox["\[Alpha]", "2"]}], "]"}]}], "\[Omega]"], "+", 
         RowBox[{"rh", " ", 
          RowBox[{"f", "[", "u", "]"}], " ", 
          RowBox[{
           SuperscriptBox["aa", "\[Prime]\[Prime]",
            MultilineFunction->None], "[", "u", "]"}]}]}], "\[Equal]", "0"}], 
       ",", 
       RowBox[{
        RowBox[{
         FractionBox[
          RowBox[{
          "2", " ", "\[ImaginaryI]", " ", "u", " ", "\[Mu]", " ", "\[Omega]", 
           " ", 
           RowBox[{"aa", "[", "u", "]"}]}], 
          RowBox[{"rh", " ", 
           RowBox[{"f", "[", "u", "]"}]}]], "+", 
         RowBox[{
          SuperscriptBox["U", "\[Prime]\[Prime]",
           MultilineFunction->None], "[", "u", "]"}], "+", 
         RowBox[{
          RowBox[{
           SuperscriptBox["U", "\[Prime]",
            MultilineFunction->None], "[", "u", "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            FractionBox[
             RowBox[{
              SuperscriptBox["f", "\[Prime]",
               MultilineFunction->None], "[", "u", "]"}], 
             RowBox[{"f", "[", "u", "]"}]], "+", 
            FractionBox[
             RowBox[{"2", " ", "u", " ", 
              SuperscriptBox["\[Alpha]", "2"], " ", 
              RowBox[{
               SuperscriptBox["V", "\[Prime]\[Prime]",
                MultilineFunction->None], "[", 
               RowBox[{
                SuperscriptBox["u", "2"], " ", 
                SuperscriptBox["\[Alpha]", "2"]}], "]"}]}], 
             RowBox[{
              SuperscriptBox["V", "\[Prime]",
               MultilineFunction->None], "[", 
              RowBox[{
               SuperscriptBox["u", "2"], " ", 
               SuperscriptBox["\[Alpha]", "2"]}], "]"}]]}], ")"}]}], "+", 
         FractionBox[
          RowBox[{
           RowBox[{"U", "[", "u", "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"u", " ", 
                 SuperscriptBox["\[Omega]", "2"]}], "-", 
                RowBox[{
                 RowBox[{"f", "[", "u", "]"}], " ", 
                 RowBox[{
                  SuperscriptBox["f", "\[Prime]",
                   MultilineFunction->None], "[", "u", "]"}]}]}], ")"}], " ", 
              SuperscriptBox[
               RowBox[{
                SuperscriptBox["V", "\[Prime]",
                 MultilineFunction->None], "[", 
                RowBox[{
                 SuperscriptBox["u", "2"], " ", 
                 SuperscriptBox["\[Alpha]", "2"]}], "]"}], "2"]}], "-", 
             RowBox[{"2", " ", "m2", " ", "u", " ", 
              SuperscriptBox["\[Alpha]", "2"], " ", 
              RowBox[{"f", "[", "u", "]"}], " ", 
              SuperscriptBox[
               RowBox[{
                SuperscriptBox["V", "\[Prime]",
                 MultilineFunction->None], "[", 
                RowBox[{
                 SuperscriptBox["u", "2"], " ", 
                 SuperscriptBox["\[Alpha]", "2"]}], "]"}], "3"]}], "-", 
             RowBox[{"4", " ", 
              SuperscriptBox["u", "3"], " ", 
              SuperscriptBox["\[Alpha]", "4"], " ", 
              SuperscriptBox[
               RowBox[{"f", "[", "u", "]"}], "2"], " ", 
              SuperscriptBox[
               RowBox[{
                SuperscriptBox["V", "\[Prime]\[Prime]",
                 MultilineFunction->None], "[", 
                RowBox[{
                 SuperscriptBox["u", "2"], " ", 
                 SuperscriptBox["\[Alpha]", "2"]}], "]"}], "2"]}], "+", 
             RowBox[{"2", " ", "u", " ", 
              SuperscriptBox["\[Alpha]", "2"], " ", 
              RowBox[{"f", "[", "u", "]"}], " ", 
              RowBox[{
               SuperscriptBox["V", "\[Prime]",
                MultilineFunction->None], "[", 
               RowBox[{
                SuperscriptBox["u", "2"], " ", 
                SuperscriptBox["\[Alpha]", "2"]}], "]"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"2", " ", 
                    RowBox[{"f", "[", "u", "]"}]}], "+", 
                   RowBox[{"u", " ", 
                    RowBox[{
                    SuperscriptBox["f", "\[Prime]",
                    MultilineFunction->None], "[", "u", "]"}]}]}], ")"}], " ", 
                 RowBox[{
                  SuperscriptBox["V", "\[Prime]\[Prime]",
                   MultilineFunction->None], "[", 
                  RowBox[{
                   SuperscriptBox["u", "2"], " ", 
                   SuperscriptBox["\[Alpha]", "2"]}], "]"}]}], "+", 
                RowBox[{"2", " ", 
                 SuperscriptBox["u", "2"], " ", 
                 SuperscriptBox["\[Alpha]", "2"], " ", 
                 RowBox[{"f", "[", "u", "]"}], " ", 
                 RowBox[{
                  SuperscriptBox["V", 
                   TagBox[
                    RowBox[{"(", "3", ")"}],
                    Derivative],
                   MultilineFunction->None], "[", 
                  RowBox[{
                   SuperscriptBox["u", "2"], " ", 
                   SuperscriptBox["\[Alpha]", "2"]}], "]"}]}]}], ")"}]}]}], 
            ")"}]}], 
          RowBox[{"u", " ", 
           SuperscriptBox[
            RowBox[{"f", "[", "u", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{
             SuperscriptBox["V", "\[Prime]",
              MultilineFunction->None], "[", 
             RowBox[{
              SuperscriptBox["u", "2"], " ", 
              SuperscriptBox["\[Alpha]", "2"]}], "]"}], "2"]}]]}], "\[Equal]",
         "0"}]}], "}"}], "/.", 
     RowBox[{"rh", "\[Rule]", "uh"}]}], "/.", 
    RowBox[{"\[Alpha]", "\[Rule]", "1"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.6243448233054495`*^9, 3.624344846587818*^9}, {
  3.624344906450076*^9, 3.624344910419017*^9}, {3.6243449626246557`*^9, 
  3.624344966546726*^9}, {3.62434508938076*^9, 3.6243451060221863`*^9}, {
  3.755337731919215*^9, 3.755337772596152*^9}, {3.7553459323011227`*^9, 
  3.7553459327345257`*^9}, {3.7553463125496016`*^9, 3.7553463189125977`*^9}, {
  3.755346543483094*^9, 3.7553465440534687`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"fback", "[", "u_", "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      SuperscriptBox["u", "3"], " ", 
      RowBox[{"Integrate", "[", 
       RowBox[{
        FractionBox[
         RowBox[{
          RowBox[{"2", " ", 
           SuperscriptBox["uh", "2"], " ", "\[CapitalLambda]"}], "+", 
          RowBox[{"2", " ", "m2", " ", 
           SuperscriptBox["uh", "2"], " ", 
           RowBox[{"V", "[", 
            RowBox[{
             SuperscriptBox["\[Alpha]", "2"], " ", 
             SuperscriptBox[
              RowBox[{"K", "[", "1", "]"}], "2"]}], "]"}]}], "+", 
          RowBox[{
           SuperscriptBox["\[Mu]", "2"], " ", 
           SuperscriptBox[
            RowBox[{"K", "[", "1", "]"}], "4"]}]}], 
         RowBox[{"2", " ", 
          SuperscriptBox["uh", "2"], " ", 
          SuperscriptBox[
           RowBox[{"K", "[", "1", "]"}], "4"]}]], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"K", "[", "1", "]"}], ",", "uh", ",", "u"}], "}"}], ",", 
        RowBox[{"GenerateConditions", "\[Rule]", "False"}]}], "]"}]}], "/.", 
     RowBox[{"\[CapitalLambda]", "\[Rule]", 
      RowBox[{"-", "3"}]}]}], "/.", 
    RowBox[{"\[Alpha]", "\[Rule]", "1"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.7553378492509356`*^9, 3.7553379003679247`*^9}, {
  3.755337931224803*^9, 3.755337932027667*^9}}],

Cell[TextData[{
 StyleBox["The formula for the DC conductivity and temperature (fixing ",
  FontWeight->"Bold"],
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{
     SubscriptBox["u", "h"], "=", "1"}], ")"}], TraditionalForm]],
  FontWeight->"Bold"],
 StyleBox[" are",
  FontWeight->"Bold"]
}], "Text",
 CellChangeTimes->{{3.7701259850654907`*^9, 3.770125993574439*^9}, {
  3.771959897015964*^9, 3.7719599057753167`*^9}, {3.7733922104627914`*^9, 
  3.773392212259157*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"DC", "[", 
    RowBox[{"m2_", ",", "\[Alpha]_", ",", "\[Beta]_", ",", "\[Mu]_"}], "]"}], 
   "=", 
   RowBox[{
    RowBox[{
     RowBox[{"1", "+", 
      FractionBox[
       SuperscriptBox["\[Mu]", "2"], 
       RowBox[{"m2", " ", 
        RowBox[{
         SuperscriptBox["V", "\[Prime]",
          MultilineFunction->None], "[", 
         SuperscriptBox["uh", "2"], "]"}]}]]}], "/.", 
     RowBox[{"V", "\[Rule]", 
      RowBox[{"Function", "[", 
       RowBox[{"z", ",", 
        RowBox[{
         RowBox[{"\[Alpha]", " ", "z"}], "+", 
         RowBox[{"\[Beta]", " ", 
          SuperscriptBox["z", "5"]}]}]}], "]"}]}]}], "/.", 
    RowBox[{"uh", "\[Rule]", "1"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.7553466489740114`*^9, 3.7553466611134157`*^9}, {
   3.755346724693622*^9, 3.7553467337950115`*^9}, 3.7701259692994213`*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Temp", "[", 
    RowBox[{"m2_", ",", "\[Alpha]_", ",", "\[Beta]_", ",", "\[Mu]_"}], "]"}], 
   "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      FractionBox["3", 
       RowBox[{"4", " ", "\[Pi]", " ", "uh"}]], "-", 
      FractionBox[
       RowBox[{"uh", " ", 
        SuperscriptBox["\[Mu]", "2"]}], 
       RowBox[{"8", " ", "\[Pi]"}]], "-", 
      FractionBox[
       RowBox[{"m2", " ", 
        RowBox[{"V", "[", 
         SuperscriptBox["uh", "2"], "]"}]}], 
       RowBox[{"4", " ", "\[Pi]", " ", "uh"}]]}], "/.", 
     RowBox[{"V", "\[Rule]", 
      RowBox[{"Function", "[", 
       RowBox[{"z", ",", 
        RowBox[{
         RowBox[{"\[Alpha]", " ", "z"}], "+", 
         RowBox[{"\[Beta]", " ", 
          SuperscriptBox["z", "5"]}]}]}], "]"}]}]}], "/.", 
    RowBox[{"uh", "\[Rule]", "1"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.7553468308645616`*^9, 3.755346843140438*^9}, 
   3.7701259708881817`*^9}]
}, Closed]],

Cell[CellGroupData[{

Cell["Numerical routine", "Section",
 CellChangeTimes->{{3.755423638650324*^9, 3.755423640038503*^9}, {
  3.7554240190910645`*^9, 3.755424020262648*^9}, {3.7701260226347136`*^9, 
  3.7701260260975666`*^9}}],

Cell[TextData[StyleBox["Let us remove the ingoing part of the two bulk fields \
(same procedure as changing to EF coordinates) and re-define the equations.\n\
Now the new fields UU and A has to obey simply regularity at the horizon",
 FontWeight->"Bold"]], "Text",
 CellChangeTimes->{{3.7701260320588975`*^9, 3.7701260397912564`*^9}, {
  3.7719599168002744`*^9, 3.7719599620887575`*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       FractionBox["1", 
        RowBox[{
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{"I", " ", "w", " ", 
           RowBox[{"\[Integral]", 
            RowBox[{
             FractionBox["1", 
              RowBox[{"f", "[", "u", "]"}]], 
             RowBox[{"\[DifferentialD]", "u"}]}]}]}]], " ", "uh", " ", 
         RowBox[{"f", "[", "u", "]"}]}]], 
       RowBox[{
        RowBox[{
         RowBox[{"EQ2X2", "[", 
          RowBox[{"u", ",", "w"}], "]"}], "[", 
         RowBox[{"[", "1", "]"}], "]"}], "[", 
        RowBox[{"[", "1", "]"}], "]"}]}], "/.", 
      RowBox[{"aa", "\[Rule]", 
       RowBox[{"Function", "[", 
        RowBox[{"u", ",", 
         RowBox[{
          RowBox[{"Exp", "[", " ", 
           RowBox[{"I", " ", "w", " ", 
            RowBox[{"Integrate", "[", 
             RowBox[{
              RowBox[{"1", "/", 
               RowBox[{"f", "[", "u", "]"}]}], ",", "u"}], "]"}]}], "]"}], 
          " ", 
          RowBox[{"A", "[", "u", "]"}]}]}], "]"}]}]}], "/.", 
     RowBox[{"U", "\[Rule]", " ", 
      RowBox[{"Function", "[", 
       RowBox[{"u", ",", 
        RowBox[{"w", " ", 
         RowBox[{"Exp", "[", 
          RowBox[{"I", " ", "w", " ", 
           RowBox[{"Integrate", "[", 
            RowBox[{
             RowBox[{"1", "/", 
              RowBox[{"f", "[", "u", "]"}]}], ",", "u"}], "]"}]}], "]"}], " ", 
         RowBox[{"UU", "[", "u", "]"}]}]}], "]"}]}]}], "//", "Simplify"}], "//",
    "Expand"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"uno", "=", 
   RowBox[{
    RowBox[{"%", "/.", 
     RowBox[{"uh", "\[Rule]", "1"}]}], "//", 
    RowBox[{
     RowBox[{"Collect", "[", 
      RowBox[{"#", ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"A", "'"}], "[", "u", "]"}], ",", 
         RowBox[{"A", "[", "u", "]"}], ",", 
         RowBox[{
          RowBox[{"A", "''"}], "[", "u", "]"}]}], "}"}], ",", "Expand"}], 
      "]"}], "&"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       FractionBox["1", 
        RowBox[{"w", " ", 
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{"I", " ", "w", " ", 
           RowBox[{"\[Integral]", 
            RowBox[{
             FractionBox["1", 
              RowBox[{"f", "[", "u", "]"}]], 
             RowBox[{"\[DifferentialD]", "u"}]}]}]}]]}]], 
       RowBox[{
        RowBox[{
         RowBox[{"EQ2X2", "[", 
          RowBox[{"u", ",", "w"}], "]"}], "[", 
         RowBox[{"[", "2", "]"}], "]"}], "[", 
        RowBox[{"[", "1", "]"}], "]"}]}], "/.", 
      RowBox[{"aa", "\[Rule]", 
       RowBox[{"Function", "[", 
        RowBox[{"u", ",", 
         RowBox[{
          RowBox[{"Exp", "[", " ", 
           RowBox[{"I", " ", "w", " ", 
            RowBox[{"Integrate", "[", 
             RowBox[{
              RowBox[{"1", "/", 
               RowBox[{"f", "[", "u", "]"}]}], ",", "u"}], "]"}]}], "]"}], 
          " ", 
          RowBox[{"A", "[", "u", "]"}]}]}], "]"}]}]}], "/.", 
     RowBox[{"U", "\[Rule]", " ", 
      RowBox[{"Function", "[", 
       RowBox[{"u", ",", 
        RowBox[{"w", " ", 
         RowBox[{"Exp", "[", 
          RowBox[{"I", " ", "w", " ", 
           RowBox[{"Integrate", "[", 
            RowBox[{
             RowBox[{"1", "/", 
              RowBox[{"f", "[", "u", "]"}]}], ",", "u"}], "]"}]}], "]"}], " ", 
         RowBox[{"UU", "[", "u", "]"}]}]}], "]"}]}]}], "//", "Simplify"}], "//",
    "Expand"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"due", "=", 
   RowBox[{
    RowBox[{"%", "/.", 
     RowBox[{"uh", "\[Rule]", "1"}]}], "//", 
    RowBox[{
     RowBox[{"Collect", "[", 
      RowBox[{"#", ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"A", "'"}], "[", "u", "]"}], ",", 
         RowBox[{"A", "[", "u", "]"}], ",", 
         RowBox[{
          RowBox[{"A", "''"}], "[", "u", "]"}], ",", 
         RowBox[{
          RowBox[{"UU", "''"}], "[", "u", "]"}], ",", 
         RowBox[{
          RowBox[{"UU", "'"}], "[", "u", "]"}], ",", 
         RowBox[{"UU", "[", "u", "]"}]}], "}"}], ",", "Expand"}], "]"}], 
     "&"}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.7554236564877596`*^9, 3.7554239854120207`*^9}, {
  3.770126109445473*^9, 3.770126112538962*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"eqN2", "[", 
    RowBox[{
    "w_", ",", "m2_", ",", "\[Alpha]_", ",", "\[Beta]_", ",", "\[Mu]_"}], 
    "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"uno", "\[Equal]", "0"}], ",", 
         RowBox[{"due", "\[Equal]", "0"}]}], "}"}], "/.", 
       RowBox[{"f", "\[Rule]", 
        RowBox[{"Function", "[", 
         RowBox[{"u", ",", 
          RowBox[{"fback", "[", "u", "]"}]}], "]"}]}]}], "/.", 
      RowBox[{"V", "\[Rule]", 
       RowBox[{"Function", "[", 
        RowBox[{"z", ",", 
         RowBox[{
          RowBox[{"\[Alpha]", " ", "z"}], "+", 
          RowBox[{"\[Beta]", " ", 
           SuperscriptBox["z", "5"]}]}]}], "]"}]}]}], "/.", 
     RowBox[{"uh", "\[Rule]", "1"}]}], "//", "Simplify"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.755423989793003*^9, 3.755424032273739*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"unoB", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"uno", "/.", 
       RowBox[{"f", "\[Rule]", 
        RowBox[{"Function", "[", 
         RowBox[{"u", ",", 
          RowBox[{"fback", "[", "u", "]"}]}], "]"}]}]}], "/.", 
      RowBox[{"V", "\[Rule]", 
       RowBox[{"Function", "[", 
        RowBox[{"z", ",", 
         RowBox[{
          RowBox[{"\[Alpha]", " ", "z"}], "+", 
          RowBox[{"\[Beta]", " ", 
           SuperscriptBox["z", "5"]}]}]}], "]"}]}]}], "/.", 
     RowBox[{"uh", "\[Rule]", "1"}]}], "//", "Simplify"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"dueB", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"due", "/.", 
       RowBox[{"f", "\[Rule]", 
        RowBox[{"Function", "[", 
         RowBox[{"u", ",", 
          RowBox[{"fback", "[", "u", "]"}]}], "]"}]}]}], "/.", 
      RowBox[{"V", "\[Rule]", 
       RowBox[{"Function", "[", 
        RowBox[{"z", ",", 
         RowBox[{
          RowBox[{"\[Alpha]", " ", "z"}], "+", 
          RowBox[{"\[Beta]", " ", 
           SuperscriptBox["z", "5"]}]}]}], "]"}]}]}], "/.", 
     RowBox[{"uh", "\[Rule]", "1"}]}], "//", "Simplify"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.75542413890068*^9, 3.7554241529187293`*^9}}],

Cell[TextData[StyleBox["Let\[CloseCurlyQuote]s do an IR expansion close to \
the horizon by imposing simply regularity and let us define the quantities we \
will need for the routine. Notice there will be two undetermined coefficients \
c1,c2.",
 FontWeight->"Bold"]], "Text",
 CellChangeTimes->{{3.770126124196426*^9, 3.77012612957587*^9}, {
  3.771959966148925*^9, 3.7719600118263454`*^9}, {3.773392237894973*^9, 
  3.7733922383677063`*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"A", "[", "u_", "]"}], "=", 
   RowBox[{"Sum", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"Air", "[", "i", "]"}], 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "-", "u"}], ")"}], "i"]}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "0", ",", "5"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"UU", "[", "u_", "]"}], "=", 
   RowBox[{"Sum", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"Uir", "[", "i", "]"}], 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "-", "u"}], ")"}], "i"]}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "0", ",", "5"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"unoS", "=", 
   RowBox[{"Series", "[", 
    RowBox[{"unoB", ",", 
     RowBox[{"{", 
      RowBox[{"u", ",", "1", ",", "3"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"dueS", "=", 
   RowBox[{"Series", "[", 
    RowBox[{"dueB", ",", 
     RowBox[{"{", 
      RowBox[{"u", ",", "1", ",", "3"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"IRsol", "=", 
   RowBox[{"Solve", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"SeriesCoefficient", "[", 
         RowBox[{"unoS", ",", 
          RowBox[{"-", "1"}]}], "]"}], "\[Equal]", "0"}], ",", 
       RowBox[{
        RowBox[{"SeriesCoefficient", "[", 
         RowBox[{"dueS", ",", 
          RowBox[{"-", "1"}]}], "]"}], "\[Equal]", "0"}], ",", 
       RowBox[{
        RowBox[{"SeriesCoefficient", "[", 
         RowBox[{"unoS", ",", "0"}], "]"}], "\[Equal]", "0"}], ",", 
       RowBox[{
        RowBox[{"SeriesCoefficient", "[", 
         RowBox[{"dueS", ",", "0"}], "]"}], "\[Equal]", "0"}], ",", 
       RowBox[{
        RowBox[{"SeriesCoefficient", "[", 
         RowBox[{"unoS", ",", "1"}], "]"}], "\[Equal]", "0"}], ",", 
       RowBox[{
        RowBox[{"SeriesCoefficient", "[", 
         RowBox[{"dueS", ",", "1"}], "]"}], "\[Equal]", "0"}], ",", 
       RowBox[{
        RowBox[{"SeriesCoefficient", "[", 
         RowBox[{"unoS", ",", "2"}], "]"}], "\[Equal]", "0"}], ",", 
       RowBox[{
        RowBox[{"SeriesCoefficient", "[", 
         RowBox[{"dueS", ",", "2"}], "]"}], "\[Equal]", "0"}], ",", 
       RowBox[{
        RowBox[{"SeriesCoefficient", "[", 
         RowBox[{"unoS", ",", "3"}], "]"}], "\[Equal]", "0"}], ",", 
       RowBox[{
        RowBox[{"SeriesCoefficient", "[", 
         RowBox[{"dueS", ",", "3"}], "]"}], "\[Equal]", "0"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Air", "[", "1", "]"}], ",", 
       RowBox[{"Uir", "[", "1", "]"}], ",", 
       RowBox[{"Air", "[", "2", "]"}], ",", 
       RowBox[{"Uir", "[", "2", "]"}], ",", 
       RowBox[{"Air", "[", "3", "]"}], ",", 
       RowBox[{"Uir", "[", "3", "]"}], ",", 
       RowBox[{"Air", "[", "4", "]"}], ",", 
       RowBox[{"Uir", "[", "4", "]"}], ",", 
       RowBox[{"Air", "[", "5", "]"}], ",", 
       RowBox[{"Uir", "[", "5", "]"}]}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Clear", "[", 
   RowBox[{"A", ",", "UU"}], "]"}], ";"}]}], "Input",
 CellChangeTimes->{{3.7554240468758135`*^9, 3.755424204816209*^9}, {
  3.755424772770398*^9, 3.7554249248187575`*^9}, {3.755425078345884*^9, 
  3.755425087117417*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"AIR", "[", 
    RowBox[{
    "u_", ",", "w_", ",", "m2_", ",", "\[Alpha]_", ",", "\[Beta]_", ",", 
     "\[Mu]_", ",", "c1_", ",", "c2_"}], "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Air", "[", "i", "]"}], 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "-", "u"}], ")"}], "i"]}], ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", "0", ",", "5"}], "}"}]}], "]"}], "/.", 
      RowBox[{"IRsol", "[", 
       RowBox[{"[", "1", "]"}], "]"}]}], "/.", 
     RowBox[{
      RowBox[{"Air", "[", "0", "]"}], "\[Rule]", "c1"}]}], "/.", 
    RowBox[{
     RowBox[{"Uir", "[", "0", "]"}], "\[Rule]", "c2"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"UIR", "[", 
    RowBox[{
    "u_", ",", "w_", ",", "m2_", ",", "\[Alpha]_", ",", "\[Beta]_", ",", 
     "\[Mu]_", ",", "c1_", ",", "c2_"}], "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Uir", "[", "i", "]"}], 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "-", "u"}], ")"}], "i"]}], ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", "0", ",", "5"}], "}"}]}], "]"}], "/.", 
      RowBox[{"IRsol", "[", 
       RowBox[{"[", "1", "]"}], "]"}]}], "/.", 
     RowBox[{
      RowBox[{"Air", "[", "0", "]"}], "\[Rule]", "c1"}]}], "/.", 
    RowBox[{
     RowBox[{"Uir", "[", "0", "]"}], "\[Rule]", "c2"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"AIRp", "[", 
    RowBox[{
    "u_", ",", "w_", ",", "m2_", ",", "\[Alpha]_", ",", "\[Beta]_", ",", 
     "\[Mu]_", ",", "c1_", ",", "c2_"}], "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"D", "[", 
       RowBox[{
        RowBox[{"Sum", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"Air", "[", "i", "]"}], 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "-", "u"}], ")"}], "i"]}], ",", 
          RowBox[{"{", 
           RowBox[{"i", ",", "0", ",", "5"}], "}"}]}], "]"}], ",", "u"}], 
       "]"}], "/.", 
      RowBox[{"IRsol", "[", 
       RowBox[{"[", "1", "]"}], "]"}]}], "/.", 
     RowBox[{
      RowBox[{"Air", "[", "0", "]"}], "\[Rule]", "c1"}]}], "/.", 
    RowBox[{
     RowBox[{"Uir", "[", "0", "]"}], "\[Rule]", "c2"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"UIRp", "[", 
    RowBox[{
    "u_", ",", "w_", ",", "m2_", ",", "\[Alpha]_", ",", "\[Beta]_", ",", 
     "\[Mu]_", ",", "c1_", ",", "c2_"}], "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"D", "[", 
       RowBox[{
        RowBox[{"Sum", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"Uir", "[", "i", "]"}], 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "-", "u"}], ")"}], "i"]}], ",", 
          RowBox[{"{", 
           RowBox[{"i", ",", "0", ",", "5"}], "}"}]}], "]"}], ",", "u"}], 
       "]"}], "/.", 
      RowBox[{"IRsol", "[", 
       RowBox[{"[", "1", "]"}], "]"}]}], "/.", 
     RowBox[{
      RowBox[{"Air", "[", "0", "]"}], "\[Rule]", "c1"}]}], "/.", 
    RowBox[{
     RowBox[{"Uir", "[", "0", "]"}], "\[Rule]", "c2"}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.755424955877645*^9, 3.7554250319172626`*^9}, {
  3.755425130006708*^9, 3.755425199650426*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"\[Epsilon]IR", "=", 
   SuperscriptBox["10", 
    RowBox[{"-", "3"}]]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Epsilon]UV", "=", 
   SuperscriptBox["10", 
    RowBox[{"-", "5"}]]}], ";"}]}], "Input",
 CellChangeTimes->{{3.7553461190149555`*^9, 3.755346124086726*^9}, {
  3.7553461760042076`*^9, 3.755346180563927*^9}, {3.755346771687081*^9, 
  3.7553467841764493`*^9}}],

Cell[TextData[StyleBox["Here we implement the matricial method for the green \
functions explained in the lectures.\nWe define two indepenent solutions an \
then we read the green function.",
 FontWeight->"Bold"]], "Text",
 CellChangeTimes->{{3.770126153821104*^9, 3.7701261561392536`*^9}, {
  3.771960015120595*^9, 3.7719600519528413`*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Sol1b", "[", 
   RowBox[{
    RowBox[{"w_", "?", "NumericQ"}], ",", 
    RowBox[{"m2_", "?", "NumericQ"}], ",", 
    RowBox[{"\[Alpha]_", "?", "NumericQ"}], ",", 
    RowBox[{"\[Beta]_", "?", "NumericQ"}], ",", 
    RowBox[{"\[Mu]_", "?", "NumericQ"}]}], "]"}], ":=", 
  RowBox[{"NDSolve", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"eqN2", "[", 
       RowBox[{
       "w", ",", "m2", ",", "\[Alpha]", ",", "\[Beta]", ",", "\[Mu]"}], "]"}],
       ",", 
      RowBox[{
       RowBox[{"A", "[", 
        RowBox[{"1", "-", "\[Epsilon]IR"}], "]"}], "\[Equal]", 
       RowBox[{"AIR", "[", 
        RowBox[{
         RowBox[{"1", "-", "\[Epsilon]IR"}], ",", "w", ",", "m2", ",", 
         "\[Alpha]", ",", "\[Beta]", ",", "\[Mu]", ",", "1", ",", "1"}], 
        "]"}]}], ",", 
      RowBox[{
       RowBox[{
        RowBox[{"A", "'"}], "[", 
        RowBox[{"1", "-", "\[Epsilon]IR"}], "]"}], "==", 
       RowBox[{"AIRp", "[", 
        RowBox[{
         RowBox[{"1", "-", "\[Epsilon]IR"}], ",", "w", ",", "m2", ",", 
         "\[Alpha]", ",", "\[Beta]", ",", "\[Mu]", ",", "1", ",", "1"}], 
        "]"}]}], ",", 
      RowBox[{
       RowBox[{"UU", "[", 
        RowBox[{"1", "-", "\[Epsilon]IR"}], "]"}], "\[Equal]", 
       RowBox[{"UIR", "[", 
        RowBox[{
         RowBox[{"1", "-", "\[Epsilon]IR"}], ",", "w", ",", "m2", ",", 
         "\[Alpha]", ",", "\[Beta]", ",", "\[Mu]", ",", "1", ",", "1"}], 
        "]"}]}], ",", 
      RowBox[{
       RowBox[{
        RowBox[{"UU", "'"}], "[", 
        RowBox[{"1", "-", "\[Epsilon]IR"}], "]"}], "\[Equal]", 
       RowBox[{"UIRp", "[", 
        RowBox[{
         RowBox[{"1", "-", "\[Epsilon]IR"}], ",", "w", ",", "m2", ",", 
         "\[Alpha]", ",", "\[Beta]", ",", "\[Mu]", ",", "1", ",", "1"}], 
        "]"}]}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"A", ",", "UU"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"u", ",", 
      RowBox[{"1", "-", "\[Epsilon]IR"}], ",", "\[Epsilon]UV"}], "}"}]}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Sol2b", "[", 
   RowBox[{
    RowBox[{"w_", "?", "NumericQ"}], ",", 
    RowBox[{"m2_", "?", "NumericQ"}], ",", 
    RowBox[{"\[Alpha]_", "?", "NumericQ"}], ",", 
    RowBox[{"\[Beta]_", "?", "NumericQ"}], ",", 
    RowBox[{"\[Mu]_", "?", "NumericQ"}]}], "]"}], ":=", 
  RowBox[{"NDSolve", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"eqN2", "[", 
       RowBox[{
       "w", ",", "m2", ",", "\[Alpha]", ",", "\[Beta]", ",", "\[Mu]"}], "]"}],
       ",", 
      RowBox[{
       RowBox[{"A", "[", 
        RowBox[{"1", "-", "\[Epsilon]IR"}], "]"}], "\[Equal]", 
       RowBox[{"AIR", "[", 
        RowBox[{
         RowBox[{"1", "-", "\[Epsilon]IR"}], ",", "w", ",", "m2", ",", 
         "\[Alpha]", ",", "\[Beta]", ",", "\[Mu]", ",", "1", ",", 
         RowBox[{"-", "1"}]}], "]"}]}], ",", 
      RowBox[{
       RowBox[{
        RowBox[{"A", "'"}], "[", 
        RowBox[{"1", "-", "\[Epsilon]IR"}], "]"}], "==", 
       RowBox[{"AIRp", "[", 
        RowBox[{
         RowBox[{"1", "-", "\[Epsilon]IR"}], ",", "w", ",", "m2", ",", 
         "\[Alpha]", ",", "\[Beta]", ",", "\[Mu]", ",", "1", ",", 
         RowBox[{"-", "1"}]}], "]"}]}], ",", 
      RowBox[{
       RowBox[{"UU", "[", 
        RowBox[{"1", "-", "\[Epsilon]IR"}], "]"}], "\[Equal]", 
       RowBox[{"UIR", "[", 
        RowBox[{
         RowBox[{"1", "-", "\[Epsilon]IR"}], ",", "w", ",", "m2", ",", 
         "\[Alpha]", ",", "\[Beta]", ",", "\[Mu]", ",", "1", ",", 
         RowBox[{"-", "1"}]}], "]"}]}], ",", 
      RowBox[{
       RowBox[{
        RowBox[{"UU", "'"}], "[", 
        RowBox[{"1", "-", "\[Epsilon]IR"}], "]"}], "\[Equal]", 
       RowBox[{"UIRp", "[", 
        RowBox[{
         RowBox[{"1", "-", "\[Epsilon]IR"}], ",", "w", ",", "m2", ",", 
         "\[Alpha]", ",", "\[Beta]", ",", "\[Mu]", ",", "1", ",", 
         RowBox[{"-", "1"}]}], "]"}]}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"A", ",", "UU"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"u", ",", 
      RowBox[{"1", "-", "\[Epsilon]IR"}], ",", "\[Epsilon]UV"}], "}"}]}], 
   "]"}]}]}], "Input",
 CellChangeTimes->{{3.755346021428633*^9, 3.755346073038724*^9}, {
  3.755346104497429*^9, 3.7553461705605125`*^9}, {3.755346222663572*^9, 
  3.755346222816495*^9}, {3.755346265754298*^9, 3.7553462847235403`*^9}, {
  3.755346343586574*^9, 3.7553463537370033`*^9}, {3.7553465542954392`*^9, 
  3.7553465851357794`*^9}, {3.7554252238576775`*^9, 3.7554253354292936`*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"A2", "[", 
   RowBox[{
    RowBox[{"\[Omega]_", "?", "NumericQ"}], ",", 
    RowBox[{"m2_", "?", "NumericQ"}], ",", 
    RowBox[{"\[Alpha]_", "?", "NumericQ"}], ",", 
    RowBox[{"\[Beta]_", "?", "NumericQ"}], ",", 
    RowBox[{"\[Mu]_", "?", "NumericQ"}]}], "]"}], ":=", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{"A", "[", "\[Epsilon]UV", "]"}], "/.", 
       RowBox[{
        RowBox[{"Sol1b", "[", 
         RowBox[{
         "\[Omega]", ",", "m2", ",", "\[Alpha]", ",", "\[Beta]", ",", 
          "\[Mu]"}], "]"}], "[", 
        RowBox[{"[", "1", "]"}], "]"}]}], ",", 
      RowBox[{
       RowBox[{"A", "[", "\[Epsilon]UV", "]"}], "/.", 
       RowBox[{
        RowBox[{"Sol2b", "[", 
         RowBox[{
         "\[Omega]", ",", "m2", ",", "\[Alpha]", ",", "\[Beta]", ",", 
          "\[Mu]"}], "]"}], "[", 
        RowBox[{"[", "1", "]"}], "]"}]}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{"UU", "[", "\[Epsilon]UV", "]"}], "/.", 
       RowBox[{
        RowBox[{"Sol1b", "[", 
         RowBox[{
         "\[Omega]", ",", "m2", ",", "\[Alpha]", ",", "\[Beta]", ",", 
          "\[Mu]"}], "]"}], "[", 
        RowBox[{"[", "1", "]"}], "]"}]}], ",", 
      RowBox[{
       RowBox[{"UU", "[", "\[Epsilon]UV", "]"}], "/.", 
       RowBox[{
        RowBox[{"Sol2b", "[", 
         RowBox[{
         "\[Omega]", ",", "m2", ",", "\[Alpha]", ",", "\[Beta]", ",", 
          "\[Mu]"}], "]"}], "[", 
        RowBox[{"[", "1", "]"}], "]"}]}]}], "}"}]}], 
   "}"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"B2", "[", 
   RowBox[{
    RowBox[{"\[Omega]_", "?", "NumericQ"}], ",", 
    RowBox[{"m2_", "?", "NumericQ"}], ",", 
    RowBox[{"\[Alpha]_", "?", "NumericQ"}], ",", 
    RowBox[{"\[Beta]_", "?", "NumericQ"}], ",", 
    RowBox[{"\[Mu]_", "?", "NumericQ"}]}], "]"}], ":=", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"A", "'"}], "[", "\[Epsilon]UV", "]"}], "/.", 
       RowBox[{
        RowBox[{"Sol1b", "[", 
         RowBox[{
         "\[Omega]", ",", "m2", ",", "\[Alpha]", ",", "\[Beta]", ",", 
          "\[Mu]"}], "]"}], "[", 
        RowBox[{"[", "1", "]"}], "]"}]}], ",", 
      RowBox[{
       RowBox[{
        RowBox[{"A", "'"}], "[", "\[Epsilon]UV", "]"}], "/.", 
       RowBox[{
        RowBox[{"Sol2b", "[", 
         RowBox[{
         "\[Omega]", ",", "m2", ",", "\[Alpha]", ",", "\[Beta]", ",", 
          "\[Mu]"}], "]"}], "[", 
        RowBox[{"[", "1", "]"}], "]"}]}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"UU", "'"}], "[", "\[Epsilon]UV", "]"}], "/.", 
       RowBox[{
        RowBox[{"Sol1b", "[", 
         RowBox[{
         "\[Omega]", ",", "m2", ",", "\[Alpha]", ",", "\[Beta]", ",", 
          "\[Mu]"}], "]"}], "[", 
        RowBox[{"[", "1", "]"}], "]"}]}], ",", 
      RowBox[{
       RowBox[{
        RowBox[{"UU", "'"}], "[", "\[Epsilon]UV", "]"}], "/.", 
       RowBox[{
        RowBox[{"Sol2b", "[", 
         RowBox[{
         "\[Omega]", ",", "m2", ",", "\[Alpha]", ",", "\[Beta]", ",", 
          "\[Mu]"}], "]"}], "[", 
        RowBox[{"[", "1", "]"}], "]"}]}]}], "}"}]}], 
   "}"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"MM", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Sigma]2", "[", 
   RowBox[{
    RowBox[{"\[Omega]_", "?", "NumericQ"}], ",", 
    RowBox[{"m2_", "?", "NumericQ"}], ",", 
    RowBox[{"\[Alpha]_", "?", "NumericQ"}], ",", 
    RowBox[{"\[Beta]_", "?", "NumericQ"}], ",", 
    RowBox[{"\[Mu]_", "?", "NumericQ"}]}], "]"}], ":=", 
  RowBox[{"1", "+", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"Dot", "[", 
       RowBox[{"MM", ",", 
        RowBox[{"Dot", "[", 
         RowBox[{
          RowBox[{"B2", "[", 
           RowBox[{
           "\[Omega]", ",", "m2", ",", "\[Alpha]", ",", "\[Beta]", ",", 
            "\[Mu]"}], "]"}], ",", 
          RowBox[{"Inverse", "[", 
           RowBox[{"A2", "[", 
            RowBox[{
            "\[Omega]", ",", "m2", ",", "\[Alpha]", ",", "\[Beta]", ",", 
             "\[Mu]"}], "]"}], "]"}]}], "]"}]}], "]"}], "[", 
      RowBox[{"[", "1", "]"}], "]"}], "[", 
     RowBox[{"[", "1", "]"}], "]"}], "/", 
    RowBox[{"(", 
     RowBox[{"I", " ", "\[Omega]"}], ")"}]}]}]}]}], "Input",
 CellChangeTimes->{{3.755346380147485*^9, 3.755346500153145*^9}, {
  3.755346588177955*^9, 3.7553466055790157`*^9}, {3.7554253564976883`*^9, 
  3.755425396201611*^9}, {3.7554300299142227`*^9, 3.7554300300415087`*^9}}],

Cell[TextData[StyleBox["Notice we defined the conductivity with an additional \
magic \[OpenCurlyQuote]\[CloseCurlyQuote]1\[CloseCurlyQuote]\[CloseCurlyQuote]\
, where does it come from? See next line! If you dont get it go to the \
lectures :)",
 FontWeight->"Bold"]], "Text",
 CellChangeTimes->{{3.7701261953476944`*^9, 3.770126199465011*^9}, {
  3.771960060386732*^9, 3.771960093357486*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   FractionBox[
    RowBox[{
     RowBox[{"aa", "'"}], "[", "u", "]"}], 
    RowBox[{"aa", "[", "u", "]"}]], "/.", 
   RowBox[{"aa", "\[Rule]", 
    RowBox[{"Function", "[", 
     RowBox[{"u", ",", 
      RowBox[{
       RowBox[{"Exp", "[", " ", 
        RowBox[{"I", " ", "w", " ", 
         RowBox[{"Integrate", "[", 
          RowBox[{
           RowBox[{"1", "/", 
            RowBox[{"f", "[", "u", "]"}]}], ",", "u"}], "]"}]}], "]"}], " ", 
       RowBox[{"A", "[", "u", "]"}]}]}], "]"}]}]}], "//", 
  "Simplify"}]], "Input",
 CellChangeTimes->{{3.755430000681378*^9, 3.7554300103068943`*^9}}],

Cell[BoxData[
 RowBox[{
  FractionBox[
   RowBox[{"\[ImaginaryI]", " ", "w"}], 
   RowBox[{"f", "[", "u", "]"}]], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox["A", "\[Prime]",
     MultilineFunction->None], "[", "u", "]"}], 
   RowBox[{"A", "[", "u", "]"}]]}]], "Output",
 CellChangeTimes->{{3.755430007096805*^9, 3.755430010632551*^9}, 
   3.75587694417765*^9, 3.755884496061757*^9, 3.7559504288934727`*^9, 
   3.756465026145775*^9, 3.7706203029147205`*^9}]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Check the analytic DC formula", "Section",
 CellChangeTimes->{{3.770126218273842*^9, 3.7701262205656896`*^9}, {
  3.7719601015269947`*^9, 3.771960102805382*^9}}],

Cell[TextData[StyleBox["A first very raw check",
 FontWeight->"Bold"]], "Text",
 CellChangeTimes->{{3.7719601118301973`*^9, 3.7719601147064266`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"Re", "[", 
  RowBox[{"\[Sigma]2", "[", 
   RowBox[{"0.01", ",", "1", ",", "1", ",", "1", ",", "1"}], "]"}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"DC", "[", 
   RowBox[{"1", ",", "1", ",", "1", ",", "1"}], "]"}], "//", "N"}]}], "Input",
 CellChangeTimes->{3.7554254445510817`*^9}],

Cell[BoxData["1.1668727782424995`"], "Output",
 CellChangeTimes->{3.7554254452380533`*^9, 3.7554303076301794`*^9, 
  3.7558769442758923`*^9, 3.755884496151576*^9, 3.7706203030683355`*^9}],

Cell[BoxData["1.1666666666666667`"], "Output",
 CellChangeTimes->{3.7554254452380533`*^9, 3.7554303076301794`*^9, 
  3.7558769442758923`*^9, 3.755884496151576*^9, 3.7706203030683355`*^9}]
}, Open  ]],

Cell[TextData[StyleBox["Lets choose some random values and put a nice emoji \
everytime the two computations agree.",
 FontWeight->"Bold"]], "Text",
 CellChangeTimes->{{3.7719601194766808`*^9, 3.7719601330423613`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"data", "=", 
   RowBox[{"Monitor", "[", 
    RowBox[{
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"100", " ", "i"}], ",", 
         FractionBox[
          RowBox[{"Re", "[", 
           RowBox[{"\[Sigma]2", "[", 
            RowBox[{"0.01", ",", "1", ",", 
             RowBox[{"2", " ", "i"}], ",", 
             RowBox[{"3", "i"}], ",", 
             RowBox[{"Sqrt", "[", "i", "]"}]}], "]"}], "]"}], 
          RowBox[{"DC", "[", 
           RowBox[{"1", ",", 
            RowBox[{"2", "i"}], ",", 
            RowBox[{"3", "i"}], ",", 
            RowBox[{"Sqrt", "[", "i", "]"}]}], "]"}]]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "0.01", ",", "0.5", ",", "0.005"}], "}"}]}], "]"}], 
     ",", "i"}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.7701263583503103`*^9, 3.7701265536057544`*^9}, {
  3.7701266635418997`*^9, 3.770126768471097*^9}, {3.7701268007891474`*^9, 
  3.770126805174571*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"img", "=", 
   GraphicsBox[
    TagBox[RasterBox[CompressedData["
1:eJzcfQd4XNW17laxeu+92tiAwfRQkpCEBAIhCZhqmo3p5YLpEEKAhJIQOoQW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      "], {{0, 188}, {269, 0}}, {0, 255},
      ColorFunction->RGBColor],
     BoxForm`ImageTag["Byte", ColorSpace -> "RGB", Interleaving -> True],
     Selectable->False],
    DefaultBaseStyle->"ImageGraphics",
    ImageSize->Automatic,
    ImageSizeRaw->{269, 188},
    PlotRange->{{0, 269}, {0, 188}}]}], ";"}]], "Input",
 CellChangeTimes->{{3.770126867830221*^9, 3.770126868918316*^9}, 
   3.7701269049806566`*^9}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ListPlot", "[", 
  RowBox[{"data", ",", 
   RowBox[{"PlotMarkers", "\[Rule]", 
    RowBox[{"Show", "[", 
     RowBox[{"img", ",", 
      RowBox[{"ImageSize", "\[Rule]", "25"}]}], "]"}]}], ",", 
   RowBox[{"AxesStyle", "\[Rule]", 
    RowBox[{"Directive", "[", 
     RowBox[{"Black", ",", " ", "12"}], "]"}]}], ",", 
   RowBox[{"AxesLabel", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
     "\"\<\>\"", ",", 
      "\"\<\!\(\*FractionBox[SubscriptBox[\(\[Sigma]\), \(num\)], \
SubscriptBox[\(\[Sigma]\), \(th\)]]\)\>\""}], "}"}]}], ",", 
   RowBox[{"LabelStyle", "\[Rule]", 
    RowBox[{"Directive", "[", 
     RowBox[{"Bold", ",", " ", "Medium", ",", "Black"}], "]"}]}], ",", 
   RowBox[{"PlotRange", "\[Rule]", "All"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.770126807562793*^9, 3.7701268199578953`*^9}, {
  3.7701268739439697`*^9, 3.7701268742637014`*^9}, {3.77012692939431*^9, 
  3.7701270625517516`*^9}}],

Cell[BoxData[
 GraphicsBox[{{}, {
    {RGBColor[0.368417, 0.506779, 0.709798], AbsolutePointSize[6], 
     AbsoluteThickness[1.6], GeometricTransformationBox[InsetBox[
       GraphicsBox[RasterBox[CompressedData["
1:eJzsvQV4XEeyBtojZmYGM8Ygg1iyJLNjZifmGGJmCDNusoH1btgOm0Gs0YBY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         "], {{0, 0}, {269, 188}}, {0, 255},
         ColorFunction->RGBColor],
        ImageSize->25,
        PlotRange->{{0, 269}, {0, 188}}], {0., 0.}], CompressedData["
1:eJxFkntMU3cYhtt6QRQEWW25FCpQQLe1RUrLvX2htAXUKA5lazZ0OPHCNpwx
2f7BnBhAohDUzWyaOOkwxiveMRqRdsvQDTemGcQFN7OwiaKiLiKooaxK+p6T
nD+evOd5v+93zoktr1q6epJEIlnlu6W+WybxX48tt0qHvbKxR5YJHrXI2/uc
3V4/S5Dk2buictzPkxEZ7oo5RZ4GU/2dth4fS19zENLfjQi8zzwUIZ9t2zjK
PAzzxkfbXs2dyOWoftoYOImsQOu5zpCpPp54Phx7GrTtAcwjcavs5tg0H4+/
vqLQ2xgkm848BuW2+n9FnoMNVyr3ziDHovTvQWMQOQ6nB5SXRY5HyeiQPJis
wbEPb7eKnAD1/IaSKeREJN3OlIp5EtzXK36YSZ6L0j++vzSbPA+bmn8uDCG/
iRrLwRMiv4V7pr4+8fxv458ilyWCrEXq2vGWELIO76UYHobS1+Ov4HXmWeRk
fNHXvYMsJKMi+HGXmM9HyWFtThRzH6v3rQxjfwqaW+KOkYUUzNS2vQijb8BA
1HbNG/QNeKBfv0s8bypOujunKpin4sfhM/sV7DfimWxQIAtG/No1oo2gb8Kn
LYsPsE8wIaZr9Qz2SdJw42rnVbE/DYrFvXIl+9Nxt0jTI2d/OjZ0Np1Q0s/A
0drhnWQhA+aiJ/tjmGeicLl+M9+vkIlQz5Wtop+F8qHgM4Hsz8IC1YPtas7P
RsfGbXWRzLMRUFhWH808B+dOX+xQMc/BN2bV3Gj2m/GxVPUTWTBj62/XqsT9
LFhYPviRmFtwf2DWEjVzoL+4XzPHzwDWNGg0sXweCLcf+orsBlxfdz+Po5+L
Jk+GV/RzEbDrWqWGfi5+dylXJPj3d+eieKcxO5Hny8ONs39OT6Kfh6VO9SOy
kIdnFZNrizk/D780ezzZnG9Fv/R5Jf8vWOF9qXqpo2+Fvcd+kuy24tTN60N6
+vl4eLf6CBn5WJXeezCFfj6qNxui0+jnY6RpoNXE/W1oeLH7Kb8vbBhLdNVk
0LehQ598IIu+DaG1NRfMnG+HTKGUfsD5dqw0tm2x0rejbIs30kHfjm91CVOK
6DvwZd2dC4voOxC1zBO/gL4D7+w+215K3wGD8/xaJ/cvwHcjx+M/5/4F0Dl1
sevoFyC+R+j6hH4BZmtlCVWcX4j/3k+rE3z8Pw2dpSk=
      "]]}, {}}, {}, {}, {{}, {}}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{
    FormBox["\"\"", TraditionalForm], 
    FormBox[
    "\"\\!\\(\\*FractionBox[SubscriptBox[\\(\[Sigma]\\), \\(num\\)], \
SubscriptBox[\\(\[Sigma]\\), \\(th\\)]]\\)\"", TraditionalForm]},
  AxesOrigin->{0, 0.9996108500001287},
  AxesStyle->Directive[
    GrayLevel[0], 12],
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  LabelStyle->Directive[Bold, Medium, 
    GrayLevel[0]],
  Method->{"CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Part[{{Identity, Identity}, {Identity, Identity}}, 1, 2][#]& )[
         Part[#, 1]], 
        (Part[{{Identity, Identity}, {Identity, Identity}}, 2, 2][#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Part[{{Identity, Identity}, {Identity, Identity}}, 1, 2][#]& )[
         Part[#, 1]], 
        (Part[{{Identity, Identity}, {Identity, Identity}}, 2, 2][#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{{0, 50.}, {0.999635217633791, 1.0001225703070387`}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{
  3.770126909292059*^9, {3.770126950349964*^9, 3.7701269855376673`*^9}, {
   3.7701270344486303`*^9, 3.7701270628573895`*^9}, 
   3.7706203108602314`*^9},ImageCache->GraphicsData["CompressedBitmap", "\<\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\
\>"]]
}, Open  ]],

Cell["\<\
This is fig.22 ! Here you see that the agreement is very good!

Try to play a bit with the parameters and see when it gets worse.
How to make it better? Lot of things one can tune:

1) the order of the expansion in the IR
2) the precision of the NDSolve
3) the UV and IR cutoffs of the integration

Play with them, it is not an exact science!\
\>", "Text",
 CellChangeTimes->{{3.7719601385275183`*^9, 3.771960201349349*^9}, {
  3.7733923008505135`*^9, 3.773392310164342*^9}},
 FontWeight->"Bold"]
}, Closed]],

Cell[CellGroupData[{

Cell["AC plots", "Section",
 CellChangeTimes->{{3.770126233142423*^9, 3.7701262344635687`*^9}}],

Cell[TextData[StyleBox["And here it is your frequency dependent conductivity!",
 FontWeight->"Bold"]], "Text",
 CellChangeTimes->{{3.771960214039874*^9, 3.7719602211560574`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"Monitor", "[", 
   RowBox[{
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        FractionBox["xx", 
         RowBox[{"Temp", "[", 
          RowBox[{"1", ",", "0.4", ",", "2", ",", "1"}], "]"}]], ",", 
        RowBox[{"Re", "[", 
         RowBox[{"\[Sigma]2", "[", 
          RowBox[{"xx", ",", "1", ",", "0.4", ",", "2", ",", "1"}], "]"}], 
         "]"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"xx", ",", "0.001", ",", "3", ",", "0.01"}], "}"}]}], "]"}], 
    ",", "xx"}], "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"ListPlot", "[", 
  RowBox[{"%", ",", 
   RowBox[{"AxesLabel", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"\"\<\[Omega]/T\>\"", ",", "\"\<Re[\[Sigma]]\>\""}], "}"}]}], 
   ",", 
   RowBox[{"PlotRange", "\[Rule]", "All"}], ",", 
   RowBox[{"Joined", "\[Rule]", "True"}], ",", 
   RowBox[{"Filling", "\[Rule]", "False"}], ",", 
   RowBox[{"LabelStyle", "->", 
    RowBox[{"Directive", "[", 
     RowBox[{"Bold", ",", " ", "Medium", ",", "Black"}], "]"}]}], ",", 
   RowBox[{"AxesStyle", "->", 
    RowBox[{"Directive", "[", 
     RowBox[{"Black", ",", " ", "12"}], "]"}]}], ",", 
   RowBox[{"PlotStyle", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Thickness", "[", "0.008", "]"}], ",", "Green"}], "}"}]}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Monitor", "[", 
   RowBox[{
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        FractionBox["xx", 
         RowBox[{"Temp", "[", 
          RowBox[{"1", ",", "0.4", ",", "2", ",", "1"}], "]"}]], ",", 
        RowBox[{"Im", "[", 
         RowBox[{"\[Sigma]2", "[", 
          RowBox[{"xx", ",", "1", ",", "0.4", ",", "2", ",", "1"}], "]"}], 
         "]"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"xx", ",", "0.001", ",", "3", ",", "0.01"}], "}"}]}], "]"}], 
    ",", "xx"}], "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"ListPlot", "[", 
  RowBox[{"%", ",", 
   RowBox[{"AxesLabel", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"\"\<\[Omega]/T\>\"", ",", "\"\<Im[\[Sigma]]\>\""}], "}"}]}], 
   ",", 
   RowBox[{"PlotRange", "\[Rule]", "All"}], ",", 
   RowBox[{"Joined", "\[Rule]", "True"}], ",", 
   RowBox[{"Filling", "\[Rule]", "False"}], ",", 
   RowBox[{"LabelStyle", "->", 
    RowBox[{"Directive", "[", 
     RowBox[{"Bold", ",", " ", "Medium", ",", "Black"}], "]"}]}], ",", 
   RowBox[{"AxesStyle", "->", 
    RowBox[{"Directive", "[", 
     RowBox[{"Black", ",", " ", "12"}], "]"}]}], ",", 
   RowBox[{"PlotStyle", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Thickness", "[", "0.008", "]"}], ",", "Purple"}], "}"}]}]}], 
  "]"}]}], "Input",
 CellChangeTimes->{{3.7554254719656725`*^9, 3.755425475608837*^9}, {
  3.770126237391179*^9, 3.7701262774359674`*^9}, {3.770127088189187*^9, 
  3.7701271104788203`*^9}, {3.7701273632344103`*^9, 3.7701274221512976`*^9}}],

Cell[BoxData[
 GraphicsBox[{{}, GraphicsComplexBox[CompressedData["
1:eJw92Hk0lH/7wHFlr5QQISWikJKQoq6LbFGy70sx9m0YM/qKqKSyVmSPdqVU
KqEkS2WrRLJGRHZmBsPwLZ77Oef3/OafOa8zy5nzvq/rc+4zW92CLDxWcnBw
7FrBwfHfZ4XtYtfebagEjq9xy0vxTGj//tN7WGoOWl5olukkMMHDvSIofhM3
Wm+Izfp0hQm93WuUZBXXYcSj5PIDWUzYWaBM6ckWwbA889tjd5ngM9Rq9vC2
OD47Ft1S9YwJ92QidlEfbkY7btrurLdMCH66Pla6Yyv+Fmz+2dDIhORjv0Nj
HbdhtVFvR1MXEwrHS90neuXx0uvnYgNjTPh0OcHCwk0BSUW6Jvn/MmFs+wmd
0t9KmHHIhcdFYBr4Pu5V2eyzC1ubV4nNbpkGkefn1+nSVHA23HnZf+80yJ6d
5GGV7MHMoWs1jwynQdXMdil/QRXLUt/8eOM0DTpbqlgOWmp4YTmzPCdkGsym
FCcFItVRW+J9rfblaXB9mzpYWaGBPN55BQ9uTkNgwlI3hUMTX3THGraVTsMZ
R+9v8rr7UX1q3Xxl8zQkKLY0dJ4/gOgovsJ3fBpyFrSqEz5oofBK3dQq7hl4
VHevDHgPospXoxtD0jPwOn1d0bTRISxfO8hXoD0D9Z7/PLgXB/hGqU5LwX4G
JrKYx3d6Ivb02P61oM1A6Ln7jdy8OlhCPSa4N3UG/vg4Gv7M18GhEJV1r5/P
wHlzwZpSI12U8u12GmqegVX7Pxy6NqqL27IaZIqYM3BNOvy1X9xh5NXYUa4s
NAsSfLs19JX00IXWPW2wdxZu0weKNn/SwzYSvWDGahYU2jOU2f76mCsd5Aph
s1BUcexhs4AB3llVEi+VNQua91fKPXpigNIvz+xNejsLlYklN2OOG2L9xtfM
y/2zYEj13+TCMMSaB9ejBXhY0OS0NWPfVSOMs1mQ41Biga1em/B61SNouE1x
OdqMBT+V4pPHWo4g/Tw1wZfGAg9hXP2eYowNIn0+5TksmFycjb0hYoJGYxWV
1BoWUH89XBlWbILVbne/hI+x4E+9yxkzm6NoGkshN62fg5gi4UWF+aN4cGuS
qeP+OViTWUflzDiGS9yS/wqdnIOU6EjmD01TbJfpujR5aQ4kvFUDXnWa4s0i
huWHZ3Nw+/jwSHL4cZR/fKr4WsccXJc0ff5SwAx9nmqU7eOYB/vkHeStLmZY
eoAklr19HqQ4OXclPTHDgqCyuCzTeein9YwvLplhZqWHGh91Hu6OlTz0Om6O
bsPXUr5kzYO3yzWv1jxzNLe2GX75bh52tvjL6TDMUbRK5GDswDzQ9Q0HCtEC
1bn2PeDjYcOLsq23JK5aYPrATm62PBvClP+4XOy3QJKVcaOgARu0brVtmt1j
iWlBO64tuLFhWaSo68Q5S5Tg6SXbRbKh+lJ8xucWS9z2yepLWSobYv942ByQ
tULNZaXfxQ/YYExGkXyKFe7KTUytKmXD2kGJFuH3VqgkJB179D0bWmxZydEi
1ohfSYWlDWxIa2w6NkmyxvBp2+hjjWxwgILVDsXWqHFXN8nsAxukXsTUf+S2
QcH1D1ZMlbChT9714l4bG4x9dc5F5zYb7mbt17953wZjhgcOupxng/daEU6B
eRt0ipcUMnRgw85zU5X/GNpiUrFjNl2ODQxW3ZmhdFvc6BK7bP57Hl763NG2
HLFFtc8iDu7p83CqJ3LxnaYd9q1ksBS05kHL3K5052U7lMlLEKpsmoPl96q0
zE47bN0l4OpuNQc1mgJqPIr2yN/yRvZyHQsuPh5mhoTb47U/Y+U/ifk0ka5+
+rPBHkWVIZp6ZhbWpeYEHJV0wIZdPcuvKmeghTdMqczPAW92ScvGzkxD2mnz
UblyBwxW2S6qt3Ea7OlK+dfWOGJFamxpiwoTpNx5PJadHFEkzeBICjCgv61P
xr/QEWcqhJ1Lk6bgnvGbvo6/jsjl8janLm0CfCqu5+qbOiGbw99HN3cMlFXJ
Ts9znTAt8b6B6eMRYN4zlthCd0I3x2UvrroheCku1xEPznh8944eUfYgnEpc
vs5OdsZeaLZL0B0A7RVdlh59zthgpSp8+XE/LIe+XN+i4oKqUXZXxA/0Qc1I
UtOhsy64doNSkOGPHrjo5JP4qNkFf9mLrqpP7QaTr4dNNsq4Ys5N+bt/cjth
rd5m/gshrkjLGVxUXGyH5hL2R2a1Kz4O6mwZudMGjdd9dJ/yn8DXc1GnKBnf
obDJ5tbvPSeQq8KpjudbKyTz63FscjiBTkYdf1RMW4F8eI+rxbkTKOjL2SfG
1QoWkZsrLhWcQJJv9t6yqW+gVrJa6l3LCeytvMW9la8VRJns06zFE4iHVe0S
jVuBrTjUpSR7EsM1G6MuPWuFLtK3/W4mJ3HiuDn9j9p3KM+tzMignMSRxbUJ
Ot++Q25H4fyX7JMoaP9VVPxiG0QLZdtwvz+Jz07FdZYebQe3o5eKtSZOolFb
eepb6Q7Qi6WKhIi4IZ+o4gdljk6Qq3SjPNB2w661dy/5jXQC7+Lxll6SG7pE
bQlQae+C0b0H92xIdMO+b68sLzR0Q2OA4hWTYjdcKVisWFr5Awrzxehne9zw
i6T+cdvSHkjq5zIt5XbH2YKcIflnvUCWnH48peyO2m51Pzfl/wQL65+r5Wzc
MUHhSt1O0z5QS/7k63jGHTmyyiSu1vaBaH1Z/dX77khbm1oZCP3AXpm/o+6L
Oy7qumrGFvdDl3bqxaU5d+xqY9XeUfgF5bSzQ2pbSOjczJOfl/0Lcp8F6vsZ
krAts0/UfvUARI853r0VREJt05SMklMD4LbtCGdHOgnn9CU2FAwMgJ6Lhtva
ShLKmDyJlzk6CPIZslV6IyQ8MRh+Rvz5IPC1CEqfFvRA3/E0hfgNv2Fs9dKZ
Ik0P1PniO0Cj/YZG/fGe4RMe6FL38GFv628ojOrQ3nzZA3WfnDr8UWUIkss+
ZFsVeWCBIf7YGzcEwTPPF+M6PfDjmTKr3f1DYKl8075qhScy0sNnq9SHQc0r
sXRewRNFkG7KujgMorfCxXZZeKI5h4x6a/swsLu8aKRwT3x6QWzGR24EukSs
v2fd9sQ4hdLwavIIlJvqqjU3eCKpOlFkrGwEci/tTuGd8cSNHA/NJjlGIbp6
0/RBSS9M+Ch1rEN/FNz+8JuHHvZClYtVpNJLo6CnMf+0wM8LvQKgMrN+FOTJ
g2v7U7zQpFtf5DLfGPAWNAeIlXthSkXVvhT9MRgdqPh0bNALH/377PD76DFo
lHqsFLPGG/c5pBXteD0GhbaZca/VvJHvfbH/J+YYJF+NHWU4eeMrBbHrb7aP
Q3AjxWj7BW9M2iFXssJpHCy5T+Y7F3ojt3WmUkHSOKiDKU/qd2901g4yq3w3
DmL/aHk0/PVGrs+PeI/Tx2Hh+Y73HPI+uDXAYe9JqQnontggu8/UB0PqfJc4
jCfgrTznuQCaDybPFHRrUicg7wSj706uDz77S8sSypuAs1k90PXRB+f5xTdl
1E6Ae2tDriDdB0XDTJktUxOgv7b0r4GYL7bJxWp+EpkEOaN7TpHgixKykn8T
9k8C77lrb154+eKWCC6Rzc6TMPomSmIs2ReXDou0XIyahEaW/z/Spb5Y2Luz
seXmJBTuduiw6fNFfV21FbxVk5DsY7gvkc8PB6pTrHf2TULwHbW0GhU/vHkz
Pcd4aRIse7ayFuz8sOTuhi/eklOgLrbOSuWsH969r/4mad8UiJn/ee750A8X
3TutayymYCFudP2NZj/kPy18UiBgCrrft5G/LfjhEZ9uEiV2Ct4u1TTxy/hj
/nmu4D+5U5CnWbQLjf3RrIHX8smrKTgbkptIC/FHzQ2TtOTPU+D2OH7icZY/
GnzT7L43MAV6Q6dMBqr9cZ36kOI8ewrkpT0LxMf98bJnjvdlATrwOVjymwkH
oL9oxMzJrXQYS0HvWK0A3H3DeemCGh0+fVauLXcPwPuPWhYWDejwhFdSfiY+
AF1r8wY/2NHhig7fBYWXASgo7jM67kOHkNOsAdcfxPsPjUYEh9PBqviXbhpX
IKbFmKY7xtFBnd5069POQDyyQajmSSYdxBTecnBaB+Kdrz6aQQ/osOBW4Lo/
MhBXkA6E3XpFh+6c9Iqge8Tn357rPPKeDm/bYqTufw7E2KkrO/yb6ZArGBLx
gxWIUS/o+Wt66RBt7NottDkId516wbF7jA5uMUcPHDEIwq7FVP52Fh30KvZn
RgUGYXSSlkoMBwO2Ezc1xWlB+HZM3n6AmwF8qiK2ExVBqJjQ8WTVagaM+614
JTMchNleK0b/XceAIYuwuMe8ZMyvdX1RKsKANvpkWa0kGblitDJ0xRlQl0Aa
/bWbjGX3XuzOlmJAqUL3xqXDZEy75c2s2cqAgo/mRuJ2ZOR0PutTIceALPe6
MDV/Mjq1uc7HKzAggQPyj0eTsardbl5ZmQERN4rbfFPJ6Ll5fcc9FQYEHtjJ
E/uAjOTe24Ozexng0n5b/VY5GZU8Dnpv2scAs1Bxj/KvZEx1FU6XOsAAXH8l
tX2QjCNa5wsXtBmg+oTn/TSbjDqJ411FxP2AjEnkjIBAMAbO8xsY6jJAZGRG
RmFrMF5IvMj7Ro8BXBd8LfTUCTcd3bfWkAGsrf1nXY8EI2nls0GdI0SPCtui
cOdgbL/zStTWhAHtjl/6rgcH4/VTlz6aHiN6sPUEiy4EY3lWHlPhOAPKrr+B
T5nBuM+yJW7UjOihqho0XBiMXsEc1CQLBmQ3PchdWR2MPY3vbopbET38t3yR
agvGSOrq3nhrBkTyp/3VHAvGyuCu1UM2RI/7a5StloLxfVY/e4cdA1wPn3cK
EgrBlamPKNb2RI++hfg4+RA0fyWj7e9A9Igkv7l3IATVvZ+LBToSPSSGxypN
Q/BpxYd3jk5EjxJniR9uIZiZrz2s7kz0sGo9Mk8LwXWK4vCXMBfT+B+h+BAM
7RKnPHcheiRWPVDOC8GueoqijSvRQ1Gzw+hFCC7ureAcJdxe+4SXVBuCUm2s
G34niB4kuX1R3SFoX2uW3Eu4bEWOZxY9BPkFOAJ0TxI9coXSijkpmKZa/SGd
cLbW5Q9fxSjYFVAq95NwQsfy7LgSBbV+2G0QdyN6UGnbeJGC158uCxkQDhSa
tJSxomB9j8ZtT8KuT93PH/SmYPqZ8wdPEzY72vXcLoKC+gf7HWII64ya/aJc
oeC/SiOh5wirxtauT75LwVztJBaVsKzsIZ2CUgq+dLUxdSUsXPmS/OETBev4
hYcPEeZ2VrrZ10fBSNH57RsIsxZuNf07S8Fv/N9DfhG/dzht47Iofyhqrx/a
mU+4fW/yLlWpUBSoiClyJ1z3ldvl2J5QFLt7w3kj4bKAiERv/VAMzVsR+4Ho
U7Bqpvy8fShekb4W9d9+2fk+E7kBofiX8+edVYQT9PokX58NxYjOT4fuEL0j
+21Mvl8PxclAp2x1woFnPoczHoaifhMvbzVxvVwl9QpWV4TitPqdL0aEzUpf
d8q3EN+n/1ujgbi+OtZ7+HWHQlFo5dWzBoT3TOdrOi+GYlow9/RbYj5kkzd7
n1pLRYn7DxtVCAvvvJ6eIkPFEfnbhnnEPHHXr659okHFBR7mPX7CLI9zc/XG
VDwbfnEzmZi/4ZULcr9dqJinBRMtxHy25wVZc1CouDJ292FVwvXaQzGSF6lY
s97cIYmY57JOp5ca2VTUyU51GrZlwCPatwHzp1T83iUQc5BwtrCxcEANFX9F
nF+6QuxD4rNK3UvtVCS1WbP7/7svx/aF3Bmn4ozwXI4K4aCxwlsVy1Q8Vlci
EUnsl+vFbc2dwjQsXaGTXmvJgOPbsjlY22nIKfdTS5CwTtV6FUFtGh7S9VO2
JfZzj8slVyUzGm6WsE/PMSd6/LuUZECi4Slzq4w+Yp+FM6gVJ0/RUJqzwkKW
MLf6xGREAg01t2waJRH7z2p2k8q4ScN04zUR90yJHoGdR1+8pOEFhyj538R5
0b7aLOJLHQ1DXoQIbiNc/+Djo9EfhHXrj7odJXroH+zmYtLwkZ353zzivHn0
68Uqae4wfB4voNFjTPSIUjygJR6GGtHrxSQIJ2665WOjHIYJ7tFlNsR5FVkm
lhmsE4Y/NEp2pxgR82GTVJdgHYYpH69dbSLON9cZLna+Txh+cWlZWE3Y7Mrp
7TWRYahi8jXMyIAB////1f89/vf6//wfVDUNHg==
    "], {{{}, {}, {}, {}}, {{}, {}, 
      {RGBColor[0, 1, 0], PointSize[0.007333333333333334], Thickness[0.008], 
       LineBox[CompressedData["
1:eJwl1FO4EAYYBuBzsm2dTrZdW7WsZbtVy3bLtWxr2bat5WVjyzZXrfc8u3i/
//a7+f7gJu2rtAsMCAjIJEJuKEIThrCEIzwRiEgkIhOFqEQjOjGISSxiE4e4
xCM+CUhIIhKThKQkI4jkBJOClKQiNWlISzrSk4GMIX3JTBayko3s5CAnuchN
HvKSj/wUoCCF+IEfKUwRivITxShOCUpSitKUoSzlKE8FfqYilahMFapSjerU
oCa1qE0d6lKP+jSgIY1oTBN+oSnNaM6vtKAlrWhNG9rSjvZ0oCOd6EwXutKN
7vSgJ73ozW/0oS/96M8ABjKIwQzhd4YyjOGMYCSjGM0YxjKO8UxgIpOYzBSm
Mo3pzGAms5jNH8xhLvOYzwIWsojFLGEpy1jOClayitWsYS3rWM8GNrKJzWxh
K9vYzg52sovd7GEv+9jPAQ5yiMMc4U+OcozjnOAkpzjNX5zhLOc4zwUuconL
XOEq17jODW5yi9v8zT/c4S73uM8DHvKIxzzhKc94zgte8orXvOEt73jPBz7y
ic/8yxe+8o3/CBl/IKEITRjCEo7wRCAikYhMFKISjejEICaxiE0c4hKP+CQg
IYlITBKSkowgkhNMClKSitSkIS3pSE8GMgb+/6++Az6VhWw=
        "]]}}}], {}, {}, {{}, {}}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{
    FormBox["\"\[Omega]/T\"", TraditionalForm], 
    FormBox["\"Re[\[Sigma]]\"", TraditionalForm]},
  AxesOrigin->{0, 0},
  AxesStyle->Directive[
    GrayLevel[0], 12],
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  LabelStyle->Directive[Bold, Medium, 
    GrayLevel[0]],
  Method->{"CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Part[{{Identity, Identity}, {Identity, Identity}}, 1, 2][#]& )[
         Part[#, 1]], 
        (Part[{{Identity, Identity}, {Identity, Identity}}, 2, 2][#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Part[{{Identity, Identity}, {Identity, Identity}}, 1, 2][#]& )[
         Part[#, 1]], 
        (Part[{{Identity, Identity}, {Identity, Identity}}, 2, 2][#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{{0, 375.86014507548407`}, {0, 1.5496344579143213`}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.02], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{
  3.755425529651043*^9, 3.75543013063461*^9, 3.7558845498334208`*^9, {
   3.7701262630101833`*^9, 3.770126278391427*^9}, 3.7701263695891895`*^9, 
   3.770127251632592*^9, 3.7701274025447235`*^9, 3.770127539890957*^9}],

Cell[BoxData[
 GraphicsBox[{{}, GraphicsComplexBox[CompressedData["
1:eJw9mHc41g/3x0WohIySFRElqQiJ6nOMspK9ImTv++Z201KyGlaEjJK9Zc/k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    "], {{{}, {}, {}, {}}, {{}, {}, 
      {RGBColor[0.5, 0, 0.5], PointSize[0.007333333333333334], Thickness[
       0.008], LineBox[CompressedData["
1:eJwt1GPUFgYYBuAv23ZftrEWl23b5lqrZS3Xlm3btrll27WwVcu83nP6cd33
3/uc55wnuGmnqh1DBAUFZRWBzixC6lCEJgxhCUd4IhCRSEQmClGJRnRiEJNY
xCYOcYlHfBKQkEQkJglJSUZygklBSlKRmjSkJR3pyUBGMgX2kiWwP9C2Z9PZ
yUFOcpGbPOTlB/LxI/kpQEEKUZgi/ERRilGcEpSkFKUpQ1nKUZ4KVKQSlalC
VapRnRrUpBa1qUNd6lGfBjSkEY1pQlOa0ZwWtKQVrWlDW9rRng50pBOd6cLP
dOUXuvEr3b/fuYf+jZ70ojd96Es/+jOAgQxiML8zhKEMYzgjGMkoRjOGP/iT
sYxjPBOYyCQmM4WpTGM6M5jJLGYzh7nMYz4LWMgiFrOEpSxjOStYySpWs4a1
rGM9G9jIJjazha1sYzs72MkudrOHvexjPwc4yCEOc4SjHOM4J/iLvznJKU5z
hrOc4zwXuMglLnOFq1zjOje4yS1uc4e73OM+D3jIIx7zD094yjOe8y//8YKX
vOJ/XvOGt7zjPR/4yCc+84WvBB5BiMAfIBShCUNYwhGeCEQkEpGJQlSiEZ0Y
xCQWsYlDXOIRnwQkJBGJSUJSkpGcYFKQklSkJg1pSUd6MpCRTHwDAZOF/A==

        "]]}}}], {}, {}, {{}, {}}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{
    FormBox["\"\[Omega]/T\"", TraditionalForm], 
    FormBox["\"Im[\[Sigma]]\"", TraditionalForm]},
  AxesOrigin->{0, 0},
  AxesStyle->Directive[
    GrayLevel[0], 12],
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  LabelStyle->Directive[Bold, Medium, 
    GrayLevel[0]],
  Method->{"CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Part[{{Identity, Identity}, {Identity, Identity}}, 1, 2][#]& )[
         Part[#, 1]], 
        (Part[{{Identity, Identity}, {Identity, Identity}}, 2, 2][#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Part[{{Identity, Identity}, {Identity, Identity}}, 1, 2][#]& )[
         Part[#, 1]], 
        (Part[{{Identity, Identity}, {Identity, Identity}}, 2, 2][#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{{0, 375.86014507548407`}, {-0.1807739701197154, 
    0.9876140305146462}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{
  3.755425529651043*^9, 3.75543013063461*^9, 3.7558845498334208`*^9, {
   3.7701262630101833`*^9, 3.770126278391427*^9}, 3.7701263695891895`*^9, 
   3.770127251632592*^9, 3.7701274025447235`*^9, 3.7701276467427216`*^9}]
}, Open  ]],

Cell[TextData[StyleBox["This is fig.21",
 FontWeight->"Bold"]], "Text",
 CellChangeTimes->{{3.7733923265332136`*^9, 3.7733923346169753`*^9}}],

Cell[" ", "Text",
 Editable->False,
 Selectable->False,
 CellFrame->{{0, 0}, {0, 2}},
 ShowCellBracket->False,
 CellMargins->{{0, 0}, {1, 1}},
 CellElementSpacings->{"CellMinHeight"->1},
 CellFrameMargins->0,
 CellFrameColor->RGBColor[0, 0, 1],
 CellSize->{Inherited, 4}]
}, Open  ]],

Cell[CellGroupData[{

Cell["Sum rule", "Section",
 CellChangeTimes->{{3.770620269943797*^9, 3.7706202716110964`*^9}}],

Cell[TextData[StyleBox["Let us define \[Sigma](\[Omega]) - \[Sigma](\
\[Infinity]) and its integral on the full frequency domain.\nLets then check \
for random values that the integral gives indeed zero and lets put a fancy \
emoji for it.",
 FontWeight->"Bold"]], "Text",
 CellChangeTimes->{{3.771960250063057*^9, 3.771960291815632*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"cond", "[", 
   RowBox[{
    RowBox[{"m2_", "?", "NumericQ"}], ",", 
    RowBox[{"\[Alpha]_", "?", "NumericQ"}], ",", 
    RowBox[{"\[Beta]_", "?", "NumericQ"}], ",", 
    RowBox[{"\[Mu]_", "?", "NumericQ"}]}], "]"}], ":=", 
  RowBox[{"Interpolation", "[", 
   RowBox[{"Monitor", "[", 
    RowBox[{
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"xx", ",", 
         RowBox[{
          RowBox[{"Re", "[", 
           RowBox[{"\[Sigma]2", "[", 
            RowBox[{
            "xx", ",", "m2", ",", "\[Alpha]", ",", "\[Beta]", ",", "\[Mu]"}], 
            "]"}], "]"}], "-", 
          RowBox[{"Re", "[", 
           RowBox[{"\[Sigma]2", "[", 
            RowBox[{
            "5", ",", "m2", ",", "\[Alpha]", ",", "\[Beta]", ",", "\[Mu]"}], 
            "]"}], "]"}]}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"xx", ",", "0.001", ",", "5", ",", "0.1"}], "}"}]}], "]"}], 
     ",", "xx"}], "]"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.7706203077097197`*^9, 3.7706203856055574`*^9}, {
  3.7706209059806137`*^9, 3.7706209885716457`*^9}, {3.770621111147667*^9, 
  3.7706211158489113`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"datacheck", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"i", ",", 
       RowBox[{"NIntegrate", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"cond", "[", 
           RowBox[{"1", ",", "0.4", ",", 
            RowBox[{"0.04", " ", 
             RowBox[{"(", 
              RowBox[{"i", "+", "1"}], ")"}]}], ",", "1"}], "]"}], "[", "yy", 
          "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"yy", ",", "0.001", ",", "5"}], "}"}]}], "]"}]}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", "50"}], "}"}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.7706212350926046`*^9, 3.770621300191227*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"img2", "=", 
   GraphicsBox[
    TagBox[RasterBox[CompressedData["
1:eJzsvXd8XNd5Npjd/Wf/2N1fvs0n22JBmZlbZgCwqFiy7FiWbMfx5xLbiRU7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      "], {{0, 392}, {584, 0}}, {0, 255},
      ColorFunction->RGBColor],
     BoxForm`ImageTag["Byte", ColorSpace -> "RGB", Interleaving -> True],
     Selectable->False],
    DefaultBaseStyle->"ImageGraphics",
    ImageSize->Automatic,
    ImageSizeRaw->{584, 392},
    PlotRange->{{0, 584}, {0, 392}}]}], ";"}]], "Input",
 CellChangeTimes->{{3.770126867830221*^9, 3.770126868918316*^9}, 
   3.7701269049806566`*^9, {3.7706213184294276`*^9, 3.770621321890751*^9}, 
   3.770621377049818*^9}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ListPlot", "[", 
  RowBox[{
   RowBox[{"Abs", "[", "datacheck", "]"}], ",", 
   RowBox[{"PlotMarkers", "\[Rule]", 
    RowBox[{"Show", "[", 
     RowBox[{"img2", ",", 
      RowBox[{"ImageSize", "\[Rule]", "14"}]}], "]"}]}], ",", 
   RowBox[{"AxesLabel", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
     "\"\<\>\"", ",", 
      "\"\<\[Integral]Re[\[Sigma](\[Omega])-\!\(\*SubscriptBox[\(\[Sigma]\), \
\(\[Infinity]\)]\)]\>\""}], "}"}]}], ",", 
   RowBox[{"LabelStyle", "\[Rule]", 
    RowBox[{"Directive", "[", 
     RowBox[{"Bold", ",", " ", "Medium", ",", "Black"}], "]"}]}], ",", 
   RowBox[{"PlotRange", "\[Rule]", "All"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.770126807562793*^9, 3.7701268199578953`*^9}, {
   3.7701268739439697`*^9, 3.7701268742637014`*^9}, {3.77012692939431*^9, 
   3.7701270625517516`*^9}, 3.770621324844751*^9, {3.770621387770835*^9, 
   3.770621412754321*^9}, {3.770621446193738*^9, 3.770621446949442*^9}, {
   3.7706319524490385`*^9, 3.7706320284162197`*^9}, {3.7706338018399754`*^9, 
   3.7706338197825966`*^9}}],

Cell[BoxData[
 GraphicsBox[{{}, {
    {RGBColor[0.368417, 0.506779, 0.709798], AbsolutePointSize[6], 
     AbsoluteThickness[1.6], GeometricTransformationBox[InsetBox[
       GraphicsBox[RasterBox[CompressedData["
1:eJzsnQd4FFeWtvff2R0bqbtitwB7x7OemZ2Znd2ZdSTnnINAOYGyyDkZcM4B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         "], {{0, 0}, {584, 392}}, {0, 255},
         ColorFunction->RGBColor],
        ImageSize->14,
        PlotRange->{{0, 584}, {0, 392}}], {0., 0.}], CompressedData["
1:eJw1y11Ik3EUx/EnJXLpaqWpoa6aJWO6mM82U7PtN/eeISktXFDDicyLwIsk
bFkukmHawremsYswbNoLe+giHKG5pC4iGl4UZbM3uhhBuWa4oBDz4jl/OBef
8/2ffc72xtZ0hmHYjdm0MWkMvV9a8ahL2rfVo+UX+Fd5u9SYRc6A3NZXti3V
zVsE9VG5pGmKnAOvf2w8XkfOhzBmr5EmLvMuhMf2Wt4zRt6LeP+ie8BKluBj
lvhaSxp5P3Zny5lzzy7xLoH/WzTf5SVL8fnp+7jjOFmGH08yOwRichkGOx/d
60h08T6IU7HqlPI5WYFbkfqlGwFyObiGhZai82QWb47N5yYbyUoURWQeEUtW
4cRmZdvDnWQ1NJ+4Se/qRd4VCM44nNwi+RBySh3yr3PkSmSEzTO+SXIVlq/f
b2AHyNVozWsO+7vIh/H4bnky1kauQbo16nxpIx9Be1O2SWUga/Bd2mueVpO1
kAyqlB8OkIEdvV7dmVzeHsAnVqzJMqnrsGVkV5V93c13HaLbQyWh37yZWgz9
LRaootRrITwZjD34Ql2PF3fOJtm31PW4WpEYXXlF3QBh4EpBfYS6Ad1DE+6V
aepGKGZdc3GOuhFrzbN5EzLqJgzvSa3OD1/guwl/BKqlgI+6GTd/TsU5Ed2b
EX7HcAXL/H/Ggn59YV1xJ3UL9COhHoed7q0IWhbWNafd2v+CVdK2
      "]]}, {}}, {}, {}, {{}, {}}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{
    FormBox["\"\"", TraditionalForm], 
    FormBox[
    "\"\[Integral]Re[\[Sigma](\[Omega])-\\!\\(\\*SubscriptBox[\\(\[Sigma]\\), \
\\(\[Infinity]\\)]\\)]\"", TraditionalForm]},
  AxesOrigin->{0, 0.006164858459630253},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  LabelStyle->Directive[Bold, Medium, 
    GrayLevel[0]],
  Method->{"CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Part[{{Identity, Identity}, {Identity, Identity}}, 1, 2][#]& )[
         Part[#, 1]], 
        (Part[{{Identity, Identity}, {Identity, Identity}}, 2, 2][#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Part[{{Identity, Identity}, {Identity, Identity}}, 1, 2][#]& )[
         Part[#, 1]], 
        (Part[{{Identity, Identity}, {Identity, Identity}}, 2, 2][#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{{0, 50.}, {0.006244432035039343, 0.007835903543221159}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{
  3.770625785195669*^9, 3.7706319535709567`*^9, {3.7706320061246953`*^9, 
   3.77063202894635*^9}, {3.7706338025381055`*^9, 
   3.7706338202762775`*^9}},ImageCache->GraphicsData["CompressedBitmap", "\<\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\
\>"]]
}, Open  ]],

Cell[TextData[StyleBox["This is fig.25",
 FontWeight->"Bold"]], "Text",
 CellChangeTimes->{{3.7733923632954445`*^9, 3.7733923654243355`*^9}}]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1520, 781},
WindowMargins->{{-8, Automatic}, {Automatic, 0}},
FrontEndVersion->"11.0 for Microsoft Windows (64-bit) (September 21, 2016)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 374, 6, 139, "Title"],
Cell[957, 30, 620, 10, 161, "Text"],
Cell[1580, 42, 122, 2, 30, "Input"],
Cell[1705, 46, 149, 3, 30, "Input"],
Cell[CellGroupData[{
Cell[1879, 53, 98, 1, 70, "Section"],
Cell[1980, 56, 363, 6, 30, "Text"],
Cell[2346, 64, 7564, 187, 170, "Input"],
Cell[9913, 253, 1383, 37, 56, "Input"],
Cell[11299, 292, 475, 14, 32, "Text"],
Cell[11777, 308, 882, 25, 56, "Input"],
Cell[12662, 335, 969, 29, 53, "Input"]
}, Closed]],
Cell[CellGroupData[{
Cell[13668, 369, 206, 3, 56, "Section"],
Cell[13877, 374, 387, 5, 49, "Text"],
Cell[14267, 381, 4392, 130, 163, "Input"],
Cell[18662, 513, 919, 27, 34, "Input"],
Cell[19584, 542, 1279, 38, 57, "Input"],
Cell[20866, 582, 443, 7, 30, "Text"],
Cell[21312, 591, 3371, 97, 175, "Input"],
Cell[24686, 690, 3433, 107, 108, "Input"],
Cell[28122, 799, 421, 11, 50, "Input"],
Cell[28546, 812, 341, 5, 49, "Text"],
Cell[28890, 819, 4519, 117, 126, "Input"],
Cell[33412, 938, 4744, 138, 126, "Input"],
Cell[38159, 1078, 394, 6, 30, "Text"],
Cell[CellGroupData[{
Cell[38578, 1088, 634, 19, 53, "Input"],
Cell[39215, 1109, 465, 12, 49, "Output"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[39729, 1127, 167, 2, 56, "Section"],
Cell[39899, 1131, 149, 2, 30, "Text"],
Cell[CellGroupData[{
Cell[40073, 1137, 321, 8, 50, "Input"],
Cell[40397, 1147, 187, 2, 30, "Output"],
Cell[40587, 1151, 187, 2, 30, "Output"]
}, Open  ]],
Cell[40789, 1156, 218, 3, 30, "Text"],
Cell[41010, 1161, 1012, 27, 53, "Input"],
Cell[42025, 1190, 104425, 1718, 64, "Input"],
Cell[CellGroupData[{
Cell[146475, 2912, 933, 22, 50, "Input"],
Cell[147411, 2936, 142166, 2349, 274, 106896, 1769, "CachedBoxData", \
"BoxData", "Output"]
}, Open  ]],
Cell[289592, 5288, 506, 14, 201, "Text"]
}, Closed]],
Cell[CellGroupData[{
Cell[290135, 5307, 95, 1, 56, "Section"],
Cell[290233, 5310, 178, 2, 30, "Text"],
Cell[CellGroupData[{
Cell[290436, 5316, 2906, 77, 168, "Input"],
Cell[293345, 5395, 8751, 158, 246, "Output"],
Cell[302099, 5555, 8935, 163, 228, "Output"]
}, Open  ]],
Cell[311049, 5721, 141, 2, 30, "Text"],
Cell[311193, 5725, 271, 9, 8, "Text"]
}, Open  ]],
Cell[CellGroupData[{
Cell[311501, 5739, 95, 1, 70, "Section"],
Cell[311599, 5742, 338, 5, 49, "Text"],
Cell[311940, 5749, 1169, 31, 30, "Input"],
Cell[313112, 5782, 716, 21, 30, "Input"],
Cell[313831, 5805, 227561, 3736, 77, "Input"],
Cell[CellGroupData[{
Cell[541417, 9545, 1069, 23, 36, "Input"],
Cell[542489, 9570, 246540, 4058, 253, 228461, 3760, "CachedBoxData", \
"BoxData", "Output"]
}, Open  ]],
Cell[789044, 13631, 141, 2, 30, "Text"]
}, Open  ]]
}, Open  ]]
}
]
*)



==> anc/Section_4.3_-_Exercise_-_Gauge_invariant_variables.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 10.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    429962,      11583]
NotebookOptionsPosition[    419905,      11290]
NotebookOutlinePosition[    420252,      11305]
CellTagsIndexPosition[    420209,      11302]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell[TextData[StyleBox["Gauge invariant variables",
 FontSize->72]], "Title",
 CellChangeTimes->{{3.6252071161148157`*^9, 3.625207116739846*^9}, {
  3.693751856213512*^9, 3.6937518604172955`*^9}, {3.7403682951472645`*^9, 
  3.7403682963280687`*^9}, {3.7706193076918716`*^9, 3.770619311632391*^9}}],

Cell[TextData[StyleBox["In this notebook:\n0) we derive the background \
geometry of arXiv:1411.1003\n1) we derive the equations for the vector \
perturbations in the model of arXiv:1411.1003\n2) we find the gauge invariant \
combinations and we write down the independent equations in terms of them\n\n\
This is an exercise that you can find in section 4.3 of the notes",
 FontSize->18,
 FontSlant->"Italic",
 Background->RGBColor[0.87, 0.94, 1]]], "Text",
 CellChangeTimes->{{3.7719603219156413`*^9, 3.771960416037775*^9}, {
  3.7719604586818485`*^9, 3.771960471935235*^9}, {3.7733926788871355`*^9, 
  3.773392694458805*^9}}],

Cell[BoxData[
 RowBox[{"Quit", "[", "]"}]], "Input",
 CellChangeTimes->{{3.6240094492315493`*^9, 3.6240094511847925`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"FS", "=", "FullSimplify"}], ";"}]], "Input",
 CellChangeTimes->{{3.6240094529973536`*^9, 3.624009456528799*^9}}],

Cell[CellGroupData[{

Cell["\<\
The package for tensorial calculus (just run, or if you brave open it)\
\>", "Chapter",
 CellChangeTimes->{{3.624009473685851*^9, 3.624009475529693*^9}, {
  3.7706193190153418`*^9, 3.7706193205806017`*^9}, {3.7719604371214685`*^9, 
  3.771960452057476*^9}}],

Cell[CellGroupData[{

Cell[TextData[StyleBox[" 2  RG&TC-Code",
 FontWeight->"Bold"]], "Subsection",
 FontSize->24,
 FontColor->RGBColor[0, 0, 1]],

Cell[BoxData[
 RowBox[{
  RowBox[{"Off", "[", 
   RowBox[{
    RowBox[{"General", "::", "\"\<spell\>\""}], ",", 
    RowBox[{"General", "::", "\"\<spell1\>\""}]}], "]"}], ";"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"TrigRules", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"x_.", 
        SuperscriptBox[
         RowBox[{"Cos", "[", "\[Theta]_", "]"}], "2"]}], "+", 
       RowBox[{"x_.", 
        SuperscriptBox[
         RowBox[{"Sin", "[", "\[Theta]_", "]"}], "2"]}]}], "->", "x"}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"x_.", 
        SuperscriptBox[
         RowBox[{"Cot", "[", "\[Theta]_", "]"}], "2"]}], "+", 
       RowBox[{"y_.", 
        SuperscriptBox[
         RowBox[{"Csc", "[", "\[Theta]_", "]"}], "2"]}]}], ":>", 
      RowBox[{"y", "/;", 
       RowBox[{
        RowBox[{"x", "+", "y"}], "===", "0"}]}]}]}], "}"}]}], ";"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"SetAttributes", "[", 
   RowBox[{"FaSi", ",", 
    RowBox[{"{", "Listable", "}"}]}], "]"}], ";", 
  RowBox[{
   RowBox[{"FaSi", "[", "0", "]"}], "=", "0"}], ";", 
  RowBox[{
   RowBox[{"FaSi", "[", "x_SeriesData", "]"}], ":=", 
   RowBox[{"x", "/.", 
    RowBox[{
     RowBox[{"x", "[", 
      RowBox[{"[", "3", "]"}], "]"}], "->", 
     RowBox[{"FaSi", "[", 
      RowBox[{"x", "[", 
       RowBox[{"[", "3", "]"}], "]"}], "]"}]}]}]}], ";", 
  RowBox[{
   RowBox[{"FaSi", "[", "x_", "]"}], ":=", 
   RowBox[{
    RowBox[{"Factor", "[", 
     RowBox[{"x", "/.", "simpRules"}], "]"}], "/.", "simpRules"}]}], 
  ";"}]], "Input"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"SetAttributes", "[", 
   RowBox[{"FacSimp", ",", 
    RowBox[{"{", "Listable", "}"}]}], "]"}], ";", 
  RowBox[{
   RowBox[{"FacSimp", "[", "0", "]"}], "=", "0"}], ";", 
  RowBox[{
   RowBox[{"FacSimp", "[", "x_Equal", "]"}], ":=", 
   RowBox[{"Equal", "[", 
    RowBox[{
     RowBox[{"FacSimp", "[", 
      RowBox[{
       RowBox[{"x", "[", 
        RowBox[{"[", "1", "]"}], "]"}], "-", 
       RowBox[{"x", "[", 
        RowBox[{"[", "2", "]"}], "]"}]}], "]"}], ",", "0"}], "]"}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"FacSimp", "[", "x_Rule", "]"}], ":=", 
   RowBox[{"Rule", "[", 
    RowBox[{
     RowBox[{"x", "[", 
      RowBox[{"[", "1", "]"}], "]"}], ",", 
     RowBox[{"FacSimp", "[", 
      RowBox[{"x", "[", 
       RowBox[{"[", "2", "]"}], "]"}], "]"}]}], "]"}]}], ";", 
  RowBox[{
   RowBox[{"FacSimp", "[", "x_SeriesData", "]"}], ":=", 
   RowBox[{"x", "/.", 
    RowBox[{
     RowBox[{"x", "[", 
      RowBox[{"[", "3", "]"}], "]"}], "->", 
     RowBox[{"FacSimp", "[", 
      RowBox[{"x", "[", 
       RowBox[{"[", "3", "]"}], "]"}], "]"}]}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"FacSimp", "[", "x_", "]"}], ":=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"Collect", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"coll", "[", "x", "]"}], "/.", "simpRules"}], ",", 
        "FormVars", ",", "Factor"}], "]"}], "/.", "simpRules"}], ")"}], "/;", 
    RowBox[{
     RowBox[{"FormDegree", "[", "x", "]"}], ">", "0"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"FacSimp", "[", "x_", "]"}], ":=", 
   RowBox[{
    RowBox[{"Factor", "[", 
     RowBox[{"x", "/.", "simpRules"}], "]"}], "/.", "simpRules"}]}], 
  ";"}]}], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"zeroQ", "[", "x_", "]"}], ":=", 
   RowBox[{
    RowBox[{"Union", "[", 
     RowBox[{"Flatten", "[", 
      RowBox[{"{", 
       RowBox[{"0", ",", 
        RowBox[{"Normal", "[", "x", "]"}]}], "}"}], "]"}], "]"}], "===", 
    RowBox[{"{", "0", "}"}]}]}], ";"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"nonZeroL", "[", "x_", "]"}], ":=", 
  RowBox[{"Select", "[", 
   RowBox[{
    RowBox[{"Union", "[", 
     RowBox[{"Flatten", "[", 
      RowBox[{"{", 
       RowBox[{"Normal", "[", "x", "]"}], "}"}], "]"}], "]"}], ",", 
    RowBox[{
     RowBox[{"#", "=!=", "0"}], "&"}]}], "]"}]}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"nonZeroN", "[", "x_", "]"}], ":=", 
  RowBox[{"Length", "[", 
   RowBox[{"Select", "[", 
    RowBox[{
     RowBox[{"Flatten", "[", 
      RowBox[{"{", 
       RowBox[{"Normal", "[", "x", "]"}], "}"}], "]"}], ",", 
     RowBox[{
      RowBox[{"#", "=!=", "0"}], "&"}]}], "]"}], "]"}]}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"indepTerms", "[", 
    RowBox[{"x_", ",", 
     RowBox[{"opt_:", 
      RowBox[{"{", "}"}]}]}], "]"}], ":=", 
   RowBox[{"redPlus", "[", 
    RowBox[{"redTimes", "[", 
     RowBox[{
      RowBox[{"nonZeroL", "[", "x", "]"}], ",", "opt"}], "]"}], "]"}]}], 
  ";"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"redTimes", "[", 
   RowBox[{"x_", ",", 
    RowBox[{"opt_:", 
     RowBox[{"{", "}"}]}]}], "]"}], " ", ":=", " ", 
  RowBox[{"Block", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"tmp$", " ", "=", " ", 
       RowBox[{"Select", "[", 
        RowBox[{"x", ",", " ", 
         RowBox[{
          RowBox[{
           RowBox[{"Head", "[", "#1", "]"}], " ", "===", " ", "Times"}], " ", 
          "&"}]}], "]"}]}], ",", " ", "rst$"}], "}"}], ",", " ", 
    RowBox[{
     RowBox[{"rst$", " ", "=", " ", 
      RowBox[{"Complement", "[", 
       RowBox[{"x", ",", " ", "tmp$"}], "]"}]}], ";", " ", 
     RowBox[{"Union", "[", 
      RowBox[{"rst$", ",", " ", 
       RowBox[{"Map", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"numb2", "[", 
           RowBox[{"#", ",", "opt"}], "]"}], "&"}], ",", "tmp$"}], "]"}]}], 
      "]"}]}]}], "]"}]}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"numb1", "[", 
    RowBox[{"x_", ",", 
     RowBox[{"opt_:", 
      RowBox[{"{", "}"}]}]}], "]"}], ":=", 
   RowBox[{"1", "/;", 
    RowBox[{"NumericQ", "[", "x", "]"}]}]}], ";", 
  RowBox[{
   RowBox[{"numb1", "[", 
    RowBox[{
     RowBox[{"x_", "^", "y_."}], ",", 
     RowBox[{"opt_:", 
      RowBox[{"{", "}"}]}]}], "]"}], ":=", 
   RowBox[{"1", "/;", 
    RowBox[{"MemberQ", "[", 
     RowBox[{"opt", ",", "x"}], "]"}]}]}], ";", 
  RowBox[{
   RowBox[{"numb1", "[", 
    RowBox[{"x_", ",", 
     RowBox[{"opt_:", 
      RowBox[{"{", "}"}]}]}], "]"}], ":=", "x"}], ";", 
  RowBox[{
   RowBox[{"numb2", "[", 
    RowBox[{"x_", ",", 
     RowBox[{"opt_:", 
      RowBox[{"{", "}"}]}]}], "]"}], ":=", 
   RowBox[{"Times", "@@", 
    RowBox[{"Map", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"numb1", "[", 
        RowBox[{"#", ",", "opt"}], "]"}], "&"}], ",", 
      RowBox[{"Level", "[", 
       RowBox[{"x", ",", "1"}], "]"}]}], "]"}]}]}]}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"redPlus", "[", "x_", "]"}], ":=", 
   RowBox[{"Block", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"tmp$", "=", 
        RowBox[{"Select", "[", 
         RowBox[{"x", ",", 
          RowBox[{
           RowBox[{
            RowBox[{"Head", "[", "#", "]"}], "===", "Plus"}], "&"}]}], 
         "]"}]}], ",", "rst$", ",", "i$", ",", "negi$"}], "}"}], ",", 
     RowBox[{
      RowBox[{"rst$", "=", 
       RowBox[{"Complement", "[", 
        RowBox[{"x", ",", "tmp$"}], "]"}]}], ";", 
      RowBox[{"i$", "=", "1"}], ";", 
      RowBox[{"While", "[", 
       RowBox[{
        RowBox[{"i$", "<", 
         RowBox[{"Length", "[", "tmp$", "]"}]}], ",", 
        RowBox[{
         RowBox[{"negi$", "=", 
          RowBox[{"Select", "[", 
           RowBox[{"tmp$", ",", 
            RowBox[{
             RowBox[{"#", "===", 
              RowBox[{"-", 
               RowBox[{"tmp$", "[", 
                RowBox[{"[", "i$", "]"}], "]"}]}]}], "&"}]}], "]"}]}], ";", 
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{"negi$", "=!=", 
            RowBox[{"{", "}"}]}], ",", 
           RowBox[{"tmp$", "=", 
            RowBox[{"Complement", "[", 
             RowBox[{"tmp$", ",", "negi$"}], "]"}]}]}], "]"}], ";", 
         RowBox[{"i$", "=", 
          RowBox[{"i$", "+", "1"}]}]}]}], "]"}], ";", 
      RowBox[{"Union", "[", 
       RowBox[{"tmp$", ",", "rst$"}], "]"}]}]}], "]"}]}], ";"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"RiemSym", "[", "h_", "]"}], ":=", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"h", "[", 
       RowBox[{"a_", ",", "a_", ",", "c_", ",", "d_"}], "]"}], "=", "0"}], 
     ";", 
     RowBox[{
      RowBox[{"h", "[", 
       RowBox[{"a_", ",", "b_", ",", "c_", ",", "c_"}], "]"}], "=", "0"}], 
     ";", "\n", 
     RowBox[{
      RowBox[{"h", "[", 
       RowBox[{"a_", ",", "b_", ",", "c_", ",", "d_"}], "]"}], ":=", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"h", "[", 
         RowBox[{"b", ",", "a", ",", "c", ",", "d"}], "]"}]}], "/;", 
       RowBox[{"a", ">", "b"}]}]}], ";", 
     RowBox[{
      RowBox[{"h", "[", 
       RowBox[{"a_", ",", "b_", ",", "c_", ",", "d_"}], "]"}], ":=", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"h", "[", 
         RowBox[{"a", ",", "b", ",", "d", ",", "c"}], "]"}]}], "/;", 
       RowBox[{"c", ">", "d"}]}]}], ";", "\n", 
     RowBox[{
      RowBox[{"h", "[", 
       RowBox[{"a_", ",", "b_", ",", "c_", ",", "d_"}], "]"}], ":=", 
      RowBox[{
       RowBox[{"h", "[", 
        RowBox[{"c", ",", "d", ",", "a", ",", "b"}], "]"}], "/;", 
       RowBox[{
        RowBox[{"a", ">", "c"}], "||", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"a", "===", "c"}], "&&", 
          RowBox[{"b", ">", "d"}]}], ")"}]}]}]}]}], ")"}]}], ";"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"epsilon", "[", "a__", "]"}], ":=", 
   RowBox[{"Signature", "[", 
    RowBox[{"{", "a", "}"}], "]"}]}], ";"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"zeroTensor", "[", "rnk_", "]"}], ":=", 
   RowBox[{"Fold", "[", 
    RowBox[{"Table", ",", "0", ",", 
     RowBox[{"List", "/@", 
      RowBox[{"Table", "[", 
       RowBox[{"Dim", ",", 
        RowBox[{"{", "rnk", "}"}]}], "]"}]}]}], "]"}]}], ";"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"FuncRepRules", "[", 
   RowBox[{
    RowBox[{"f_", "[", "y__", "]"}], ",", "g_", ",", 
    RowBox[{"ord_:", "2"}]}], "]"}], ":=", 
  RowBox[{
   RowBox[{"FuncRepRules", "[", 
    RowBox[{
     RowBox[{"f", "[", "y", "]"}], ",", "g", ",", "ord"}], "]"}], "=", 
   RowBox[{"Block", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"tmp$", "=", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"f", "[", "y", "]"}], "->", "g"}], "}"}]}], ",", 
       RowBox[{"indL", "=", 
        RowBox[{"indexList", "[", 
         RowBox[{
          RowBox[{"Length", "[", 
           RowBox[{"{", "y", "}"}], "]"}], ",", "ord"}], "]"}]}]}], "}"}], 
     ",", "\n", "       ", 
     RowBox[{
      RowBox[{"Do", "[", 
       RowBox[{
        RowBox[{"AppendTo", "[", 
         RowBox[{"tmp$", ",", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"Derivative", "[", 
              RowBox[{"Sequence", "@@", 
               RowBox[{"indL", "[", 
                RowBox[{"[", "i", "]"}], "]"}]}], "]"}], "[", "f", "]"}], "[",
             "y", "]"}], " ", "->", " ", "\n", "            ", 
           RowBox[{"Expand", "[", 
            RowBox[{"FaSi", "[", 
             RowBox[{"D", "[", 
              RowBox[{"g", ",", 
               RowBox[{"Sequence", "@@", 
                RowBox[{"Transpose", "[", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", "y", "}"}], ",", 
                   RowBox[{"indL", "[", 
                    RowBox[{"[", "i", "]"}], "]"}]}], "}"}], "]"}]}]}], "]"}],
              "]"}], "]"}]}]}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", 
          RowBox[{"Length", "[", "indL", "]"}]}], "}"}]}], "]"}], ";", 
      "tmp$"}]}], "]"}]}]}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"indexList", "[", 
   RowBox[{"varNo_", ",", "ord_"}], "]"}], ":=", 
  RowBox[{"Block", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"tmp$", ",", "indL"}], "}"}], ",", 
    RowBox[{
     RowBox[{"tmp$", "=", 
      RowBox[{"NestList", "[", 
       RowBox[{"RotateRight", ",", 
        RowBox[{"Join", "[", 
         RowBox[{
          RowBox[{"{", "1", "}"}], ",", 
          RowBox[{"Table", "[", 
           RowBox[{"0", ",", 
            RowBox[{"{", 
             RowBox[{"varNo", "-", "1"}], "}"}]}], "]"}]}], "]"}], ",", 
        RowBox[{"varNo", "-", "1"}]}], "]"}]}], ";", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{"ord", ">", "1"}], ",", 
       RowBox[{"Do", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"indL", "=", "tmp$"}], ";", 
          RowBox[{"Do", "[", 
           RowBox[{
            RowBox[{"tmp$", "=", 
             RowBox[{"Join", "[", 
              RowBox[{"tmp$", ",", 
               RowBox[{"Map", "[", 
                RowBox[{
                 RowBox[{
                  RowBox[{"Plus", "[", 
                   RowBox[{
                    RowBox[{"indL", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], ",", "#"}], "]"}], "&"}], 
                 ",", "indL"}], "]"}]}], "]"}]}], ",", 
            RowBox[{"{", 
             RowBox[{"i", ",", "varNo"}], "}"}]}], "]"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"ord", "-", "1"}], "}"}]}], "]"}]}], "]"}], ";", 
     RowBox[{"Union", "[", "tmp$", "]"}]}]}], "]"}]}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"MF", "[", "x_", "]"}], ":=", 
   RowBox[{
    RowBox[{"MatrixForm", "[", "x", "]"}], "/;", 
    RowBox[{"Dim", "<", "10"}]}]}], ";", 
  RowBox[{
   RowBox[{"MF", "[", "x_", "]"}], ":=", "x"}], ";", 
  RowBox[{"DeclareForms", "[", 
   RowBox[{"1", ",", 
    RowBox[{"e", "[", "_", "]"}]}], "]"}], ";"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"stPrint", "[", 
    RowBox[{"x_", ",", 
     RowBox[{"y_", ":", "Null"}]}], "]"}], ":=", 
   RowBox[{"If", "[", 
    RowBox[{
     RowBox[{"y", "===", "Null"}], ",", 
     RowBox[{"Print", "[", 
      RowBox[{"Style", "[", 
       RowBox[{"x", ",", 
        RowBox[{"FontSize", "\[Rule]", "20"}], ",", 
        RowBox[{"FontWeight", "\[Rule]", "\"\<Bold\>\""}], ",", 
        RowBox[{"FontColor", "\[Rule]", 
         RowBox[{"RGBColor", "[", 
          RowBox[{"1", ",", "0", ",", "1"}], "]"}]}]}], "]"}], "]"}], ",", 
     RowBox[{"Print", "[", 
      RowBox[{"Style", "[", 
       RowBox[{"x", ",", 
        RowBox[{"FontSize", "\[Rule]", "16"}], ",", 
        RowBox[{"FontSlant", "\[Rule]", "\"\<Italic\>\""}], ",", 
        RowBox[{"FontColor", "\[Rule]", 
         RowBox[{"RGBColor", "[", 
          RowBox[{"1", ",", "0", ",", "1"}], "]"}]}]}], "]"}], "]"}]}], 
    "]"}]}], ";"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"timePrint", "[", 
    RowBox[{"x_", ",", "sT_"}], "]"}], ":=", 
   RowBox[{"Print", "[", 
    RowBox[{
     RowBox[{"x", "<>", "\"\< computed in \>\""}], ",", 
     RowBox[{
      RowBox[{"TimeUsed", "[", "]"}], "-", "sT"}], ",", "\"\< sec\>\""}], 
    "]"}]}], ";"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"SetAttributes", "[", 
   RowBox[{"myCoef$", ",", 
    RowBox[{"{", "Listable", "}"}]}], "]"}], ";", 
  RowBox[{
   RowBox[{"myCoef$", "[", 
    RowBox[{"x_SeriesData", ",", "y__"}], "]"}], ":=", 
   RowBox[{"x", "/.", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"x", "[", 
       RowBox[{"[", "3", "]"}], "]"}], "->", 
      RowBox[{"Map", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Coefficient", "[", 
          RowBox[{"#", ",", "y"}], "]"}], "&"}], ",", 
        RowBox[{"x", "[", 
         RowBox[{"[", "3", "]"}], "]"}]}], "]"}]}], ")"}]}]}], ";", 
  RowBox[{
   RowBox[{"myCoef$", "[", 
    RowBox[{"x_", ",", "y__"}], "]"}], ":=", 
   RowBox[{"Coefficient", "[", 
    RowBox[{"x", ",", "y"}], "]"}]}], ";"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"RGtensors", "[", 
    RowBox[{"gIN_", ",", "xIN_", ",", "opt___"}], "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"frameOpt", "=", "0"}], ",", "eIN", ",", 
       RowBox[{"Ropt", "=", "True"}], ",", 
       RowBox[{"Wopt", "=", "True"}], ",", "idMat", ",", "eFrame", ",", 
       "dxRul", ",", "Bmat", ",", "Amat", ",", 
       RowBox[{"NP$", "=", "False"}], ",", "de", ",", "a", ",", "b", ",", "c",
        ",", "id", ",", "k", ",", "StrCon", ",", "\[Gamma]Udd", ",", 
       "\[Gamma]ddd", ",", "gddd", ",", "Gamddd", ",", "rmn", ",", "tmp", ",",
        "RUd", ",", "Rg", ",", "gg", ",", "sT", ",", "Cflat", ",", "EinSp"}], 
      "}"}], ",", 
     RowBox[{
      RowBox[{"Clear", "[", 
       RowBox[{
       "GUdd", ",", "\[Omega]Ud", ",", "RUddd", ",", "Rdd", ",", "EUd", ",", 
        "R", ",", "Wdddd", ",", "detg", ",", "rtAbsdetg", ",", "eta", ",", 
        "HStar", ",", "PS", ",", "PH"}], "]"}], ";", "\n", "\t\t", "\n", 
      "\t\t", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Transpose", "[", "gIN", "]"}], "=!=", "gIN"}], ",", 
        RowBox[{
         RowBox[{"Print", "[", 
          RowBox[{
           RowBox[{"MatrixForm", "[", "gIN", "]"}], ",", 
           "\"\< is not a symmetric matrix\>\""}], "]"}], ";", 
         RowBox[{"Return", "[", "]"}]}]}], "]"}], ";", "\n", " ", 
      RowBox[{"Dim", "=", 
       RowBox[{"Length", "[", "xIN", "]"}]}], ";", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{"Dim", "=!=", 
         RowBox[{"Length", "[", "gIN", "]"}]}], ",", 
        RowBox[{
         RowBox[{"stPrint", "[", 
          RowBox[{
          "\"\<Metric and coordinate dimensions don't match\>\"", ",", "1"}], 
          "]"}], ";", 
         RowBox[{"Return", "[", "]"}]}]}], "]"}], ";", "\n", "\t\t", "\n", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{"gIN", "===", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"0", ",", "1", ",", "0", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", "0", ",", "0", ",", 
             RowBox[{"-", "1"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", "0", ",", 
             RowBox[{"-", "1"}], ",", "0"}], "}"}]}], "}"}]}], ",", 
        RowBox[{"NP$", "=", "True"}]}], "]"}], ";", 
      RowBox[{"eFrame", "=", 
       RowBox[{"Array", "[", 
        RowBox[{"e", ",", 
         RowBox[{"{", "Dim", "}"}]}], "]"}]}], ";", "\n", 
      RowBox[{"(*", " ", 
       RowBox[{
        RowBox[{"frameOpt", "=", 
         RowBox[{"0", " ", "=", 
          RowBox[{">", " ", "coordFrame"}]}]}], ",", " ", 
        RowBox[{"frameOpt", "=", 
         RowBox[{"1", " ", "=", 
          RowBox[{">", " ", "explicitFrame"}]}]}], ",", " ", 
        RowBox[{"frameOpt", "=", 
         RowBox[{"2", " ", "=", 
          RowBox[{">", " ", "implicitFrame"}]}]}]}], " ", "*)"}], "\n", 
      "\t\t", "\n", "\t", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Length", "[", 
          RowBox[{"{", "opt", "}"}], "]"}], ">", "0"}], ",", 
        RowBox[{
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"Head", "[", 
             RowBox[{
              RowBox[{"Flatten", "[", 
               RowBox[{"{", "opt", "}"}], "]"}], "[", 
              RowBox[{"[", "1", "]"}], "]"}], "]"}], "===", "e"}], ",", 
           RowBox[{"If", "[", 
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{"Head", "[", "dxRuleList", "]"}], "===", "List"}], "&&", 
              RowBox[{
               RowBox[{"Head", "[", "deList", "]"}], "===", "List"}]}], ",", 
             RowBox[{
              RowBox[{"frameOpt", "=", "2"}], ";", 
              RowBox[{"eIN", "=", "eFrame"}]}], ",", 
             RowBox[{
              RowBox[{"stPrint", "[", 
               RowBox[{
               "\"\<dxRuleList and/or deList have not been defined!\>\"", ",",
                 "1"}], "]"}], ";", 
              RowBox[{"Return", "[", "]"}]}]}], "]"}]}], "]"}], ";", "\n", 
         "\t", 
         RowBox[{"Which", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"!", 
             RowBox[{"IntegerQ", "[", 
              RowBox[{
               RowBox[{
                RowBox[{"{", "opt", "}"}], "[", 
                RowBox[{"[", "1", "]"}], "]"}], "[", 
               RowBox[{"[", "1", "]"}], "]"}], "]"}]}], "&&", 
            RowBox[{
             RowBox[{"d", "[", "0", "]"}], "=!=", "0"}]}], ",", 
           RowBox[{
            RowBox[{"stPrint", "[", 
             RowBox[{
             "\"\<matrixEDCcode.nb must be evaluated before section 2 \
RG&TC-Code!\>\"", ",", "1"}], "]"}], ";", 
            RowBox[{"Return", "[", "]"}]}], ",", "\n", "\t", 
           RowBox[{
            RowBox[{
             RowBox[{"Length", "[", 
              RowBox[{"{", "opt", "}"}], "]"}], "===", "2"}], "&&", 
            RowBox[{
             RowBox[{"FormDegree", "[", 
              RowBox[{
               RowBox[{"{", "opt", "}"}], "[", 
               RowBox[{"[", "1", "]"}], "]"}], "]"}], "===", "1"}]}], ",", 
           RowBox[{
            RowBox[{"If", "[", 
             RowBox[{
              RowBox[{"frameOpt", "=!=", "2"}], ",", 
              RowBox[{
               RowBox[{"eIN", "=", 
                RowBox[{
                 RowBox[{"{", "opt", "}"}], "[", 
                 RowBox[{"[", "1", "]"}], "]"}]}], ";", 
               RowBox[{"frameOpt", "=", "1"}]}]}], "]"}], ";", 
            RowBox[{"If", "[", 
             RowBox[{
              RowBox[{
               RowBox[{
                RowBox[{
                 RowBox[{"{", "opt", "}"}], "[", 
                 RowBox[{"[", "2", "]"}], "]"}], "[", 
                RowBox[{"[", "1", "]"}], "]"}], "===", "0"}], ",", 
              RowBox[{"Ropt", "=", "False"}]}], "]"}], ";", 
            RowBox[{"If", "[", 
             RowBox[{
              RowBox[{
               RowBox[{
                RowBox[{
                 RowBox[{"{", "opt", "}"}], "[", 
                 RowBox[{"[", "2", "]"}], "]"}], "[", 
                RowBox[{"[", "2", "]"}], "]"}], "===", "0"}], ",", 
              RowBox[{"Wopt", "=", "False"}]}], "]"}]}], ",", "\n", "\t", 
           RowBox[{
            RowBox[{
             RowBox[{"Length", "[", 
              RowBox[{"{", "opt", "}"}], "]"}], "===", "1"}], "&&", 
            RowBox[{"IntegerQ", "[", 
             RowBox[{"opt", "[", 
              RowBox[{"[", "1", "]"}], "]"}], "]"}]}], ",", 
           RowBox[{
            RowBox[{"If", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"opt", "[", 
                RowBox[{"[", "1", "]"}], "]"}], "===", "0"}], ",", 
              RowBox[{"Ropt", "=", "False"}]}], "]"}], ";", 
            RowBox[{"If", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"opt", "[", 
                RowBox[{"[", "2", "]"}], "]"}], "===", "0"}], ",", 
              RowBox[{"Wopt", "=", "False"}]}], "]"}]}], ",", "\n", "\t", 
           RowBox[{
            RowBox[{
             RowBox[{"Length", "[", 
              RowBox[{"{", "opt", "}"}], "]"}], "===", "1"}], "&&", 
            RowBox[{
             RowBox[{"FormDegree", "[", 
              RowBox[{"opt", "[", 
               RowBox[{"[", "1", "]"}], "]"}], "]"}], "===", "1"}]}], ",", 
           RowBox[{"If", "[", 
            RowBox[{
             RowBox[{"frameOpt", "=!=", "2"}], ",", 
             RowBox[{
              RowBox[{"eIN", "=", "opt"}], ";", 
              RowBox[{"frameOpt", "=", "1"}]}]}], "]"}], ",", "\n", "\t", 
           "True", ",", 
           RowBox[{
            RowBox[{"stPrint", "[", 
             RowBox[{"\"\<Wrong optional arguments!\>\"", ",", "1"}], "]"}], 
            ";", 
            RowBox[{"Return", "[", "]"}]}]}], "]"}]}]}], "]"}], ";", "\n", 
      "\t\t", "\n", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{"!", 
         RowBox[{"FreeQ", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"gIN", ",", "eIN", ",", 
             RowBox[{"{", "deList", "}"}]}], "}"}], ",", "SeriesData"}], 
          "]"}]}], ",", "\n", "\t", 
        RowBox[{
         RowBox[{"tmp", "=", 
          RowBox[{
           RowBox[{
            RowBox[{"Select", "[", 
             RowBox[{
              RowBox[{"Flatten", "[", 
               RowBox[{"{", 
                RowBox[{"gIN", ",", "eIN", ",", 
                 RowBox[{"{", "deList", "}"}]}], "}"}], "]"}], ",", 
              RowBox[{
               RowBox[{
                RowBox[{"Head", "[", "#", "]"}], "===", "SeriesData"}], 
               "&"}]}], "]"}], "[", 
            RowBox[{"[", "1", "]"}], "]"}], "[", 
           RowBox[{"[", "1", "]"}], "]"}]}], ";", 
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{"MemberQ", "[", 
            RowBox[{"xIN", ",", "tmp"}], "]"}], ",", 
           RowBox[{
            RowBox[{
             RowBox[{"de", "[", "1", "]"}], "=", 
             RowBox[{"ToExpression", "[", 
              RowBox[{"\"\<d\>\"", "<>", 
               RowBox[{"ToString", "[", "tmp", "]"}]}], "]"}]}], ";", 
            RowBox[{
             RowBox[{"de", "[", "2", "]"}], "=", 
             RowBox[{"ToExpression", "[", 
              RowBox[{"\"\<\[ScriptD]\>\"", "<>", 
               RowBox[{"ToString", "[", "tmp", "]"}]}], "]"}]}], ";", 
            RowBox[{"DeclareForms", "[", 
             RowBox[{"1", ",", 
              RowBox[{"\[ScriptD]", "[", "_", "]"}], ",", 
              RowBox[{"de", "[", "1", "]"}], ",", 
              RowBox[{"de", "[", "2", "]"}]}], "]"}], ";", 
            RowBox[{
             RowBox[{"d", "[", "tmp", "]"}], "=", 
             RowBox[{"de", "[", "1", "]"}]}], ";", 
            RowBox[{
             RowBox[{"\[ScriptD]", "[", "tmp", "]"}], "=", 
             RowBox[{"de", "[", "2", "]"}]}], ";", 
            RowBox[{
             RowBox[{"d", "[", 
              RowBox[{"de", "[", "1", "]"}], "]"}], "=", "0"}]}], ",", 
           RowBox[{
            RowBox[{"d", "[", "tmp", "]"}], "=", "0"}]}], "]"}]}]}], "]"}], 
      ";", "\n", "\t\t", "\n", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{"frameOpt", "===", "1"}], ",", 
        RowBox[{
         RowBox[{"DeclareForms", "[", 
          RowBox[{"1", ",", 
           RowBox[{"\[ScriptD]", "[", "_", "]"}]}], "]"}], ";", 
         RowBox[{"origFRin$", "=", 
          RowBox[{"eIN", "/.", 
           RowBox[{"MapThread", "[", 
            RowBox[{"Rule", ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"d", "/@", "xIN"}], ",", 
               RowBox[{"\[ScriptD]", "/@", "xIN"}]}], "}"}]}], "]"}]}]}], ";", 
         RowBox[{"eTO$dx", "=", 
          RowBox[{"MapThread", "[", 
           RowBox[{"Rule", ",", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"e", "/@", 
               RowBox[{"Range", "[", "Dim", "]"}]}], ",", "origFRin$"}], 
             "}"}]}], "]"}]}]}]}], "]"}], ";", "\n", "\t\t\t\t", "\n", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"frameOpt", ">", "0"}], "&&", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"Union", "[", 
             RowBox[{"FormDegree", "/@", "eIN"}], "]"}], "=!=", 
            RowBox[{"{", "1", "}"}]}], "||", 
           RowBox[{
            RowBox[{"Length", "[", "eIN", "]"}], "=!=", "Dim"}], "||", 
           RowBox[{"!", 
            RowBox[{"zeroQ", "[", 
             RowBox[{"eIN", "/.", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{
                 RowBox[{"d", "[", "k_", "]"}], "->", "0"}], ",", 
                RowBox[{
                 RowBox[{"e", "[", "_", "]"}], "->", "0"}], ",", 
                RowBox[{
                 RowBox[{"y_", "|", 
                  RowBox[{"Bar", "[", "y_", "]"}]}], ":>", 
                 RowBox[{"0", "/;", 
                  RowBox[{"MemberQ", "[", 
                   RowBox[{"DifFormSymbols", ",", "y"}], "]"}]}]}]}], "}"}]}],
              "]"}]}]}], ")"}]}], ",", 
        RowBox[{
         RowBox[{"stPrint", "[", 
          RowBox[{"\"\<coframe has incorrect form\>\"", ",", "1"}], "]"}], 
         ";", 
         RowBox[{"Return", "[", "]"}]}]}], "]"}], ";", "\t", "\n", "\t\t", 
      "\n", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"Head", "[", "simpRules", "]"}], "===", "Rule"}], "||", 
         RowBox[{
          RowBox[{"Head", "[", "simpRules", "]"}], "===", "RuleDelayed"}]}], 
        ",", 
        RowBox[{"simpRules", "=", 
         RowBox[{"{", "simpRules", "}"}]}]}], "]"}], ";", "\n", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Head", "[", "simpRules", "]"}], "=!=", "List"}], ",", " ", 
        RowBox[{"simpRules", "=", 
         RowBox[{"{", "}"}]}]}], "]"}], ";", 
      RowBox[{"idMat", "=", 
       RowBox[{"IdentityMatrix", "[", "Dim", "]"}]}], ";", "\n", "\n", 
      RowBox[{"Which", "[", 
       RowBox[{
        RowBox[{"frameOpt", "===", "0"}], ",", 
        RowBox[{
         RowBox[{"Amat", "=", "idMat"}], ";", 
         RowBox[{"Bmat", "=", "idMat"}], ";", 
         RowBox[{"eIN", "=", 
          RowBox[{"d", "/@", "xIN"}]}], ";", 
         RowBox[{"dxRul", "=", 
          RowBox[{"{", "}"}]}]}], ",", "\n", 
        RowBox[{
         RowBox[{"frameOpt", "===", "1"}], "&&", 
         RowBox[{"zeroQ", "[", 
          RowBox[{"eIN", "/.", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{
              RowBox[{"d", "[", "k_", "]"}], "->", "0"}], ",", 
             RowBox[{
              RowBox[{"y_", "|", 
               RowBox[{"Bar", "[", "y_", "]"}]}], ":>", 
              RowBox[{"0", "/;", 
               RowBox[{"MemberQ", "[", 
                RowBox[{"DifFormSymbols", ",", "y"}], "]"}]}]}]}], "}"}]}], 
          "]"}]}], ",", 
        RowBox[{
         RowBox[{"Bmat", "=", 
          RowBox[{"Table", "[", 
           RowBox[{
            RowBox[{"myCoef$", "[", 
             RowBox[{
              RowBox[{"eIN", "[", 
               RowBox[{"[", "a", "]"}], "]"}], ",", 
              RowBox[{"d", "[", 
               RowBox[{"xIN", "[", 
                RowBox[{"[", "b", "]"}], "]"}], "]"}]}], "]"}], ",", 
            RowBox[{"{", 
             RowBox[{"a", ",", "Dim"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"b", ",", "Dim"}], "}"}]}], "]"}]}], ";", "\n", "\t\t", 
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{"!", 
            RowBox[{"zeroQ", "[", 
             RowBox[{"FaSi", "[", 
              RowBox[{"Det", "[", "Bmat", "]"}], "]"}], "]"}]}], ",", 
           RowBox[{
            RowBox[{"sT", "=", 
             RowBox[{"TimeUsed", "[", "]"}]}], ";", 
            RowBox[{"If", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"ByteCount", "[", "eIN", "]"}], ">", 
               RowBox[{"1500", "*", "Dim"}]}], ",", 
              RowBox[{"stPrint", "[", 
               RowBox[{"\"\<Computing d[coframe]...\>\"", ",", "1"}], "]"}]}],
              "]"}], ";", 
            RowBox[{"Amat", "=", 
             RowBox[{"FaSi", "[", 
              RowBox[{"Inverse", "[", "Bmat", "]"}], "]"}]}], ";", 
            RowBox[{"dxRul", "=", 
             RowBox[{"MapThread", "[", 
              RowBox[{"Rule", ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"d", "[", "xIN", "]"}], ",", 
                 RowBox[{"Amat", ".", "eFrame"}]}], "}"}]}], "]"}]}], ";", 
            RowBox[{"de", "=", 
             RowBox[{"If", "[", 
              RowBox[{
               RowBox[{"FreeQ", "[", 
                RowBox[{"eIN", ",", "SeriesData"}], "]"}], ",", 
               RowBox[{"FacSimp", "[", 
                RowBox[{
                 RowBox[{"d", "[", "eIN", "]"}], "/.", "dxRul"}], "]"}], ",", 
               RowBox[{"FacSimp", "[", 
                RowBox[{"Wedge", "[", 
                 RowBox[{
                  RowBox[{"FacSimp", "[", 
                   RowBox[{
                    RowBox[{"FacSimp", "[", 
                    RowBox[{"d", "[", "Bmat", "]"}], "]"}], "/.", "dxRul"}], 
                   "]"}], ",", 
                  RowBox[{
                   RowBox[{"d", "[", "xIN", "]"}], "/.", "dxRul"}]}], "]"}], 
                "]"}]}], "]"}]}], ";", 
            RowBox[{"timePrint", "[", 
             RowBox[{"\"\<d[coframe]\>\"", ",", "sT"}], "]"}], ";", 
            RowBox[{"tmp", "=", 
             RowBox[{
              RowBox[{"d", "[", "xIN", "]"}], "/.", "dxRul"}]}], ";", 
            RowBox[{"MapThread", "[", 
             RowBox[{"Set", ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"d", "[", "xIN", "]"}], ",", "tmp"}], "}"}]}], 
             "]"}]}], ",", 
           RowBox[{
            RowBox[{"stPrint", "[", 
             RowBox[{"\"\<coframe does not span space!\>\"", ",", "1"}], 
             "]"}], ";", 
            RowBox[{"Return", "[", "]"}]}]}], "]"}]}], ",", "\n", 
        RowBox[{"frameOpt", "===", "2"}], ",", 
        RowBox[{
         RowBox[{"de", "=", "deList"}], ";", 
         RowBox[{"dxRul", "=", "dxRuleList"}], ";", 
         RowBox[{"tmp", "=", 
          RowBox[{
           RowBox[{"d", "[", "xIN", "]"}], "/.", "dxRul"}]}], ";", 
         RowBox[{"MapThread", "[", 
          RowBox[{"Set", ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"d", "[", "xIN", "]"}], ",", "tmp"}], "}"}]}], "]"}], 
         ";", 
         RowBox[{"Amat", "=", 
          RowBox[{"Table", "[", 
           RowBox[{
            RowBox[{"myCoef$", "[", 
             RowBox[{
              RowBox[{"tmp", "[", 
               RowBox[{"[", "a", "]"}], "]"}], ",", 
              RowBox[{"eIN", "[", 
               RowBox[{"[", "b", "]"}], "]"}]}], "]"}], ",", 
            RowBox[{"{", 
             RowBox[{"a", ",", "Dim"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"b", ",", "Dim"}], "}"}]}], "]"}]}]}]}], "]"}], ";", 
      "\n", "\t\t", "\n", 
      RowBox[{"k", "=", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "x_Symbol"}], ")"}], "b_."], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", "x_Symbol"}], ")"}], "b_."]}], "->", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["x", "2"]}], ")"}], "b"]}], ",", 
         RowBox[{
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"x_Symbol", "-", "y_Symbol"}], ")"}], "b_."], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"x_Symbol", "+", "y_Symbol"}], ")"}], "b_."]}], 
          "\[Rule]", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["x", "2"], "-", 
             SuperscriptBox["y", "2"]}], ")"}], "b"]}]}], "}"}]}], ";", 
      RowBox[{"gdd", "=", "gIN"}], ";", 
      RowBox[{"coordList", "=", "xIN"}], ";", 
      RowBox[{"Print", "[", 
       RowBox[{"\"\<gdd = \>\"", ",", 
        RowBox[{"MF", "[", "gdd", "]"}]}], "]"}], ";", 
      RowBox[{"tmp", "=", 
       RowBox[{"eIN", ".", "gIN", ".", "eIN"}]}], ";", 
      RowBox[{"Print", "[", 
       RowBox[{"\"\<\!\(\*SuperscriptBox[\(ds\), \(2\)]\) = \>\"", ",", 
        RowBox[{
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"Head", "[", "tmp", "]"}], "===", "SeriesData"}], ",", 
           RowBox[{"FacSimp", "[", "tmp", "]"}], ",", 
           RowBox[{"Collect", "[", 
            RowBox[{
             RowBox[{"Expand", "[", "tmp", "]"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{
                RowBox[{"d", "[", "a_", "]"}], "^", "2"}], ",", 
               RowBox[{
                RowBox[{"d", "[", "a_", "]"}], 
                RowBox[{"d", "[", "b_", "]"}]}], ",", 
               RowBox[{
                RowBox[{"e", "[", "a_", "]"}], "^", "2"}], ",", 
               RowBox[{
                RowBox[{"e", "[", "a_", "]"}], 
                RowBox[{"e", "[", "b_", "]"}]}]}], "}"}], ",", "Factor"}], 
            "]"}]}], "]"}], "//.", "k"}]}], "]"}], ";", 
      RowBox[{"sT", "=", 
       RowBox[{"TimeUsed", "[", "]"}]}], ";", 
      RowBox[{"gUU", "=", 
       RowBox[{
        RowBox[{"FixedPoint", "[", 
         RowBox[{"FaSi", ",", 
          RowBox[{"Inverse", "[", "gIN", "]"}]}], "]"}], "//.", "k"}]}], ";", 
      RowBox[{"detg", "=", 
       RowBox[{
        RowBox[{"FixedPoint", "[", 
         RowBox[{"FaSi", ",", 
          RowBox[{"Det", "[", "gIN", "]"}]}], "]"}], "//.", "k"}]}], ";", 
      "\n", 
      RowBox[{"Print", "[", 
       RowBox[{"\"\<gUU = \>\"", ",", 
        RowBox[{"MF", "[", "gUU", "]"}]}], "]"}], ";", 
      RowBox[{"Clear", "[", "k", "]"}], ";", 
      RowBox[{"timePrint", "[", 
       RowBox[{"\"\<gUU\>\"", ",", "sT"}], "]"}], ";", "\n", "\t\t", "\n", 
      RowBox[{"rtAbsdetg", "=", 
       RowBox[{"PowerExpand", "[", 
        RowBox[{"Power", "[", 
         RowBox[{
          RowBox[{"Factor", "[", 
           RowBox[{"detg", "^", "2"}], "]"}], ",", 
          RowBox[{"1", "/", "4"}]}], "]"}], "]"}]}], ";", 
      RowBox[{"SetAttributes", "[", 
       RowBox[{"HStar", ",", 
        RowBox[{"{", "Listable", "}"}]}], "]"}], ";", 
      RowBox[{"If", "[", 
       RowBox[{"NP$", ",", 
        RowBox[{"rtAbsdetg", "=", "I"}]}], "]"}], ";", 
      RowBox[{
       RowBox[{"HStar", "[", "x_SeriesData", "]"}], ":=", 
       RowBox[{"x", "/.", 
        RowBox[{
         RowBox[{"x", "[", 
          RowBox[{"[", "3", "]"}], "]"}], "->", 
         RowBox[{"HStar", "/@", 
          RowBox[{"x", "[", 
           RowBox[{"[", "3", "]"}], "]"}]}]}]}]}], ";", 
      RowBox[{
       RowBox[{"HStar", "[", "x_Plus", "]"}], ":=", 
       RowBox[{"FacSimp", "[", 
        RowBox[{"Plus", "@@", 
         RowBox[{"HStar", "/@", "x"}]}], "]"}]}], ";", 
      RowBox[{
       RowBox[{"HStar", "[", 
        RowBox[{"x_", "*", "y_"}], "]"}], ":=", 
       RowBox[{
        RowBox[{"x", "*", 
         RowBox[{"HStar", "[", "y", "]"}]}], "/;", 
        RowBox[{
         RowBox[{"FormDegree", "[", "x", "]"}], "===", "0"}]}]}], ";", 
      RowBox[{
       RowBox[{"HStar", "[", "x_", "]"}], ":=", 
       RowBox[{
        RowBox[{"rtAbsdetg", " ", 
         RowBox[{"Wedge", "@@", 
          RowBox[{"e", "/@", 
           RowBox[{"Range", "[", "Dim", "]"}]}]}]}], "/;", 
        RowBox[{
         RowBox[{"FormDegree", "[", "x", "]"}], "===", "0"}]}]}], ";", 
      RowBox[{
       RowBox[{"HStar", "[", "x_Wedge", "]"}], ":=", 
       RowBox[{
        RowBox[{"rtAbsdetg", "/", "detg"}], "/;", 
        RowBox[{
         RowBox[{"Length", "[", "x", "]"}], "===", "Dim"}]}]}], ";", 
      RowBox[{
       RowBox[{"HStar", "[", 
        RowBox[{"x_Wedge", "|", "x_e"}], "]"}], ":=", 
       RowBox[{
        RowBox[{"HStar", "[", "x", "]"}], "=", 
        RowBox[{"rtAbsdetg", " ", 
         RowBox[{"FacSimp", "[", 
          RowBox[{"inn", "[", 
           RowBox[{"x", ",", 
            RowBox[{"Wedge", "@@", 
             RowBox[{"e", "/@", 
              RowBox[{"Range", "[", "Dim", "]"}]}]}]}], "]"}], "]"}]}]}]}], 
      ";", "\t\t", "\n", "\t\t", "\n", 
      RowBox[{
       RowBox[{"eta", "[", "]"}], ":=", 
       RowBox[{
        RowBox[{"eta", "[", "]"}], "=", 
        RowBox[{"rtAbsdetg", " ", 
         RowBox[{"Array", "[", 
          RowBox[{"epsilon", ",", 
           RowBox[{"Table", "[", 
            RowBox[{"Dim", ",", 
             RowBox[{"{", "Dim", "}"}]}], "]"}]}], "]"}]}]}]}], ";", "\n", 
      RowBox[{
       RowBox[{"eta", "[", "a__", "]"}], ":=", 
       RowBox[{
        RowBox[{"eta", "[", "a", "]"}], "=", 
        RowBox[{"Raise", "[", 
         RowBox[{
          RowBox[{"eta", "[", "]"}], ",", "a"}], "]"}]}]}], ";", 
      RowBox[{"sT", "=", 
       RowBox[{"TimeUsed", "[", "]"}]}], ";", "\n", "\t\t", "\n", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{"frameOpt", ">", "0"}], ",", 
        RowBox[{
         RowBox[{
          RowBox[{"d", "[", 
           RowBox[{"e", "[", "a_", "]"}], "]"}], ":=", 
          RowBox[{"de", "[", 
           RowBox[{"[", "a", "]"}], "]"}]}], ";", 
         RowBox[{
          RowBox[{"StrCon", "[", 
           RowBox[{"c_", ",", "a_", ",", "a_"}], "]"}], "=", "0"}], ";", 
         RowBox[{
          RowBox[{"StrCon", "[", 
           RowBox[{"c_", ",", "a_", ",", "b_"}], "]"}], ":=", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{"StrCon", "[", 
             RowBox[{"c", ",", "b", ",", "a"}], "]"}]}], "/;", 
           RowBox[{"a", ">", "b"}]}]}], ";", 
         RowBox[{
          RowBox[{"StrCon", "[", 
           RowBox[{"c_", ",", "a_", ",", "b_"}], "]"}], ":=", 
          RowBox[{"-", 
           RowBox[{"myCoef$", "[", 
            RowBox[{
             RowBox[{"de", "[", 
              RowBox[{"[", "c", "]"}], "]"}], ",", 
             RowBox[{
              RowBox[{"e", "[", "a", "]"}], "\[Wedge]", 
              RowBox[{"e", "[", "b", "]"}]}]}], "]"}]}]}], ";", "\n", 
         RowBox[{"\[Gamma]Udd", "=", 
          RowBox[{"Array", "[", 
           RowBox[{"StrCon", ",", 
            RowBox[{"{", 
             RowBox[{"Dim", ",", "Dim", ",", "Dim"}], "}"}]}], "]"}]}], ";", 
         RowBox[{"\[Gamma]ddd", "=", 
          RowBox[{"gdd", ".", "\[Gamma]Udd"}]}]}], ",", 
        RowBox[{
         RowBox[{"\[Gamma]Udd", "=", 
          RowBox[{"zeroTensor", "[", "3", "]"}]}], ";", 
         RowBox[{"\[Gamma]ddd", "=", "\[Gamma]Udd"}]}]}], "]"}], ";", "\n", 
      "\n", 
      RowBox[{"(*", 
       RowBox[{"*", " ", "Tests"}], " ", "**)"}], 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{"frameOpt", ">", "0"}], ",", 
        RowBox[{
         RowBox[{"tmp", "=", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"d", "[", "gdd", "]"}], "/.", "dxRul"}], ")"}], "/.", 
           RowBox[{
            RowBox[{"e", "[", "_", "]"}], "->", "0"}]}]}], ";", 
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{"!", 
            RowBox[{"zeroQ", "[", "tmp", "]"}]}], ",", 
           RowBox[{
            RowBox[{"stPrint", "[", 
             RowBox[{
             "\"\<Warning: d[] on some symbols not defined!\>\"", ",", "1"}], 
             "]"}], ";", 
            RowBox[{"Print", "[", 
             RowBox[{"indepTerms", "[", 
              RowBox[{"FacSimp", "[", "tmp", "]"}], "]"}], "]"}]}]}], "]"}], 
         ";", 
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"frameOpt", "===", "2"}], "&&", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"ByteCount", "[", "deList", "]"}], "+", 
                RowBox[{"ByteCount", "[", "dxRuleList", "]"}]}], ")"}], "/", 
              "Dim"}], "<", "6000"}]}], ",", 
           RowBox[{
            RowBox[{"tmp", "=", 
             RowBox[{"FacSimp", "[", 
              RowBox[{"d", "[", "deList", "]"}], "]"}]}], ";", 
            RowBox[{"If", "[", 
             RowBox[{
              RowBox[{"!", 
               RowBox[{"zeroQ", "[", "tmp", "]"}]}], ",", 
              RowBox[{
               RowBox[{"stPrint", "[", 
                RowBox[{
                "\"\<Warning: deList not closed! d[deList]=\>\"", ",", "1"}], 
                "]"}], ";", 
               RowBox[{"Print", "[", "tmp", "]"}], ";", 
               RowBox[{"If", "[", 
                RowBox[{
                 RowBox[{"!", 
                  RowBox[{"zeroQ", "[", 
                   RowBox[{"tmp", "/.", 
                    RowBox[{
                    RowBox[{"d", "[", "_", "]"}], "->", "0"}]}], "]"}]}], ",", 
                 RowBox[{"Return", "[", "]"}]}], "]"}]}]}], "]"}]}]}], 
          "]"}]}]}], "]"}], ";", "\n", "\t\t", "\n", 
      RowBox[{"Clear", "[", "pD", "]"}], ";", 
      RowBox[{
       RowBox[{"pD", "[", 
        RowBox[{"x_", ",", "y_"}], "]"}], ":=", 
       RowBox[{
        RowBox[{"pD", "[", 
         RowBox[{"x", ",", "y"}], "]"}], "=", 
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{"Amat", "===", "idMat"}], ",", 
          RowBox[{"D", "[", 
           RowBox[{"x", ",", 
            RowBox[{"coordList", "[", 
             RowBox[{"[", "y", "]"}], "]"}]}], "]"}], ",", 
          RowBox[{"Sum", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"Amat", "[", 
              RowBox[{"[", 
               RowBox[{"k", ",", "y"}], "]"}], "]"}], "*", 
             RowBox[{"D", "[", 
              RowBox[{"x", ",", 
               RowBox[{"coordList", "[", 
                RowBox[{"[", "k", "]"}], "]"}]}], "]"}]}], ",", 
            RowBox[{"{", 
             RowBox[{"k", ",", "Dim"}], "}"}]}], "]"}]}], "]"}]}]}], ";", 
      "\t", "\n", "\t\t", "\n", 
      RowBox[{
       RowBox[{"gddd", "[", 
        RowBox[{"c_", ",", "a_", ",", "b_"}], "]"}], ":=", 
       RowBox[{
        RowBox[{"gddd", "[", 
         RowBox[{"c", ",", "b", ",", "a"}], "]"}], "/;", 
        RowBox[{"a", ">", "b"}]}]}], ";", 
      RowBox[{
       RowBox[{"gddd", "[", 
        RowBox[{"c_", ",", "a_", ",", "b_"}], "]"}], ":=", 
       RowBox[{
        RowBox[{"gddd", "[", 
         RowBox[{"c", ",", "a", ",", "b"}], "]"}], "=", 
        RowBox[{"FaSi", "[", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"pD", "[", 
             RowBox[{
              RowBox[{"gdd", "[", 
               RowBox[{"[", 
                RowBox[{"a", ",", "c"}], "]"}], "]"}], ",", "b"}], "]"}], "+", 
            RowBox[{"pD", "[", 
             RowBox[{
              RowBox[{"gdd", "[", 
               RowBox[{"[", 
                RowBox[{"b", ",", "c"}], "]"}], "]"}], ",", "a"}], "]"}], "-", 
            RowBox[{"pD", "[", 
             RowBox[{
              RowBox[{"gdd", "[", 
               RowBox[{"[", 
                RowBox[{"a", ",", "b"}], "]"}], "]"}], ",", "c"}], "]"}]}], 
           ")"}], "/", "2"}], "]"}]}]}], ";", "\n", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{"frameOpt", "===", "0"}], ",", 
        RowBox[{
         RowBox[{"Gamddd", "=", 
          RowBox[{"Array", "[", 
           RowBox[{"gddd", ",", 
            RowBox[{"{", 
             RowBox[{"Dim", ",", "Dim", ",", "Dim"}], "}"}]}], "]"}]}], ";", 
         RowBox[{"Clear", "[", "tmp", "]"}], ";", 
         RowBox[{"k", "=", 
          RowBox[{"gUU", ".", "Gamddd"}]}], ";", 
         RowBox[{
          RowBox[{"tmp", "[", 
           RowBox[{"c_", ",", "a_", ",", "b_"}], "]"}], ":=", 
          RowBox[{
           RowBox[{"tmp", "[", 
            RowBox[{"c", ",", "b", ",", "a"}], "]"}], "/;", 
           RowBox[{"a", ">", "b"}]}]}], ";", 
         RowBox[{
          RowBox[{"tmp", "[", 
           RowBox[{"c_", ",", "a_", ",", "b_"}], "]"}], ":=", 
          RowBox[{
           RowBox[{"tmp", "[", 
            RowBox[{"c", ",", "a", ",", "b"}], "]"}], "=", 
           RowBox[{"FaSi", "[", 
            RowBox[{"k", "[", 
             RowBox[{"[", 
              RowBox[{"c", ",", "a", ",", "b"}], "]"}], "]"}], "]"}]}]}], ";", 
         RowBox[{"GUdd", "=", 
          RowBox[{"Array", "[", 
           RowBox[{"tmp", ",", 
            RowBox[{"{", 
             RowBox[{"Dim", ",", "Dim", ",", "Dim"}], "}"}]}], "]"}]}]}], ",",
         "\n", 
        RowBox[{
         RowBox[{"Gamddd", "=", 
          RowBox[{"FaSi", "[", 
           RowBox[{
            RowBox[{"Array", "[", 
             RowBox[{"gddd", ",", 
              RowBox[{"{", 
               RowBox[{"Dim", ",", "Dim", ",", "Dim"}], "}"}]}], "]"}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"\[Gamma]ddd", "+", 
               RowBox[{"Transpose", "[", "\[Gamma]ddd", "]"}], "-", 
               RowBox[{"Transpose", "[", 
                RowBox[{"\[Gamma]ddd", ",", 
                 RowBox[{"{", 
                  RowBox[{"3", ",", "2", ",", "1"}], "}"}]}], "]"}]}], ")"}], 
             "/", "2"}]}], "]"}]}], ";", 
         RowBox[{"GUdd", "=", 
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"Union", "[", 
               RowBox[{"NumericQ", "/@", 
                RowBox[{"Flatten", "[", "gUU", "]"}]}], "]"}], "===", 
              RowBox[{"{", "True", "}"}]}], "&&", 
             RowBox[{
              RowBox[{"nonZeroN", "[", "gUU", "]"}], "===", "Dim"}]}], ",", 
            RowBox[{"gUU", ".", "Gamddd"}], ",", 
            RowBox[{"FaSi", "[", 
             RowBox[{"gUU", ".", "Gamddd"}], "]"}]}], "]"}]}]}]}], "]"}], ";",
       "\n", "\t\t", "\n", 
      RowBox[{"timePrint", "[", 
       RowBox[{"\"\<Gamma\>\"", ",", "sT"}], "]"}], ";", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{"frameOpt", ">", "0"}], ",", 
        RowBox[{"\[Omega]Ud", "=", 
         RowBox[{"Table", "[", 
          RowBox[{
           RowBox[{"Sum", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"GUdd", "[", 
               RowBox[{"[", 
                RowBox[{"a", ",", "k", ",", "b"}], "]"}], "]"}], 
              RowBox[{"e", "[", "k", "]"}]}], ",", 
             RowBox[{"{", 
              RowBox[{"k", ",", "Dim"}], "}"}]}], "]"}], ",", 
           RowBox[{"{", 
            RowBox[{"a", ",", "Dim"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"b", ",", "Dim"}], "}"}]}], "]"}]}]}], "]"}], ";", "\n", 
      "\t\t", "\n", 
      RowBox[{"sT", "=", 
       RowBox[{"TimeUsed", "[", "]"}]}], ";", 
      RowBox[{"RiemSym", "[", "rmn", "]"}], ";", 
      RowBox[{
       RowBox[{"rmn", "[", 
        RowBox[{"a_", ",", "b_", ",", "c_", ",", "id_"}], "]"}], ":=", 
       RowBox[{
        RowBox[{"rmn", "[", 
         RowBox[{"a", ",", "b", ",", "c", ",", "id"}], "]"}], "=", 
        RowBox[{"FaSi", "[", 
         RowBox[{"Sum", "[", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"Amat", "[", 
              RowBox[{"[", 
               RowBox[{"k", ",", "c"}], "]"}], "]"}], 
             RowBox[{"D", "[", 
              RowBox[{
               RowBox[{"Gamddd", "[", 
                RowBox[{"[", 
                 RowBox[{"a", ",", "id", ",", "b"}], "]"}], "]"}], ",", 
               RowBox[{"xIN", "[", 
                RowBox[{"[", "k", "]"}], "]"}]}], "]"}]}], "-", 
            RowBox[{
             RowBox[{"Amat", "[", 
              RowBox[{"[", 
               RowBox[{"k", ",", "id"}], "]"}], "]"}], 
             RowBox[{"D", "[", 
              RowBox[{
               RowBox[{"Gamddd", "[", 
                RowBox[{"[", 
                 RowBox[{"a", ",", "c", ",", "b"}], "]"}], "]"}], ",", 
               RowBox[{"xIN", "[", 
                RowBox[{"[", "k", "]"}], "]"}]}], "]"}]}], "+", 
            RowBox[{
             RowBox[{"GUdd", "[", 
              RowBox[{"[", 
               RowBox[{"k", ",", "c", ",", "b"}], "]"}], "]"}], "*", 
             RowBox[{"Gamddd", "[", 
              RowBox[{"[", 
               RowBox[{"k", ",", "id", ",", "a"}], "]"}], "]"}]}], "-", 
            RowBox[{
             RowBox[{"GUdd", "[", 
              RowBox[{"[", 
               RowBox[{"k", ",", "id", ",", "b"}], "]"}], "]"}], "*", 
             RowBox[{"Gamddd", "[", 
              RowBox[{"[", 
               RowBox[{"k", ",", "c", ",", "a"}], "]"}], "]"}]}], "-", 
            RowBox[{
             RowBox[{"Gamddd", "[", 
              RowBox[{"[", 
               RowBox[{"a", ",", "k", ",", "b"}], "]"}], "]"}], "*", 
             RowBox[{"\[Gamma]Udd", "[", 
              RowBox[{"[", 
               RowBox[{"k", ",", "c", ",", "id"}], "]"}], "]"}]}]}], ",", 
           RowBox[{"{", 
            RowBox[{"k", ",", "Dim"}], "}"}]}], "]"}], "]"}]}]}], ";", 
      RowBox[{"Rdddd", "=", 
       RowBox[{"Array", "[", 
        RowBox[{"rmn", ",", 
         RowBox[{"{", 
          RowBox[{"Dim", ",", "Dim", ",", "Dim", ",", "Dim"}], "}"}]}], 
        "]"}]}], ";", 
      RowBox[{"timePrint", "[", 
       RowBox[{"\"\<Riemann(dddd)\>\"", ",", "sT"}], "]"}], ";", 
      RowBox[{"sT", "=", 
       RowBox[{"TimeUsed", "[", "]"}]}], ";", "\n", "\t\t", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{"zeroQ", "[", "Rdddd", "]"}], ",", 
        RowBox[{
         RowBox[{"stPrint", "[", "\"\<Flat Space!\>\"", "]"}], ";", 
         RowBox[{"Clear", "[", 
          RowBox[{"Rdd", ",", "EUd", ",", "R", ",", "Wdddd"}], "]"}], ";", 
         RowBox[{"Return", "[", "]"}]}]}], "]"}], ";", "\n", "\t\t", "\n", 
      RowBox[{"Rg", "=", 
       RowBox[{"gUU", ".", "Rdddd"}]}], ";", "\n", 
      RowBox[{"If", "[", 
       RowBox[{"Ropt", ",", 
        RowBox[{
         RowBox[{"Clear", "[", "rmn", "]"}], ";", 
         RowBox[{
          RowBox[{"rmn", "[", 
           RowBox[{"a_", ",", "b_", ",", "c_", ",", "c_"}], "]"}], "=", "0"}],
          ";", 
         RowBox[{
          RowBox[{"rmn", "[", 
           RowBox[{"a_", ",", "b_", ",", "c_", ",", "id_"}], "]"}], ":=", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{"rmn", "[", 
             RowBox[{"a", ",", "b", ",", "id", ",", "c"}], "]"}]}], "/;", 
           RowBox[{"c", ">", "id"}]}]}], ";", 
         RowBox[{
          RowBox[{"rmn", "[", 
           RowBox[{"a_", ",", "b_", ",", "c_", ",", "id_"}], "]"}], ":=", 
          RowBox[{
           RowBox[{"rmn", "[", 
            RowBox[{"a", ",", "b", ",", "c", ",", "id"}], "]"}], "=", 
           RowBox[{"FaSi", "[", 
            RowBox[{"Rg", "[", 
             RowBox[{"[", 
              RowBox[{"a", ",", "b", ",", "c", ",", "id"}], "]"}], "]"}], 
            "]"}]}]}], ";", 
         RowBox[{"RUddd", "=", 
          RowBox[{"Array", "[", 
           RowBox[{"rmn", ",", 
            RowBox[{"{", 
             RowBox[{"Dim", ",", "Dim", ",", "Dim", ",", "Dim"}], "}"}]}], 
           "]"}]}], ";", 
         RowBox[{"timePrint", "[", 
          RowBox[{"\"\<Riemann(Uddd)\>\"", ",", "sT"}], "]"}], ";", 
         RowBox[{"sT", "=", 
          RowBox[{"TimeUsed", "[", "]"}]}], ";", 
         RowBox[{"Rg", "=", "RUddd"}]}], ",", 
        RowBox[{"stPrint", "[", 
         RowBox[{"\"\<RUddd not computed\>\"", ",", "1"}], "]"}]}], "]"}], 
      ";", "\n", "\t\t", "\n", 
      RowBox[{"Clear", "[", "tmp", "]"}], ";", 
      RowBox[{
       RowBox[{"tmp", "[", 
        RowBox[{"a_", ",", "b_"}], "]"}], ":=", 
       RowBox[{
        RowBox[{"tmp", "[", 
         RowBox[{"b", ",", "a"}], "]"}], "/;", 
        RowBox[{"a", ">", "b"}]}]}], ";", 
      RowBox[{
       RowBox[{"tmp", "[", 
        RowBox[{"a_", ",", "b_"}], "]"}], ":=", 
       RowBox[{
        RowBox[{"tmp", "[", 
         RowBox[{"a", ",", "b"}], "]"}], "=", 
        RowBox[{"FaSi", "[", 
         RowBox[{"Sum", "[", 
          RowBox[{
           RowBox[{"Rg", "[", 
            RowBox[{"[", 
             RowBox[{"k", ",", "a", ",", "k", ",", "b"}], "]"}], "]"}], ",", 
           " ", 
           RowBox[{"{", 
            RowBox[{"k", ",", "Dim"}], "}"}]}], "]"}], "]"}]}]}], ";", 
      RowBox[{"Rdd", "=", 
       RowBox[{"Array", "[", 
        RowBox[{"tmp", ",", 
         RowBox[{"{", 
          RowBox[{"Dim", ",", "Dim"}], "}"}]}], "]"}]}], ";", "\n", 
      "\t\t\t\t", "\n", 
      RowBox[{"RUd", "=", 
       RowBox[{"gUU", ".", "Rdd"}]}], ";", 
      RowBox[{"R", "=", 
       RowBox[{"FaSi", "[", 
        RowBox[{"Sum", "[", 
         RowBox[{
          RowBox[{"RUd", "[", 
           RowBox[{"[", 
            RowBox[{"a", ",", "a"}], "]"}], "]"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"a", ",", "Dim"}], "}"}]}], "]"}], "]"}]}], ";", 
      RowBox[{"timePrint", "[", 
       RowBox[{"\"\<Ricci\>\"", ",", "sT"}], "]"}], ";", 
      RowBox[{"sT", "=", 
       RowBox[{"TimeUsed", "[", "]"}]}], ";", "\n", "\t\t", "\n", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{"Wopt", "||", 
         RowBox[{"Dim", "<", "4"}]}], ",", 
        RowBox[{
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{"Dim", ">", "3"}], ",", 
           RowBox[{"If", "[", 
            RowBox[{
             RowBox[{"zeroQ", "[", "Rdd", "]"}], ",", 
             RowBox[{"Wdddd", "=", "Rdddd"}], ",", "\n", "\t", 
             RowBox[{
              RowBox[{"gg", "=", 
               RowBox[{"Transpose", "[", 
                RowBox[{
                 RowBox[{"Outer", "[", 
                  RowBox[{"Times", ",", "gdd", ",", "gdd"}], "]"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"1", ",", "3", ",", "2", ",", "4"}], "}"}]}], 
                "]"}]}], ";", 
              RowBox[{"gg", "=", 
               RowBox[{"gg", "-", 
                RowBox[{"Transpose", "[", "gg", "]"}]}]}], ";", 
              RowBox[{"Rg", "=", 
               RowBox[{"Transpose", "[", 
                RowBox[{
                 RowBox[{"Outer", "[", 
                  RowBox[{"Times", ",", "Rdd", ",", "gdd"}], "]"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"1", ",", "3", ",", "2", ",", "4"}], "}"}]}], 
                "]"}]}], ";", 
              RowBox[{"Rg", "=", 
               RowBox[{"Rg", "-", 
                RowBox[{"Transpose", "[", "Rg", "]"}]}]}], ";", 
              RowBox[{"Rg", "=", 
               RowBox[{"Rg", "-", 
                RowBox[{"Transpose", "[", 
                 RowBox[{"Rg", ",", 
                  RowBox[{"{", 
                   RowBox[{"1", ",", "2", ",", "4", ",", "3"}], "}"}]}], 
                 "]"}]}]}], ";", "\n", 
              RowBox[{"Clear", "[", "rmn", "]"}], ";", 
              RowBox[{"RiemSym", "[", "rmn", "]"}], ";", 
              RowBox[{
               RowBox[{"rmn", "[", 
                RowBox[{"a_", ",", "b_", ",", "c_", ",", "id_"}], "]"}], ":=", 
               RowBox[{
                RowBox[{"rmn", "[", 
                 RowBox[{"a", ",", "b", ",", "c", ",", "id"}], "]"}], "=", 
                RowBox[{"FaSi", "[", 
                 RowBox[{
                  RowBox[{"Rdddd", "[", 
                   RowBox[{"[", 
                    RowBox[{"a", ",", "b", ",", "c", ",", "id"}], "]"}], 
                   "]"}], "-", 
                  RowBox[{
                   RowBox[{"Rg", "[", 
                    RowBox[{"[", 
                    RowBox[{"a", ",", "b", ",", "c", ",", "id"}], "]"}], 
                    "]"}], "/", 
                   RowBox[{"(", 
                    RowBox[{"Dim", "-", "2"}], ")"}]}], "+", 
                  RowBox[{"R", " ", 
                   RowBox[{
                    RowBox[{"gg", "[", 
                    RowBox[{"[", 
                    RowBox[{"a", ",", "b", ",", "c", ",", "id"}], "]"}], 
                    "]"}], "/", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"Dim", "-", "1"}], ")"}], 
                    RowBox[{"(", 
                    RowBox[{"Dim", "-", "2"}], ")"}]}], ")"}]}]}]}], 
                 "]"}]}]}], ";", 
              RowBox[{"Wdddd", "=", 
               RowBox[{"Array", "[", 
                RowBox[{"rmn", ",", 
                 RowBox[{"{", 
                  RowBox[{"Dim", ",", "Dim", ",", "Dim", ",", "Dim"}], 
                  "}"}]}], "]"}]}]}]}], "]"}], ",", 
           RowBox[{"Wdddd", "=", 
            RowBox[{"zeroTensor", "[", "4", "]"}]}]}], "]"}], ";", 
         RowBox[{"timePrint", "[", 
          RowBox[{"\"\<Weyl\>\"", ",", "sT"}], "]"}], ";", 
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{"zeroQ", "[", "Wdddd", "]"}], ",", 
           RowBox[{
            RowBox[{"Cflat", "=", "True"}], ";", 
            RowBox[{"If", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"Dim", "=!=", "3"}], "||", 
               RowBox[{"zeroQ", "[", "CF3d", "]"}]}], ",", 
              RowBox[{"stPrint", "[", "\"\<Conformally Flat\>\"", "]"}]}], 
             "]"}]}]}], "]"}]}], ",", 
        RowBox[{"stPrint", "[", 
         RowBox[{"\"\<Weyl tensor not computed\>\"", ",", "1"}], "]"}]}], 
       "]"}], ";", "\n", "\t\t", "\n", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{"zeroQ", "[", "Rdd", "]"}], ",", 
        RowBox[{
         RowBox[{"stPrint", "[", "\"\<Ricci Flat\>\"", "]"}], ";", 
         RowBox[{"EUd", "=", "Rdd"}]}], ",", "\n", "\t\t\t", 
        RowBox[{
         RowBox[{"sT", "=", 
          RowBox[{"TimeUsed", "[", "]"}]}], ";", 
         RowBox[{"EUd", "=", 
          RowBox[{"FaSi", "[", 
           RowBox[{"RUd", " ", "-", " ", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"1", "/", "2"}], ")"}], " ", "R", "*", "idMat"}]}], 
           "]"}]}], ";", 
         RowBox[{"timePrint", "[", 
          RowBox[{"\"\<Einstein\>\"", ",", "sT"}], "]"}], ";", "\n", "\t\t", 
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{"zeroQ", "[", 
            RowBox[{"EUd", "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"1", "/", "2"}], "-", 
                RowBox[{"1", "/", "Dim"}]}], ")"}], "R", "*", "idMat"}]}], 
            "]"}], ",", 
           RowBox[{
            RowBox[{"stPrint", "[", "\"\<Einstein Space\>\"", "]"}], ";", 
            RowBox[{"EinSp", "=", "True"}]}]}], "]"}]}]}], "]"}], ";", "\n", 
      "\n", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"Dim", ">", "2"}], "&&", "Cflat", "&&", "EinSp"}], ")"}], "||", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"Dim", "===", "2"}], "&&", 
           RowBox[{"zeroQ", "[", 
            RowBox[{"FaSi", "[", 
             RowBox[{"covD", "[", "R", "]"}], "]"}], "]"}]}], ")"}]}], ",", 
        RowBox[{
        "stPrint", "[", "\"\<Space of Constant Curvature!\>\"", "]"}]}], 
       "]"}], ";", 
      RowBox[{"If", "[", 
       RowBox[{"NP$", ",", "NPdefs"}], "]"}], ";"}]}], "]"}]}], 
  ";"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"CF3d", ":=", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"stPrint", "[", 
      RowBox[{"\"\<Testing for 3-dim conformal flatness...\>\"", ",", "1"}], 
      "]"}], ";", 
     RowBox[{"Block", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"tmp$", "=", 
         RowBox[{
          RowBox[{"covD", "[", "Rdd", "]"}], "-", 
          RowBox[{"Outer", "[", 
           RowBox[{"Times", ",", "gdd", ",", 
            RowBox[{
             RowBox[{
              RowBox[{"covD", "[", "R", "]"}], "/", "2"}], "/", 
             RowBox[{"(", 
              RowBox[{"Dim", "-", "1"}], ")"}]}]}], "]"}]}]}], "}"}], ",", 
       RowBox[{"FaSi", "[", 
        RowBox[{"tmp$", "-", 
         RowBox[{"Transpose", "[", 
          RowBox[{"tmp$", ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "3", ",", "2"}], "}"}]}], "]"}]}], "]"}]}], 
      "]"}]}], ")"}]}], ";"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"NPdefs", ":=", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"PH", "[", 
       RowBox[{"0", ",", " ", "0"}], "]"}], " ", "=", " ", 
      RowBox[{
       RowBox[{"Rdd", "[", 
        RowBox[{"[", 
         RowBox[{"2", ",", "2"}], "]"}], "]"}], "/", "2"}]}], ";", " ", 
     RowBox[{
      RowBox[{"PH", "[", 
       RowBox[{"0", ",", " ", "1"}], "]"}], " ", "=", " ", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"Rdd", "[", 
         RowBox[{"[", 
          RowBox[{"2", ",", "4"}], "]"}], "]"}]}], "/", "2"}]}], ";", " ", 
     RowBox[{
      RowBox[{"PH", "[", 
       RowBox[{"1", ",", " ", "0"}], "]"}], " ", "=", " ", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"Rdd", "[", 
         RowBox[{"[", 
          RowBox[{"2", ",", "3"}], "]"}], "]"}]}], "/", "2"}]}], ";", " ", 
     RowBox[{
      RowBox[{"PH", "[", 
       RowBox[{"2", ",", " ", "2"}], "]"}], " ", "=", " ", 
      RowBox[{
       RowBox[{"Rdd", "[", 
        RowBox[{"[", 
         RowBox[{"1", ",", "1"}], "]"}], "]"}], "/", "2"}]}], ";", " ", 
     RowBox[{
      RowBox[{"PH", "[", 
       RowBox[{"2", ",", " ", "1"}], "]"}], " ", "=", " ", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"Rdd", "[", 
         RowBox[{"[", 
          RowBox[{"3", ",", "1"}], "]"}], "]"}]}], "/", "2"}]}], ";", " ", 
     RowBox[{
      RowBox[{"PH", "[", 
       RowBox[{"1", ",", " ", "2"}], "]"}], " ", "=", " ", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"Rdd", "[", 
         RowBox[{"[", 
          RowBox[{"4", ",", "1"}], "]"}], "]"}]}], "/", "2"}]}], ";", " ", 
     RowBox[{
      RowBox[{"PH", "[", 
       RowBox[{"0", ",", " ", "2"}], "]"}], " ", "=", " ", 
      RowBox[{
       RowBox[{"Rdd", "[", 
        RowBox[{"[", 
         RowBox[{"4", ",", "4"}], "]"}], "]"}], "/", "2"}]}], ";", " ", 
     RowBox[{
      RowBox[{"PH", "[", 
       RowBox[{"2", ",", " ", "0"}], "]"}], " ", "=", " ", 
      RowBox[{
       RowBox[{"Rdd", "[", 
        RowBox[{"[", 
         RowBox[{"3", ",", "3"}], "]"}], "]"}], "/", "2"}]}], ";", " ", 
     RowBox[{
      RowBox[{"PH", "[", 
       RowBox[{"1", ",", " ", "1"}], "]"}], " ", "=", " ", 
      RowBox[{"FaSi", "[", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Rdd", "[", 
           RowBox[{"[", 
            RowBox[{"1", ",", "2"}], "]"}], "]"}], " ", "+", " ", 
          RowBox[{"Rdd", "[", 
           RowBox[{"[", 
            RowBox[{"3", ",", "4"}], "]"}], "]"}]}], ")"}], "/", "4"}], 
       "]"}]}], ";", 
     RowBox[{"\[CapitalLambda]", "=", 
      RowBox[{
       RowBox[{"-", "R"}], "/", 
       RowBox[{"2", "4"}]}]}], ";", 
     RowBox[{
     "tmp$", " ", "=", " ", 
      "\"\<NP variables PH[i,j], \[CapitalLambda] \>\""}], ";", " ", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"Head", "[", "Wdddd", "]"}], " ", "=!=", " ", "Symbol"}], ",",
        " ", 
       RowBox[{
        RowBox[{
         RowBox[{"PS", "[", "0", "]"}], " ", "=", " ", 
         RowBox[{"-", 
          RowBox[{"Wdddd", "[", 
           RowBox[{"[", 
            RowBox[{"2", ",", "4", ",", "2", ",", "4"}], "]"}], "]"}]}]}], 
        ";", " ", 
        RowBox[{
         RowBox[{"PS", "[", "1", "]"}], " ", "=", " ", 
         RowBox[{"Wdddd", "[", 
          RowBox[{"[", 
           RowBox[{"2", ",", "4", ",", "2", ",", "1"}], "]"}], "]"}]}], ";", 
        " ", 
        RowBox[{
         RowBox[{"PS", "[", "2", "]"}], " ", "=", " ", 
         RowBox[{"-", 
          RowBox[{"Wdddd", "[", 
           RowBox[{"[", 
            RowBox[{"2", ",", "4", ",", "3", ",", "1"}], "]"}], "]"}]}]}], 
        ";", " ", 
        RowBox[{
         RowBox[{"PS", "[", "3", "]"}], " ", "=", " ", 
         RowBox[{"Wdddd", "[", 
          RowBox[{"[", 
           RowBox[{"2", ",", "1", ",", "3", ",", "1"}], "]"}], "]"}]}], ";", 
        " ", 
        RowBox[{
         RowBox[{"PS", "[", "4", "]"}], " ", "=", " ", 
         RowBox[{"-", 
          RowBox[{"Wdddd", "[", 
           RowBox[{"[", 
            RowBox[{"3", ",", "1", ",", "3", ",", "1"}], "]"}], "]"}]}]}], 
        ";", " ", 
        RowBox[{"tmp$", " ", "=", " ", 
         RowBox[{"StringJoin", "[", 
          RowBox[{"tmp$", ",", " ", "\"\<and PS[i] \>\""}], "]"}]}]}]}], 
      "]"}], ";", " ", 
     RowBox[{"stPrint", "[", 
      RowBox[{
       RowBox[{"StringJoin", "[", 
        RowBox[{"tmp$", ",", " ", "\"\<defined.\>\""}], "]"}], ",", " ", 
       "1"}], "]"}]}], ")"}]}], ";"}]], "Input"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"inn", "[", 
    RowBox[{"y_Wedge", ",", "x_"}], "]"}], ":=", 
   RowBox[{"inn", "[", 
    RowBox[{
     RowBox[{"Rest", "[", "y", "]"}], ",", 
     RowBox[{"inn", "[", 
      RowBox[{
       RowBox[{"First", "[", "y", "]"}], ",", "x"}], "]"}]}], "]"}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"inn", "[", 
    RowBox[{
     RowBox[{"e", "[", "a_", "]"}], ",", 
     RowBox[{"x_", "+", "y_"}]}], "]"}], ":=", 
   RowBox[{
    RowBox[{"inn", "[", 
     RowBox[{
      RowBox[{"e", "[", "a", "]"}], ",", "x"}], "]"}], "+", 
    RowBox[{"inn", "[", 
     RowBox[{
      RowBox[{"e", "[", "a", "]"}], ",", "y"}], "]"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"inn", "[", 
    RowBox[{
     RowBox[{"e", "[", "a_", "]"}], ",", 
     RowBox[{"x_", "*", "y_"}]}], "]"}], ":=", 
   RowBox[{
    RowBox[{"x", "*", 
     RowBox[{"inn", "[", 
      RowBox[{
       RowBox[{"e", "[", "a", "]"}], ",", "y"}], "]"}]}], "/;", 
    RowBox[{
     RowBox[{"FormDegree", "[", "x", "]"}], "===", "0"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"inn", "[", 
    RowBox[{
     RowBox[{"e", "[", "a_", "]"}], ",", "x_"}], "]"}], ":=", 
   RowBox[{"0", "/;", 
    RowBox[{
     RowBox[{"FormDegree", "[", "x", "]"}], "===", "0"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"inn", "[", 
    RowBox[{
     RowBox[{"e", "[", "a_", "]"}], ",", "x_Wedge"}], "]"}], ":=", 
   RowBox[{
    RowBox[{
     RowBox[{"inn", "[", 
      RowBox[{
       RowBox[{"e", "[", "a", "]"}], ",", 
       RowBox[{"First", "[", "x", "]"}]}], "]"}], "*", 
     RowBox[{"Rest", "[", "x", "]"}]}], "+", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"-", "1"}], ")"}], "^", 
      RowBox[{"FormDegree", "[", 
       RowBox[{"First", "[", "x", "]"}], "]"}]}], "*", 
     RowBox[{
      RowBox[{"First", "[", "x", "]"}], "\[Wedge]", 
      RowBox[{"inn", "[", 
       RowBox[{
        RowBox[{"e", "[", "a", "]"}], ",", 
        RowBox[{"Rest", "[", "x", "]"}]}], "]"}]}]}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"inn", "[", 
    RowBox[{
     RowBox[{"e", "[", "a_", "]"}], ",", 
     RowBox[{"e", "[", "b_", "]"}]}], "]"}], ":=", 
   RowBox[{"gUU", "[", 
    RowBox[{"[", 
     RowBox[{"a", ",", "b"}], "]"}], "]"}]}], ";"}]}], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"MoveIndex", "[", 
    RowBox[{"x_", ",", "i_", ",", "g_"}], "]"}], ":=", 
   RowBox[{"Block", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"rnk1", "=", 
        RowBox[{"TensorRank", "[", "x", "]"}]}], ",", "indL"}], "}"}], ",", 
     "\n", "    ", 
     RowBox[{"Which", "[", 
      RowBox[{
       RowBox[{"i", "===", "1"}], ",", 
       RowBox[{"g", ".", "x"}], ",", 
       RowBox[{"i", "===", "rnk1"}], ",", 
       RowBox[{"x", ".", "g"}], ",", "True", ",", 
       RowBox[{
        RowBox[{"indL", "=", 
         RowBox[{
          RowBox[{"Range", "[", "rnk1", "]"}], "/.", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"i", "->", "1"}], ",", 
            RowBox[{"1", "->", "i"}]}], "}"}]}]}], ";", 
        RowBox[{"Transpose", "[", 
         RowBox[{
          RowBox[{"g", ".", 
           RowBox[{"Transpose", "[", 
            RowBox[{"x", ",", "indL"}], "]"}]}], ",", "indL"}], "]"}]}]}], 
      "]"}]}], "]"}]}], ";"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Lower", "[", 
    RowBox[{"x_", ",", "i__"}], "]"}], ":=", 
   RowBox[{"FacSimp", "[", 
    RowBox[{
     RowBox[{"FoldList", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"MoveIndex", "[", 
         RowBox[{"#1", ",", "#2", ",", "gdd"}], "]"}], "&"}], ",", "x", ",", 
       RowBox[{"Flatten", "[", 
        RowBox[{"{", "i", "}"}], "]"}]}], "]"}], "[", 
     RowBox[{"[", 
      RowBox[{"-", "1"}], "]"}], "]"}], "]"}]}], ";"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Raise", "[", 
    RowBox[{"x_", ",", "i__"}], "]"}], ":=", 
   RowBox[{"FacSimp", "[", 
    RowBox[{
     RowBox[{"FoldList", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"MoveIndex", "[", 
         RowBox[{"#1", ",", "#2", ",", "gUU"}], "]"}], "&"}], ",", "x", ",", 
       RowBox[{"Flatten", "[", 
        RowBox[{"{", "i", "}"}], "]"}]}], "]"}], "[", 
     RowBox[{"[", 
      RowBox[{"-", "1"}], "]"}], "]"}], "]"}]}], ";"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"multiDot", "[", 
    RowBox[{"x_", ",", "y_", ",", "indPr__"}], "]"}], ":=", 
   RowBox[{"Block", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"rnk1", "=", 
        RowBox[{"TensorRank", "[", "x", "]"}]}], ",", 
       RowBox[{"rnk2", "=", 
        RowBox[{"TensorRank", "[", "y", "]"}]}], ",", 
       RowBox[{"indL", "=", 
        RowBox[{"Sort", "/@", 
         RowBox[{"Transpose", "[", 
          RowBox[{"{", "indPr", "}"}], "]"}]}]}], ",", 
       RowBox[{"ordPr", "=", 
        RowBox[{"Sort", "[", 
         RowBox[{"{", "indPr", "}"}], "]"}]}]}], "}"}], ",", 
     RowBox[{
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"Union", "[", 
           RowBox[{"indL", "[", 
            RowBox[{"[", "1", "]"}], "]"}], "]"}], "=!=", 
          RowBox[{"indL", "[", 
           RowBox[{"[", "1", "]"}], "]"}]}], "||", 
         RowBox[{
          RowBox[{
           RowBox[{"indL", "[", 
            RowBox[{"[", "1", "]"}], "]"}], "[", 
           RowBox[{"[", 
            RowBox[{"-", "1"}], "]"}], "]"}], ">", "rnk1"}], "||", 
         RowBox[{
          RowBox[{"Union", "[", 
           RowBox[{"indL", "[", 
            RowBox[{"[", "2", "]"}], "]"}], "]"}], "=!=", 
          RowBox[{"indL", "[", 
           RowBox[{"[", "2", "]"}], "]"}]}], "||", 
         RowBox[{
          RowBox[{
           RowBox[{"indL", "[", 
            RowBox[{"[", "2", "]"}], "]"}], "[", 
           RowBox[{"[", 
            RowBox[{"-", "1"}], "]"}], "]"}], ">", "rnk2"}]}], ",", 
        RowBox[{"errWarn", ";", 
         RowBox[{"Return", "[", "]"}]}]}], "]"}], ";", 
      RowBox[{"Which", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Length", "[", "ordPr", "]"}], "===", "1"}], ",", 
        RowBox[{"FacSimp", "[", 
         RowBox[{"dotOne", "[", 
          RowBox[{"x", ",", "y", ",", "indPr"}], "]"}], "]"}], ",", 
        RowBox[{
         RowBox[{"rnk1", "===", "rnk2"}], "&&", 
         RowBox[{"rnk1", "===", 
          RowBox[{"Length", "[", "ordPr", "]"}]}]}], ",", 
        RowBox[{"FacSimp", "[", 
         RowBox[{"dotAll", "[", 
          RowBox[{"x", ",", "y", ",", "ordPr"}], "]"}], "]"}], ",", "True", 
        ",", 
        RowBox[{"OKindCon", "[", 
         RowBox[{
          RowBox[{"dotOne", "[", 
           RowBox[{"x", ",", "y", ",", 
            RowBox[{"ordPr", "[", 
             RowBox[{"[", "1", "]"}], "]"}]}], "]"}], ",", 
          RowBox[{
           RowBox[{"renumb", "[", 
            RowBox[{"rnk1", ",", 
             RowBox[{"ordPr", "[", 
              RowBox[{"[", 
               RowBox[{"1", ",", "2"}], "]"}], "]"}]}], "]"}], "/@", 
           RowBox[{"Rest", "[", "ordPr", "]"}]}]}], "]"}]}], "]"}]}]}], 
    "]"}]}], ";"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"renumb", "[", 
     RowBox[{"rnk_", ",", "j_"}], "]"}], "[", 
    RowBox[{"{", 
     RowBox[{"a_", ",", "b_"}], "}"}], "]"}], ":=", 
   RowBox[{"If", "[", 
    RowBox[{
     RowBox[{"j", ">", "b"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"a", "-", "1"}], ",", 
       RowBox[{"b", "+", "rnk", "-", "1"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"a", "-", "1"}], ",", 
       RowBox[{"b", "+", "rnk", "-", "2"}]}], "}"}]}], "]"}]}], 
  ";"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"dotOne", "[", 
   RowBox[{"x_", ",", "y_", ",", 
    RowBox[{"{", 
     RowBox[{"i_", ",", "j_"}], "}"}]}], "]"}], ":=", 
  RowBox[{"Block", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"rnk1", "=", 
       RowBox[{"TensorRank", "[", "x", "]"}]}], ",", 
      RowBox[{"rnk2", "=", 
       RowBox[{"TensorRank", "[", "y", "]"}]}], ",", 
      RowBox[{"tmp$", "=", 
       RowBox[{"FormDegree", "[", "0", "]"}]}]}], "}"}], ",", 
    RowBox[{
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"tmp$", "===", "0"}], "&&", 
        RowBox[{
         RowBox[{"FormDegree", "[", "x", "]"}], ">", "0"}], "&&", 
        RowBox[{
         RowBox[{"FormDegree", "[", "y", "]"}], ">", "0"}]}], ",", 
       RowBox[{"tmp$", "=", "Wedge"}], ",", 
       RowBox[{"tmp$", "=", "Dot"}]}], "]"}], ";", 
     RowBox[{"Transpose", "[", 
      RowBox[{
       RowBox[{"tmp$", "[", 
        RowBox[{
         RowBox[{"Transpose", "[", 
          RowBox[{"x", ",", 
           RowBox[{
            RowBox[{"Range", "[", "rnk1", "]"}], "/.", "\[InvisibleSpace]", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"rnk1", "\[Rule]", "i"}], ",", 
              RowBox[{"i", "\[Rule]", "rnk1"}]}], "}"}]}]}], "]"}], ",", 
         RowBox[{"Transpose", "[", 
          RowBox[{"y", ",", 
           RowBox[{
            RowBox[{"Range", "[", "rnk2", "]"}], "/.", "\[InvisibleSpace]", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"j", "\[Rule]", "1"}], ",", 
              RowBox[{"1", "\[Rule]", "j"}]}], "}"}]}]}], "]"}]}], "]"}], ",", 
       RowBox[{"Join", "[", 
        RowBox[{
         RowBox[{"Range", "[", 
          RowBox[{"i", "-", "1"}], "]"}], ",", 
         RowBox[{"RotateRight", "[", 
          RowBox[{
           RowBox[{"Range", "[", 
            RowBox[{"i", ",", 
             RowBox[{"rnk1", "-", "1"}]}], "]"}], ",", "1"}], "]"}], ",", 
         RowBox[{"RotateLeft", "[", 
          RowBox[{
           RowBox[{"Range", "[", 
            RowBox[{"rnk1", ",", 
             RowBox[{"rnk1", "+", "j", "-", "2"}]}], "]"}], ",", "1"}], "]"}],
          ",", 
         RowBox[{"Range", "[", 
          RowBox[{
           RowBox[{"rnk1", "+", "j", "-", "1"}], ",", 
           RowBox[{"rnk1", "+", "rnk2", "-", "2"}]}], "]"}]}], "]"}]}], 
      "]"}]}]}], "]"}]}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"dotAll", "[", 
    RowBox[{"x_", ",", "y_", ",", "indPr_"}], "]"}], ":=", 
   RowBox[{"Block", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"s$", ",", "allInd", ",", "sumInd", ",", 
       RowBox[{"tmp$", "=", 
        RowBox[{"FormDegree", "[", "0", "]"}]}]}], "}"}], ",", 
     RowBox[{
      RowBox[{"allInd", "=", 
       RowBox[{
        RowBox[{"Map", "[", 
         RowBox[{"s$", ",", 
          RowBox[{"Transpose", "[", "indPr", "]"}], ",", 
          RowBox[{"{", "2", "}"}]}], "]"}], "/.", 
        RowBox[{
         RowBox[{"s$", "[", "i_", "]"}], ":>", 
         RowBox[{"ToExpression", "[", 
          RowBox[{"\"\<s$\>\"", "<>", 
           RowBox[{"ToString", "[", "i", "]"}]}], "]"}]}]}]}], ";", 
      RowBox[{"sumInd", "=", 
       RowBox[{"Transpose", "[", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"allInd", "[", 
           RowBox[{"[", "1", "]"}], "]"}], ",", 
          RowBox[{"Table", "[", 
           RowBox[{"Dim", ",", 
            RowBox[{"{", 
             RowBox[{"Length", "[", 
              RowBox[{"allInd", "[", 
               RowBox[{"[", "1", "]"}], "]"}], "]"}], "}"}]}], "]"}]}], "}"}],
         "]"}]}], ";", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"tmp$", "===", "0"}], "&&", 
         RowBox[{
          RowBox[{"FormDegree", "[", "x", "]"}], ">", "0"}], "&&", 
         RowBox[{
          RowBox[{"FormDegree", "[", "y", "]"}], ">", "0"}]}], ",", 
        RowBox[{"tmp$", "=", "Wedge"}], ",", 
        RowBox[{"tmp$", "=", "Times"}]}], "]"}], ";", 
      RowBox[{"Sum", "@@", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"Unevaluated", "[", 
          RowBox[{"tmp$", "[", 
           RowBox[{
            RowBox[{"x", "[", 
             RowBox[{"[", 
              RowBox[{"Sequence", "@@", 
               RowBox[{"allInd", "[", 
                RowBox[{"[", "1", "]"}], "]"}]}], "]"}], "]"}], ",", 
            RowBox[{"y", "[", 
             RowBox[{"[", 
              RowBox[{"Sequence", "@@", 
               RowBox[{"allInd", "[", 
                RowBox[{"[", "2", "]"}], "]"}]}], "]"}], "]"}]}], "]"}], 
          "]"}], ",", 
         RowBox[{"Sequence", "@@", "sumInd"}]}], "}"}]}]}]}], "]"}]}], 
  ";"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Contract", "[", 
    RowBox[{"x_", ",", "indPr__"}], "]"}], ":=", 
   RowBox[{"Block", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"rnk1", "=", 
        RowBox[{"TensorRank", "[", "x", "]"}]}], ",", 
       RowBox[{"indL", "=", 
        RowBox[{"Flatten", "[", 
         RowBox[{"{", "indPr", "}"}], "]"}]}]}], "}"}], ",", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"Length", "[", 
          RowBox[{"Union", "[", "indL", "]"}], "]"}], "<", 
         RowBox[{"Length", "[", "indL", "]"}]}], "||", 
        RowBox[{
         RowBox[{"Length", "[", "indL", "]"}], ">", "rnk1"}], "||", 
        RowBox[{
         RowBox[{
          RowBox[{"Sort", "[", "indL", "]"}], "[", 
          RowBox[{"[", 
           RowBox[{"-", "1"}], "]"}], "]"}], ">", "rnk1"}]}], ",", 
       RowBox[{"errWarn", ";", 
        RowBox[{"Return", "[", "]"}]}], ",", 
       RowBox[{"OKindCon", "[", 
        RowBox[{"x", ",", 
         RowBox[{"Sort", "[", 
          RowBox[{"Sort", "/@", 
           RowBox[{"{", "indPr", "}"}]}], "]"}]}], "]"}]}], "]"}]}], "]"}]}], 
  ";"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"newPrList", "[", "x_", "]"}], ":=", 
   RowBox[{
    RowBox[{
     RowBox[{"Rest", "[", "x", "]"}], "-", "1"}], "/.", 
    RowBox[{"k_", ":>", 
     RowBox[{
      RowBox[{"k", "-", "1"}], "/;", 
      RowBox[{"k", ">", 
       RowBox[{
        RowBox[{"x", "[", 
         RowBox[{"[", 
          RowBox[{"1", ",", "2"}], "]"}], "]"}], "-", "1"}]}]}]}]}]}], 
  ";"}]], "Input"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"OKindCon", "[", 
    RowBox[{"x_", ",", "indPr_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"FacSimp", "[", 
     RowBox[{"ConOne", "[", 
      RowBox[{"x", ",", 
       RowBox[{"indPr", "[", 
        RowBox[{"[", "1", "]"}], "]"}]}], "]"}], "]"}], "/;", 
    RowBox[{
     RowBox[{"Length", "[", "indPr", "]"}], "===", "1"}]}]}], ";", 
  RowBox[{
   RowBox[{"OKindCon", "[", 
    RowBox[{"x_", ",", "indPr_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"Block", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"s$", ",", "allInd", ",", "sumInd"}], "}"}], ",", 
      RowBox[{
       RowBox[{"allInd", "=", 
        RowBox[{
         RowBox[{
          RowBox[{"Range", "[", 
           RowBox[{"TensorRank", "[", "x", "]"}], "]"}], "/.", 
          RowBox[{"Apply", "[", 
           RowBox[{"Rule", ",", 
            RowBox[{"Apply", "[", 
             RowBox[{"Sequence", ",", 
              RowBox[{"Map", "[", 
               RowBox[{
                RowBox[{
                 RowBox[{"Transpose", "[", 
                  RowBox[{"{", 
                   RowBox[{"#", ",", 
                    RowBox[{
                    RowBox[{"s$", "[", 
                    RowBox[{"#", "[", 
                    RowBox[{"[", "1", "]"}], "]"}], "]"}], 
                    RowBox[{"{", 
                    RowBox[{"1", ",", "1"}], "}"}]}]}], "}"}], "]"}], "&"}], 
                ",", "indPr"}], "]"}], ",", "1"}], "]"}], ",", "1"}], "]"}]}],
          "/.", 
         RowBox[{
          RowBox[{"s$", "[", "i_", "]"}], ":>", 
          RowBox[{"ToExpression", "[", 
           RowBox[{"\"\<s$\>\"", "<>", 
            RowBox[{"ToString", "[", "i", "]"}]}], "]"}]}]}]}], ";", 
       RowBox[{"sumInd", "=", 
        RowBox[{"Transpose", "[", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"Union", "[", "allInd", "]"}], ",", 
           RowBox[{"Table", "[", 
            RowBox[{"Dim", ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"Length", "[", "allInd", "]"}], "/", "2"}], "}"}]}], 
            "]"}]}], "}"}], "]"}]}], ";", 
       RowBox[{"FacSimp", "[", 
        RowBox[{"Sum", "@@", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"Unevaluated", "[", 
            RowBox[{"x", "[", 
             RowBox[{"[", 
              RowBox[{"Sequence", "@@", "allInd"}], "]"}], "]"}], "]"}], ",", 
           RowBox[{"Sequence", "@@", "sumInd"}]}], "}"}]}], "]"}]}]}], "]"}], 
    "/;", 
    RowBox[{
     RowBox[{"TensorRank", "[", "x", "]"}], "===", 
     RowBox[{"2", 
      RowBox[{"Length", "[", "indPr", "]"}]}]}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"OKindCon", "[", 
    RowBox[{"x_", ",", "indPr_"}], "]"}], ":=", 
   RowBox[{"OKindCon", "[", 
    RowBox[{
     RowBox[{"ConOne", "[", 
      RowBox[{"x", ",", 
       RowBox[{"indPr", "[", 
        RowBox[{"[", "1", "]"}], "]"}]}], "]"}], ",", 
     RowBox[{"newPrList", "[", "indPr", "]"}]}], "]"}]}], ";"}]}], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"ConOne", "[", 
    RowBox[{"x_", ",", 
     RowBox[{"{", 
      RowBox[{"i_", ",", "j_"}], "}"}]}], "]"}], ":=", 
   RowBox[{"Block", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"rnk1", "=", 
        RowBox[{"TensorRank", "[", "x", "]"}]}], ",", "tr1List", ",", 
       "tr2List"}], "}"}], ",", 
     RowBox[{
      RowBox[{"tr1List", "=", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Range", "[", "rnk1", "]"}], "/.", 
          RowBox[{"{", 
           RowBox[{"j", "->", "i"}], "}"}]}], ")"}], "/.", 
        RowBox[{"k_", ":>", 
         RowBox[{
          RowBox[{"k", "-", "1"}], "/;", 
          RowBox[{"k", ">", "j"}]}]}]}]}], ";", 
      RowBox[{"tr2List", "=", 
       RowBox[{"Join", "[", 
        RowBox[{
         RowBox[{"Range", "[", 
          RowBox[{"i", "-", "1"}], "]"}], ",", 
         RowBox[{"RotateRight", "[", 
          RowBox[{
           RowBox[{"Range", "[", 
            RowBox[{"i", ",", 
             RowBox[{"rnk1", "-", "1"}]}], "]"}], ",", "1"}], "]"}]}], 
        "]"}]}], ";", 
      RowBox[{"Apply", "[", 
       RowBox[{"Plus", ",", 
        RowBox[{"Transpose", "[", 
         RowBox[{
          RowBox[{"Transpose", "[", 
           RowBox[{"x", ",", "tr1List"}], "]"}], ",", "tr2List"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"rnk1", "-", "2"}], "}"}]}], "]"}]}]}], "]"}]}], 
  ";"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"errWarn", ":=", 
   RowBox[{"stPrint", "[", 
    RowBox[{"\"\<Wrong tensor rank or number(s) of indices!\>\"", ",", "1"}], 
    "]"}]}], ";"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"covDiv", "[", 
    RowBox[{"x_", ",", "UpList_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"covDiv", "[", 
     RowBox[{"x", ",", "UpList"}], "]"}], "=", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"k", "=", 
         RowBox[{"TensorRank", "[", "x", "]"}]}], ",", "divInd", ",", 
        "allInd", ",", "freeInd", ",", "hhD", ",", "s", ",", "lt", ",", 
        "aInd"}], "}"}], ",", 
      RowBox[{
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"Length", "[", 
            RowBox[{"Flatten", "[", "UpList", "]"}], "]"}], ">", "k"}], "||", 
          RowBox[{
           RowBox[{
            RowBox[{"Sort", "[", 
             RowBox[{"Flatten", "[", "UpList", "]"}], "]"}], "[", 
            RowBox[{"[", 
             RowBox[{"-", "1"}], "]"}], "]"}], ">", "k"}], "||", 
          RowBox[{
           RowBox[{"Head", "[", "x", "]"}], "=!=", "List"}]}], ",", 
         RowBox[{"errWarn", ";", 
          RowBox[{"Return", "[", "]"}]}]}], "]"}], ";", " ", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"Length", "[", "UpList", "]"}], ">", "1"}], ",", 
         RowBox[{"divInd", "=", 
          RowBox[{
           RowBox[{"Flatten", "[", 
            RowBox[{"Select", "[", 
             RowBox[{"UpList", ",", 
              RowBox[{
               RowBox[{
                RowBox[{"Head", "[", "#", "]"}], "===", "List"}], "&"}]}], 
             "]"}], "]"}], "[", 
           RowBox[{"[", "1", "]"}], "]"}]}], ",", 
         RowBox[{"divInd", "=", 
          RowBox[{
           RowBox[{"Flatten", "[", 
            RowBox[{"{", "UpList", "}"}], "]"}], "[", 
           RowBox[{"[", "1", "]"}], "]"}]}]}], "]"}], ";", "\n", "\t\t\t", 
       RowBox[{"allInd", "=", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"aInd", "/@", 
           RowBox[{"Range", "[", "k", "]"}]}], ")"}], "/.", 
         RowBox[{
          RowBox[{"aInd", "[", "divInd", "]"}], "->", "s"}]}]}], ";", 
       RowBox[{"freeInd", "=", 
        RowBox[{"Select", "[", 
         RowBox[{"allInd", ",", 
          RowBox[{
           RowBox[{"#", "=!=", "s"}], "&"}]}], "]"}]}], ";", 
       RowBox[{"Off", "[", 
        RowBox[{"Part", "::", "\"\<pspec\>\""}], "]"}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"lt", "=", 
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{"$VersionNumber", "<", "3.5"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{
             RowBox[{"Sum", "[", 
              RowBox[{
               RowBox[{"hhD", "[", 
                RowBox[{
                 RowBox[{"x", "[", 
                  RowBox[{"[", 
                   RowBox[{"Sequence", "@@", "allInd"}], "]"}], "]"}], ",", 
                 "s"}], "]"}], ",", 
               RowBox[{"{", 
                RowBox[{"s", ",", "Dim"}], "}"}]}], "]"}], "+", 
             RowBox[{"Sum", "[", 
              RowBox[{
               RowBox[{"If", "[", 
                RowBox[{
                 RowBox[{"MemberQ", "[", 
                  RowBox[{
                   RowBox[{"Flatten", "[", "UpList", "]"}], ",", "i"}], "]"}],
                  ",", 
                 RowBox[{
                  RowBox[{"GUdd", "[", 
                   RowBox[{"[", 
                    RowBox[{
                    RowBox[{"allInd", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], ",", "s", ",", "j"}], 
                    "]"}], "]"}], 
                  RowBox[{"x", "[", 
                   RowBox[{"[", 
                    RowBox[{"Sequence", "@@", 
                    RowBox[{"ReplacePart", "[", 
                    RowBox[{"allInd", ",", "j", ",", "i"}], "]"}]}], "]"}], 
                   "]"}]}], ",", 
                 RowBox[{
                  RowBox[{"-", 
                   RowBox[{"GUdd", "[", 
                    RowBox[{"[", 
                    RowBox[{"j", ",", "s", ",", 
                    RowBox[{"allInd", "[", 
                    RowBox[{"[", "i", "]"}], "]"}]}], "]"}], "]"}]}], 
                  RowBox[{"x", "[", 
                   RowBox[{"[", 
                    RowBox[{"Sequence", "@@", 
                    RowBox[{"ReplacePart", "[", 
                    RowBox[{"allInd", ",", "j", ",", "i"}], "]"}]}], "]"}], 
                   "]"}]}]}], "]"}], ",", 
               RowBox[{"{", 
                RowBox[{"j", ",", "Dim"}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"i", ",", "k"}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"s", ",", "Dim"}], "}"}]}], "]"}]}], ",", 
            RowBox[{"Sequence", "@@", 
             RowBox[{"(", 
              RowBox[{"Map", "[", 
               RowBox[{
                RowBox[{
                 RowBox[{"List", "[", 
                  RowBox[{"#", ",", "Dim"}], "]"}], "&"}], ",", "freeInd"}], 
               "]"}], ")"}]}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"Unevaluated", "[", 
             RowBox[{"Sum", "[", 
              RowBox[{
               RowBox[{
                RowBox[{"hhD", "[", 
                 RowBox[{
                  RowBox[{"x", "[", 
                   RowBox[{"[", 
                    RowBox[{"Sequence", "@@", "allInd"}], "]"}], "]"}], ",", 
                  "s"}], "]"}], "+", 
                RowBox[{"Sum", "[", 
                 RowBox[{
                  RowBox[{"If", "[", 
                   RowBox[{
                    RowBox[{"MemberQ", "[", 
                    RowBox[{
                    RowBox[{"Flatten", "[", "UpList", "]"}], ",", "i"}], 
                    "]"}], ",", 
                    RowBox[{"Sum", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"GUdd", "[", 
                    RowBox[{"[", 
                    RowBox[{
                    RowBox[{"allInd", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], ",", "s", ",", "j"}], 
                    "]"}], "]"}], 
                    RowBox[{"x", "[", 
                    RowBox[{"[", 
                    RowBox[{"Sequence", "@@", 
                    RowBox[{"ReplacePart", "[", 
                    RowBox[{"allInd", ",", "j", ",", "i"}], "]"}]}], "]"}], 
                    "]"}]}], ",", 
                    RowBox[{"{", 
                    RowBox[{"j", ",", "Dim"}], "}"}]}], "]"}], ",", 
                    RowBox[{"-", 
                    RowBox[{"Sum", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"GUdd", "[", 
                    RowBox[{"[", 
                    RowBox[{"j", ",", "s", ",", 
                    RowBox[{"allInd", "[", 
                    RowBox[{"[", "i", "]"}], "]"}]}], "]"}], "]"}], 
                    RowBox[{"x", "[", 
                    RowBox[{"[", 
                    RowBox[{"Sequence", "@@", 
                    RowBox[{"ReplacePart", "[", 
                    RowBox[{"allInd", ",", "j", ",", "i"}], "]"}]}], "]"}], 
                    "]"}]}], ",", 
                    RowBox[{"{", 
                    RowBox[{"j", ",", "Dim"}], "}"}]}], "]"}]}]}], "]"}], ",", 
                  RowBox[{"{", 
                   RowBox[{"i", ",", "k"}], "}"}]}], "]"}]}], ",", 
               RowBox[{"{", 
                RowBox[{"s", ",", "Dim"}], "}"}]}], "]"}], "]"}], ",", 
            RowBox[{"Sequence", "@@", 
             RowBox[{"(", 
              RowBox[{"Map", "[", 
               RowBox[{
                RowBox[{
                 RowBox[{"List", "[", 
                  RowBox[{"#", ",", "Dim"}], "]"}], "&"}], ",", "freeInd"}], 
               "]"}], ")"}]}]}], "}"}]}], "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{"k", " ", ">", "1"}], ",", 
         RowBox[{"lt", "=", 
          RowBox[{"Table", "@@", "lt"}]}], ",", 
         RowBox[{"lt", "=", 
          RowBox[{
           RowBox[{"Sum", "[", 
            RowBox[{
             RowBox[{"pD", "[", 
              RowBox[{
               RowBox[{"x", "[", 
                RowBox[{"[", "s$", "]"}], "]"}], ",", "s$"}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{"s$", ",", "Dim"}], "}"}]}], "]"}], "+", 
           RowBox[{"Sum", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"GUdd", "[", 
               RowBox[{"[", 
                RowBox[{"s$", ",", "s$", ",", "j"}], "]"}], "]"}], 
              RowBox[{"x", "[", 
               RowBox[{"[", "j", "]"}], "]"}]}], ",", 
             RowBox[{"{", 
              RowBox[{"j", ",", "Dim"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"s$", ",", "Dim"}], "}"}]}], "]"}]}]}]}], "]"}], ";", 
       RowBox[{"On", "[", 
        RowBox[{"Part", "::", "\"\<pspec\>\""}], "]"}], ";", 
       RowBox[{"Return", "[", 
        RowBox[{"FaSi", "[", 
         RowBox[{"Evaluate", "[", 
          RowBox[{"lt", "/.", 
           RowBox[{"hhD", "->", "pD"}]}], "]"}], "]"}], "]"}]}]}], "]"}]}]}], 
  ";"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"covD", "[", 
    RowBox[{"x_List", ",", "y_List"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"covD", "[", 
     RowBox[{"x", ",", "y"}], "]"}], "=", 
    RowBox[{"c$D", "[", 
     RowBox[{"x", ",", "y"}], "]"}]}]}], ";", 
  RowBox[{
   RowBox[{"covD", "[", 
    RowBox[{"x_", ",", "y_List"}], "]"}], ":=", "errWarn"}], ";", 
  RowBox[{
   RowBox[{"covD", "[", "x_", "]"}], ":=", 
   RowBox[{
    RowBox[{"covD", "[", "x", "]"}], "=", 
    RowBox[{"c$D", "[", "x", "]"}]}]}], ";"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"c$D", "[", 
    RowBox[{"x_", ",", 
     RowBox[{"UpList_:", 
      RowBox[{"{", "}"}]}]}], "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"k", "=", 
       RowBox[{"TensorRank", "[", "x", "]"}]}], "}"}], ",", 
     RowBox[{
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"Length", "[", "UpList", "]"}], ">", "0"}], "&&", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"Length", "[", 
             RowBox[{"Flatten", "[", "UpList", "]"}], "]"}], ">", "k"}], "||", 
           RowBox[{
            RowBox[{
             RowBox[{"Sort", "[", 
              RowBox[{"Flatten", "[", "UpList", "]"}], "]"}], 
             "\[LeftDoubleBracket]", 
             RowBox[{"-", "1"}], "\[RightDoubleBracket]"}], ">", "k"}]}], 
          ")"}]}], ",", 
        RowBox[{"errWarn", ";", 
         RowBox[{"Return", "[", "]"}]}]}], "]"}], ";", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Head", "[", "x", "]"}], "===", "List"}], ",", 
        RowBox[{"Array", "[", 
         RowBox[{
          RowBox[{"cDcomp", "[", 
           RowBox[{"x", ",", "k", ",", "UpList"}], "]"}], ",", 
          RowBox[{"Table", "[", 
           RowBox[{"Dim", ",", 
            RowBox[{"{", 
             RowBox[{"k", "+", "1"}], "}"}]}], "]"}]}], "]"}], ",", 
        RowBox[{"FaSi", "[", 
         RowBox[{"Table", "[", 
          RowBox[{
           RowBox[{"pD", "[", 
            RowBox[{"x", ",", "i"}], "]"}], ",", 
           RowBox[{"{", 
            RowBox[{"i", ",", "Dim"}], "}"}]}], "]"}], "]"}]}], "]"}]}]}], 
    "]"}]}], ";"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"cDcomp", "[", 
     RowBox[{"x_", ",", "rnk_", ",", 
      RowBox[{"UpList_:", 
       RowBox[{"{", "}"}]}]}], "]"}], "[", "y__", "]"}], ":=", 
   RowBox[{"Block", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"y$", "=", 
        RowBox[{"Drop", "[", 
         RowBox[{
          RowBox[{"{", "y", "}"}], ",", 
          RowBox[{"-", "1"}]}], "]"}]}], ",", 
       RowBox[{"z$", "=", 
        RowBox[{
         RowBox[{"{", "y", "}"}], "[", 
         RowBox[{"[", 
          RowBox[{"-", "1"}], "]"}], "]"}]}]}], "}"}], ",", 
     RowBox[{"FaSi", "[", 
      RowBox[{
       RowBox[{"pD", "[", 
        RowBox[{
         RowBox[{"x", "[", 
          RowBox[{"[", 
           RowBox[{"Sequence", "@@", "y$"}], "]"}], "]"}], ",", "z$"}], "]"}],
        "+", 
       RowBox[{"Sum", "[", 
        RowBox[{
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{"MemberQ", "[", 
            RowBox[{"UpList", ",", "i"}], "]"}], ",", 
           RowBox[{
            RowBox[{"GUdd", "[", 
             RowBox[{"[", 
              RowBox[{
               RowBox[{"y$", "[", 
                RowBox[{"[", "i", "]"}], "]"}], ",", "z$", ",", "j"}], "]"}], 
             "]"}], 
            RowBox[{"x", "[", 
             RowBox[{"[", 
              RowBox[{"Sequence", "@@", 
               RowBox[{"ReplacePart", "[", 
                RowBox[{"y$", ",", "j", ",", "i"}], "]"}]}], "]"}], "]"}]}], 
           ",", 
           RowBox[{
            RowBox[{"-", 
             RowBox[{"GUdd", "[", 
              RowBox[{"[", 
               RowBox[{"j", ",", "z$", ",", 
                RowBox[{"y$", "[", 
                 RowBox[{"[", "i", "]"}], "]"}]}], "]"}], "]"}]}], 
            RowBox[{"x", "[", 
             RowBox[{"[", 
              RowBox[{"Sequence", "@@", 
               RowBox[{"ReplacePart", "[", 
                RowBox[{"y$", ",", "j", ",", "i"}], "]"}]}], "]"}], "]"}]}]}],
           "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"j", ",", "Dim"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"i", ",", "rnk"}], "}"}]}], "]"}]}], "]"}]}], "]"}]}], 
  ";"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Bianchi", "[", "0", "]"}], ":=", 
   RowBox[{"Block", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"tmp$", "=", 
       RowBox[{"covD", "[", "Rdddd", "]"}]}], "}"}], ",", 
     RowBox[{"FaSi", "[", 
      RowBox[{"indepTerms", "[", 
       RowBox[{"tmp$", "+", 
        RowBox[{"Transpose", "[", 
         RowBox[{"tmp$", ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "2", ",", "4", ",", "5", ",", "3"}], "}"}]}], 
         "]"}], "+", 
        RowBox[{"Transpose", "[", 
         RowBox[{"tmp$", ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "2", ",", "5", ",", "3", ",", "4"}], "}"}]}], 
         "]"}]}], "]"}], "]"}]}], "]"}]}], ";"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Bianchi", "[", "1", "]"}], ":=", 
   RowBox[{"Block", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"tmp$", "=", 
       RowBox[{"covD", "[", "Rdd", "]"}]}], "}"}], ",", 
     RowBox[{
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Head", "[", "RUddd", "]"}], "===", "Symbol"}], ",", 
        RowBox[{"RUddd", "=", 
         RowBox[{"Raise", "[", 
          RowBox[{"Rdddd", ",", "1"}], "]"}]}]}], "]"}], ";", 
      RowBox[{"FaSi", "[", 
       RowBox[{"indepTerms", "[", 
        RowBox[{
         RowBox[{"covDiv", "[", 
          RowBox[{"RUddd", ",", 
           RowBox[{"{", "1", "}"}]}], "]"}], "+", "tmp$", "-", 
         RowBox[{"Transpose", "[", 
          RowBox[{"tmp$", ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "3", ",", "2"}], "}"}]}], "]"}]}], "]"}], 
       "]"}]}]}], "]"}]}], ";"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Bianchi", "[", "2", "]"}], ":=", 
   RowBox[{"indepTerms", "[", 
    RowBox[{"covDiv", "[", 
     RowBox[{"EUd", ",", 
      RowBox[{"{", "1", "}"}]}], "]"}], "]"}]}], ";"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"$PrePrint", "=", " ", 
   RowBox[{
    RowBox[{"If", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"ByteCount", "[", "#", "]"}], " ", ">", " ", "200000"}], ",", 
      RowBox[{"Short", "[", 
       RowBox[{"#", ",", "100"}], "]"}], ",", " ", "#"}], "]"}], "&"}]}], 
  ";"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Protect", "[", 
   RowBox[{
   "cDcomp", ",", "CF3d", ",", "ConOne", ",", "c$D", ",", "dotAll", ",", 
    "dotOne", ",", "epsilon", ",", "errWarn", ",", "FacSimp", ",", "FaSi", 
    ",", "indexList", ",", "inn", ",", "MF", ",", "MoveIndex", ",", 
    "newPrList", ",", "NPdefs", ",", "numb1", ",", "numb2", ",", "OKindCon", 
    ",", "redPlus", ",", "redTimes", ",", "renumb", ",", "RiemSym", ",", 
    "zeroTensor"}], "]"}], ";"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"On", "[", 
   RowBox[{
    RowBox[{"General", "::", "\"\<spell\>\""}], ",", 
    RowBox[{"General", "::", "\"\<spell1\>\""}]}], "]"}], ";"}]], "Input"],

Cell[BoxData["\[IndentingNewLine]"], "Input",
 CellChangeTimes->{3.6205808502542887`*^9}]
}, Closed]]
}, Closed]],

Cell[CellGroupData[{

Cell["Background geometry", "Chapter",
 CellChangeTimes->{{3.624040920155903*^9, 3.6240409216247253`*^9}, {
  3.7719604547944355`*^9, 3.7719604560033937`*^9}}],

Cell[CellGroupData[{

Cell["Model and lagrangian", "Section",
 CellChangeTimes->{{3.62400950390606*^9, 3.6240095065468335`*^9}}],

Cell[TextData[StyleBox["Let us define our metric and the perturbations",
 FontWeight->"Bold"]], "Text",
 CellChangeTimes->{{3.7719604814051*^9, 3.771960488854295*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"xCoord", "=", 
   RowBox[{"{", 
    RowBox[{"t", ",", "x", ",", "y", ",", "u"}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"g", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", 
        SuperscriptBox[
         RowBox[{"at", "[", "u", "]"}], "2"]}], ",", 
       RowBox[{"\[Epsilon]", "*", 
        RowBox[{"\[Delta]Gtx", "[", 
         RowBox[{"t", ",", "u", ",", "y"}], "]"}]}], ",", "0", ",", "0"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"\[Epsilon]", "*", 
        RowBox[{"\[Delta]Gtx", "[", 
         RowBox[{"t", ",", "u", ",", "y"}], "]"}]}], ",", 
       SuperscriptBox[
        RowBox[{"ax", "[", "u", "]"}], "2"], ",", 
       RowBox[{"\[Epsilon]", "*", 
        RowBox[{"\[Delta]Gxy", "[", 
         RowBox[{"t", ",", "u", ",", "y"}], "]"}]}], ",", 
       RowBox[{"\[Epsilon]", "*", 
        RowBox[{"\[Delta]Gxu", "[", 
         RowBox[{"t", ",", "u", ",", "y"}], "]"}]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", 
       RowBox[{"\[Epsilon]", "*", 
        RowBox[{"\[Delta]Gxy", "[", 
         RowBox[{"t", ",", "u", ",", "y"}], "]"}]}], ",", 
       SuperscriptBox[
        RowBox[{"ax", "[", "u", "]"}], "2"], ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", 
       RowBox[{"\[Epsilon]", "*", 
        RowBox[{"\[Delta]Gxu", "[", 
         RowBox[{"t", ",", "u", ",", "y"}], "]"}]}], ",", "0", ",", 
       RowBox[{"NN", "[", "u", "]"}]}], "}"}]}], "}"}]}], ";"}]}], "Input",
 CellChangeTimes->{
  3.570167330426721*^9, {3.570167711460515*^9, 3.5701677604433165`*^9}, {
   3.5701875806651926`*^9, 3.570187583672364*^9}, {3.5701876605677624`*^9, 
   3.5701876639509563`*^9}, {3.570187735649057*^9, 3.570187745717633*^9}, {
   3.5701886532425404`*^9, 3.5701886590188704`*^9}, {3.5710344839574785`*^9, 
   3.5710345490622025`*^9}, {3.5710565998820677`*^9, 3.571056609206601*^9}, {
   3.571056688575141*^9, 3.5710566960055656`*^9}, {3.571057753245036*^9, 
   3.5710577696369743`*^9}, {3.5710584597704477`*^9, 3.571058487839053*^9}, {
   3.571162597044566*^9, 3.571162634373329*^9}, {3.572352151919235*^9, 
   3.5723521744285226`*^9}, {3.5723527649783*^9, 3.572352805412613*^9}, {
   3.5723544810774555`*^9, 3.572354481370472*^9}, {3.572783907767783*^9, 
   3.572783910698951*^9}, {3.5727852817183685`*^9, 3.5727852851825666`*^9}, {
   3.572847181580718*^9, 3.572847187575061*^9}, {3.5728479839206095`*^9, 
   3.572848013493301*^9}, {3.5728683898720317`*^9, 3.5728684127023373`*^9}, {
   3.5768411793242626`*^9, 3.5768411960782213`*^9}, {3.576841393342504*^9, 
   3.576841400301902*^9}, {3.588570366786084*^9, 3.588570605641746*^9}, {
   3.588676297756776*^9, 3.588676313015649*^9}, {3.588679147362764*^9, 
   3.588679147494772*^9}, {3.589176462654968*^9, 3.5891764682232866`*^9}, {
   3.5891765005721364`*^9, 3.5891765490069065`*^9}, {3.5891765827008343`*^9, 
   3.5891766018889313`*^9}, {3.589176698654466*^9, 3.5891767473842535`*^9}, {
   3.5891781666334295`*^9, 3.5891781823983316`*^9}, {3.5892026584710283`*^9, 
   3.58920267756212*^9}, {3.5892027244858036`*^9, 3.589202733565323*^9}, {
   3.5892038518332844`*^9, 3.589203878423805*^9}, {3.5892057669598236`*^9, 
   3.5892057873969927`*^9}, {3.58920631763332*^9, 3.589206320231469*^9}, {
   3.589207357322787*^9, 3.589207393252842*^9}, {3.5896209102385693`*^9, 
   3.5896209119556675`*^9}, {3.5896210590570817`*^9, 3.589621064654402*^9}, {
   3.5907551876956787`*^9, 3.5907552091219044`*^9}, {3.5907566716935587`*^9, 
   3.5907566860873823`*^9}, {3.592217073930195*^9, 3.5922171581900144`*^9}, {
   3.59256777152232*^9, 3.592567782218931*^9}, {3.5927224828902206`*^9, 
   3.5927225021913247`*^9}, {3.592755344267173*^9, 3.592755345044217*^9}, {
   3.5927555533841333`*^9, 3.592755559335474*^9}, 3.592755679146327*^9, {
   3.592914201124915*^9, 3.5929142298985605`*^9}, {3.592914325799046*^9, 
   3.5929143259670553`*^9}, {3.5931684118583736`*^9, 3.593168433449609*^9}, {
   3.593168691672378*^9, 3.593168692003397*^9}, {3.593177947440778*^9, 
   3.5931779569343204`*^9}, {3.5932379656937857`*^9, 
   3.5932379657697897`*^9}, {3.5939694634234915`*^9, 
   3.5939694642905407`*^9}, {3.612679384297059*^9, 3.6126794442260604`*^9}, 
   3.612891633755241*^9, {3.6128925243427753`*^9, 3.6128925729956837`*^9}, {
   3.6128930187745657`*^9, 3.6128930511441402`*^9}, {3.612902044032016*^9, 
   3.612902045532769*^9}, {3.619853651851103*^9, 3.619853652299033*^9}, {
   3.62002395456089*^9, 3.6200239553877697`*^9}, {3.620378552850563*^9, 
   3.62037858294659*^9}, {3.620378635267205*^9, 3.620378639328519*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"RGtensors", "[", 
  RowBox[{"g", ",", "xCoord"}], "]"}]], "Input"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"gdd = \"\>", "\[InvisibleSpace]", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {
        RowBox[{"-", 
         SuperscriptBox[
          RowBox[{"at", "[", "u", "]"}], "2"]}], 
        RowBox[{"\[Epsilon]", " ", 
         RowBox[{"\[Delta]Gtx", "[", 
          RowBox[{"t", ",", "u", ",", "y"}], "]"}]}], "0", "0"},
       {
        RowBox[{"\[Epsilon]", " ", 
         RowBox[{"\[Delta]Gtx", "[", 
          RowBox[{"t", ",", "u", ",", "y"}], "]"}]}], 
        SuperscriptBox[
         RowBox[{"ax", "[", "u", "]"}], "2"], 
        RowBox[{"\[Epsilon]", " ", 
         RowBox[{"\[Delta]Gxy", "[", 
          RowBox[{"t", ",", "u", ",", "y"}], "]"}]}], 
        RowBox[{"\[Epsilon]", " ", 
         RowBox[{"\[Delta]Gxu", "[", 
          RowBox[{"t", ",", "u", ",", "y"}], "]"}]}]},
       {"0", 
        RowBox[{"\[Epsilon]", " ", 
         RowBox[{"\[Delta]Gxy", "[", 
          RowBox[{"t", ",", "u", ",", "y"}], "]"}]}], 
        SuperscriptBox[
         RowBox[{"ax", "[", "u", "]"}], "2"], "0"},
       {"0", 
        RowBox[{"\[Epsilon]", " ", 
         RowBox[{"\[Delta]Gxu", "[", 
          RowBox[{"t", ",", "u", ",", "y"}], "]"}]}], "0", 
        RowBox[{"NN", "[", "u", "]"}]}
      },
      GridBoxAlignment->{
       "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
        "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]]}],
  SequenceForm["gdd = ", 
   MatrixForm[{{-$CellContext`at[$CellContext`u]^2, $CellContext`\[Epsilon] \
$CellContext`\[Delta]Gtx[$CellContext`t, $CellContext`u, $CellContext`y], 0, 
      0}, {$CellContext`\[Epsilon] $CellContext`\[Delta]Gtx[$CellContext`t, \
$CellContext`u, $CellContext`y], $CellContext`ax[$CellContext`u]^2, \
$CellContext`\[Epsilon] $CellContext`\[Delta]Gxy[$CellContext`t, \
$CellContext`u, $CellContext`y], $CellContext`\[Epsilon] \
$CellContext`\[Delta]Gxu[$CellContext`t, $CellContext`u, $CellContext`y]}, {
     0, $CellContext`\[Epsilon] $CellContext`\[Delta]Gxy[$CellContext`t, \
$CellContext`u, $CellContext`y], $CellContext`ax[$CellContext`u]^2, 0}, {
     0, $CellContext`\[Epsilon] $CellContext`\[Delta]Gxu[$CellContext`t, \
$CellContext`u, $CellContext`y], 0, 
      $CellContext`NN[$CellContext`u]}}]],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.6240095285634937`*^9, 3.6240335783119736`*^9, 3.624040773559617*^9, 
   3.624082625897971*^9, 3.6241099665481873`*^9, 3.6241103199089484`*^9, 
   3.6242152806513796`*^9, 3.624343264480384*^9, 3.6243446318274717`*^9, 
   3.6243450024859467`*^9, 3.6243623699686966`*^9, 3.6243764645715733`*^9, 
   3.6244530173972588`*^9, {3.6244731234282093`*^9, 3.6244731368113213`*^9}, 
   3.624519403725105*^9, 3.624521507800733*^9, 3.624530751221838*^9, 
   3.6245362675804567`*^9, 3.6245459756468983`*^9, 3.624549940731003*^9, 
   3.6245592478487473`*^9, 3.624606376773088*^9, 3.624967606247053*^9, 
   3.625207147678864*^9, 3.693748251831589*^9, 3.693758999411071*^9, 
   3.693808981465432*^9, 3.770619380317526*^9, 3.7719608324604745`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"\\!\\(\\*SuperscriptBox[\\(ds\\), \\(2\\)]\\) = \"\>", 
   "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{
     RowBox[{"-", 
      SuperscriptBox[
       RowBox[{"at", "[", "u", "]"}], "2"]}], " ", 
     SuperscriptBox[
      RowBox[{"d", "[", "t", "]"}], "2"]}], "+", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"ax", "[", "u", "]"}], "2"], " ", 
     SuperscriptBox[
      RowBox[{"d", "[", "x", "]"}], "2"]}], "+", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"ax", "[", "u", "]"}], "2"], " ", 
     SuperscriptBox[
      RowBox[{"d", "[", "y", "]"}], "2"]}], "+", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"d", "[", "u", "]"}], "2"], " ", 
     RowBox[{"NN", "[", "u", "]"}]}], "+", 
    RowBox[{"2", " ", "\[Epsilon]", " ", 
     RowBox[{"d", "[", "t", "]"}], " ", 
     RowBox[{"d", "[", "x", "]"}], " ", 
     RowBox[{"\[Delta]Gtx", "[", 
      RowBox[{"t", ",", "u", ",", "y"}], "]"}]}], "+", 
    RowBox[{"2", " ", "\[Epsilon]", " ", 
     RowBox[{"d", "[", "u", "]"}], " ", 
     RowBox[{"d", "[", "x", "]"}], " ", 
     RowBox[{"\[Delta]Gxu", "[", 
      RowBox[{"t", ",", "u", ",", "y"}], "]"}]}], "+", 
    RowBox[{"2", " ", "\[Epsilon]", " ", 
     RowBox[{"d", "[", "x", "]"}], " ", 
     RowBox[{"d", "[", "y", "]"}], " ", 
     RowBox[{"\[Delta]Gxy", "[", 
      RowBox[{"t", ",", "u", ",", "y"}], "]"}]}]}]}],
  SequenceForm[
  "\!\(\*SuperscriptBox[\(ds\), \(2\)]\) = ", \
-$CellContext`at[$CellContext`u]^2 $CellContext`d[$CellContext`t]^2 + \
$CellContext`ax[$CellContext`u]^2 $CellContext`d[$CellContext`x]^2 + \
$CellContext`ax[$CellContext`u]^2 $CellContext`d[$CellContext`y]^2 + \
$CellContext`d[$CellContext`u]^2 $CellContext`NN[$CellContext`u] + 
   2 $CellContext`\[Epsilon] $CellContext`d[$CellContext`t] \
$CellContext`d[$CellContext`x] $CellContext`\[Delta]Gtx[$CellContext`t, \
$CellContext`u, $CellContext`y] + 
   2 $CellContext`\[Epsilon] $CellContext`d[$CellContext`u] \
$CellContext`d[$CellContext`x] $CellContext`\[Delta]Gxu[$CellContext`t, \
$CellContext`u, $CellContext`y] + 
   2 $CellContext`\[Epsilon] $CellContext`d[$CellContext`x] \
$CellContext`d[$CellContext`y] $CellContext`\[Delta]Gxy[$CellContext`t, \
$CellContext`u, $CellContext`y]],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.6240095285634937`*^9, 3.6240335783119736`*^9, 3.624040773559617*^9, 
   3.624082625897971*^9, 3.6241099665481873`*^9, 3.6241103199089484`*^9, 
   3.6242152806513796`*^9, 3.624343264480384*^9, 3.6243446318274717`*^9, 
   3.6243450024859467`*^9, 3.6243623699686966`*^9, 3.6243764645715733`*^9, 
   3.6244530173972588`*^9, {3.6244731234282093`*^9, 3.6244731368113213`*^9}, 
   3.624519403725105*^9, 3.624521507800733*^9, 3.624530751221838*^9, 
   3.6245362675804567`*^9, 3.6245459756468983`*^9, 3.624549940731003*^9, 
   3.6245592478487473`*^9, 3.624606376773088*^9, 3.624967606247053*^9, 
   3.625207147678864*^9, 3.693748251831589*^9, 3.693758999411071*^9, 
   3.693808981465432*^9, 3.770619380317526*^9, 3.771960832466942*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"gUU = \"\>", "\[InvisibleSpace]", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {
        RowBox[{"-", 
         FractionBox[
          RowBox[{
           RowBox[{
            SuperscriptBox[
             RowBox[{"ax", "[", "u", "]"}], "4"], " ", 
            RowBox[{"NN", "[", "u", "]"}]}], "-", 
           RowBox[{
            SuperscriptBox["\[Epsilon]", "2"], " ", 
            SuperscriptBox[
             RowBox[{"ax", "[", "u", "]"}], "2"], " ", 
            SuperscriptBox[
             RowBox[{"\[Delta]Gxu", "[", 
              RowBox[{"t", ",", "u", ",", "y"}], "]"}], "2"]}], "-", 
           RowBox[{
            SuperscriptBox["\[Epsilon]", "2"], " ", 
            RowBox[{"NN", "[", "u", "]"}], " ", 
            SuperscriptBox[
             RowBox[{"\[Delta]Gxy", "[", 
              RowBox[{"t", ",", "u", ",", "y"}], "]"}], "2"]}]}], 
          RowBox[{
           RowBox[{
            SuperscriptBox[
             RowBox[{"at", "[", "u", "]"}], "2"], " ", 
            SuperscriptBox[
             RowBox[{"ax", "[", "u", "]"}], "4"], " ", 
            RowBox[{"NN", "[", "u", "]"}]}], "+", 
           RowBox[{
            SuperscriptBox["\[Epsilon]", "2"], " ", 
            SuperscriptBox[
             RowBox[{"ax", "[", "u", "]"}], "2"], " ", 
            RowBox[{"NN", "[", "u", "]"}], " ", 
            SuperscriptBox[
             RowBox[{"\[Delta]Gtx", "[", 
              RowBox[{"t", ",", "u", ",", "y"}], "]"}], "2"]}], "-", 
           RowBox[{
            SuperscriptBox["\[Epsilon]", "2"], " ", 
            SuperscriptBox[
             RowBox[{"at", "[", "u", "]"}], "2"], " ", 
            SuperscriptBox[
             RowBox[{"ax", "[", "u", "]"}], "2"], " ", 
            SuperscriptBox[
             RowBox[{"\[Delta]Gxu", "[", 
              RowBox[{"t", ",", "u", ",", "y"}], "]"}], "2"]}], "-", 
           RowBox[{
            SuperscriptBox["\[Epsilon]", "2"], " ", 
            SuperscriptBox[
             RowBox[{"at", "[", "u", "]"}], "2"], " ", 
            RowBox[{"NN", "[", "u", "]"}], " ", 
            SuperscriptBox[
             RowBox[{"\[Delta]Gxy", "[", 
              RowBox[{"t", ",", "u", ",", "y"}], "]"}], "2"]}]}]]}], 
        FractionBox[
         RowBox[{"\[Epsilon]", " ", 
          SuperscriptBox[
           RowBox[{"ax", "[", "u", "]"}], "2"], " ", 
          RowBox[{"NN", "[", "u", "]"}], " ", 
          RowBox[{"\[Delta]Gtx", "[", 
           RowBox[{"t", ",", "u", ",", "y"}], "]"}]}], 
         RowBox[{
          RowBox[{
           SuperscriptBox[
            RowBox[{"at", "[", "u", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"ax", "[", "u", "]"}], "4"], " ", 
           RowBox[{"NN", "[", "u", "]"}]}], "+", 
          RowBox[{
           SuperscriptBox["\[Epsilon]", "2"], " ", 
           SuperscriptBox[
            RowBox[{"ax", "[", "u", "]"}], "2"], " ", 
           RowBox[{"NN", "[", "u", "]"}], " ", 
           SuperscriptBox[
            RowBox[{"\[Delta]Gtx", "[", 
             RowBox[{"t", ",", "u", ",", "y"}], "]"}], "2"]}], "-", 
          RowBox[{
           SuperscriptBox["\[Epsilon]", "2"], " ", 
           SuperscriptBox[
            RowBox[{"at", "[", "u", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"ax", "[", "u", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"\[Delta]Gxu", "[", 
             RowBox[{"t", ",", "u", ",", "y"}], "]"}], "2"]}], "-", 
          RowBox[{
           SuperscriptBox["\[Epsilon]", "2"], " ", 
           SuperscriptBox[
            RowBox[{"at", "[", "u", "]"}], "2"], " ", 
           RowBox[{"NN", "[", "u", "]"}], " ", 
           SuperscriptBox[
            RowBox[{"\[Delta]Gxy", "[", 
             RowBox[{"t", ",", "u", ",", "y"}], "]"}], "2"]}]}]], 
        RowBox[{"-", 
         FractionBox[
          RowBox[{
           SuperscriptBox["\[Epsilon]", "2"], " ", 
           RowBox[{"NN", "[", "u", "]"}], " ", 
           RowBox[{"\[Delta]Gtx", "[", 
            RowBox[{"t", ",", "u", ",", "y"}], "]"}], " ", 
           RowBox[{"\[Delta]Gxy", "[", 
            RowBox[{"t", ",", "u", ",", "y"}], "]"}]}], 
          RowBox[{
           RowBox[{
            SuperscriptBox[
             RowBox[{"at", "[", "u", "]"}], "2"], " ", 
            SuperscriptBox[
             RowBox[{"ax", "[", "u", "]"}], "4"], " ", 
            RowBox[{"NN", "[", "u", "]"}]}], "+", 
           RowBox[{
            SuperscriptBox["\[Epsilon]", "2"], " ", 
            SuperscriptBox[
             RowBox[{"ax", "[", "u", "]"}], "2"], " ", 
            RowBox[{"NN", "[", "u", "]"}], " ", 
            SuperscriptBox[
             RowBox[{"\[Delta]Gtx", "[", 
              RowBox[{"t", ",", "u", ",", "y"}], "]"}], "2"]}], "-", 
           RowBox[{
            SuperscriptBox["\[Epsilon]", "2"], " ", 
            SuperscriptBox[
             RowBox[{"at", "[", "u", "]"}], "2"], " ", 
            SuperscriptBox[
             RowBox[{"ax", "[", "u", "]"}], "2"], " ", 
            SuperscriptBox[
             RowBox[{"\[Delta]Gxu", "[", 
              RowBox[{"t", ",", "u", ",", "y"}], "]"}], "2"]}], "-", 
           RowBox[{
            SuperscriptBox["\[Epsilon]", "2"], " ", 
            SuperscriptBox[
             RowBox[{"at", "[", "u", "]"}], "2"], " ", 
            RowBox[{"NN", "[", "u", "]"}], " ", 
            SuperscriptBox[
             RowBox[{"\[Delta]Gxy", "[", 
              RowBox[{"t", ",", "u", ",", "y"}], "]"}], "2"]}]}]]}], 
        RowBox[{"-", 
         FractionBox[
          RowBox[{
           SuperscriptBox["\[Epsilon]", "2"], " ", 
           SuperscriptBox[
            RowBox[{"ax", "[", "u", "]"}], "2"], " ", 
           RowBox[{"\[Delta]Gtx", "[", 
            RowBox[{"t", ",", "u", ",", "y"}], "]"}], " ", 
           RowBox[{"\[Delta]Gxu", "[", 
            RowBox[{"t", ",", "u", ",", "y"}], "]"}]}], 
          RowBox[{
           RowBox[{
            SuperscriptBox[
             RowBox[{"at", "[", "u", "]"}], "2"], " ", 
            SuperscriptBox[
             RowBox[{"ax", "[", "u", "]"}], "4"], " ", 
            RowBox[{"NN", "[", "u", "]"}]}], "+", 
           RowBox[{
            SuperscriptBox["\[Epsilon]", "2"], " ", 
            SuperscriptBox[
             RowBox[{"ax", "[", "u", "]"}], "2"], " ", 
            RowBox[{"NN", "[", "u", "]"}], " ", 
            SuperscriptBox[
             RowBox[{"\[Delta]Gtx", "[", 
              RowBox[{"t", ",", "u", ",", "y"}], "]"}], "2"]}], "-", 
           RowBox[{
            SuperscriptBox["\[Epsilon]", "2"], " ", 
            SuperscriptBox[
             RowBox[{"at", "[", "u", "]"}], "2"], " ", 
            SuperscriptBox[
             RowBox[{"ax", "[", "u", "]"}], "2"], " ", 
            SuperscriptBox[
             RowBox[{"\[Delta]Gxu", "[", 
              RowBox[{"t", ",", "u", ",", "y"}], "]"}], "2"]}], "-", 
           RowBox[{
            SuperscriptBox["\[Epsilon]", "2"], " ", 
            SuperscriptBox[
             RowBox[{"at", "[", "u", "]"}], "2"], " ", 
            RowBox[{"NN", "[", "u", "]"}], " ", 
            SuperscriptBox[
             RowBox[{"\[Delta]Gxy", "[", 
              RowBox[{"t", ",", "u", ",", "y"}], "]"}], "2"]}]}]]}]},
       {
        FractionBox[
         RowBox[{"\[Epsilon]", " ", 
          SuperscriptBox[
           RowBox[{"ax", "[", "u", "]"}], "2"], " ", 
          RowBox[{"NN", "[", "u", "]"}], " ", 
          RowBox[{"\[Delta]Gtx", "[", 
           RowBox[{"t", ",", "u", ",", "y"}], "]"}]}], 
         RowBox[{
          RowBox[{
           SuperscriptBox[
            RowBox[{"at", "[", "u", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"ax", "[", "u", "]"}], "4"], " ", 
           RowBox[{"NN", "[", "u", "]"}]}], "+", 
          RowBox[{
           SuperscriptBox["\[Epsilon]", "2"], " ", 
           SuperscriptBox[
            RowBox[{"ax", "[", "u", "]"}], "2"], " ", 
           RowBox[{"NN", "[", "u", "]"}], " ", 
           SuperscriptBox[
            RowBox[{"\[Delta]Gtx", "[", 
             RowBox[{"t", ",", "u", ",", "y"}], "]"}], "2"]}], "-", 
          RowBox[{
           SuperscriptBox["\[Epsilon]", "2"], " ", 
           SuperscriptBox[
            RowBox[{"at", "[", "u", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"ax", "[", "u", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"\[Delta]Gxu", "[", 
             RowBox[{"t", ",", "u", ",", "y"}], "]"}], "2"]}], "-", 
          RowBox[{
           SuperscriptBox["\[Epsilon]", "2"], " ", 
           SuperscriptBox[
            RowBox[{"at", "[", "u", "]"}], "2"], " ", 
           RowBox[{"NN", "[", "u", "]"}], " ", 
           SuperscriptBox[
            RowBox[{"\[Delta]Gxy", "[", 
             RowBox[{"t", ",", "u", ",", "y"}], "]"}], "2"]}]}]], 
        FractionBox[
         RowBox[{
          SuperscriptBox[
           RowBox[{"at", "[", "u", "]"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{"ax", "[", "u", "]"}], "2"], " ", 
          RowBox[{"NN", "[", "u", "]"}]}], 
         RowBox[{
          RowBox[{
           SuperscriptBox[
            RowBox[{"at", "[", "u", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"ax", "[", "u", "]"}], "4"], " ", 
           RowBox[{"NN", "[", "u", "]"}]}], "+", 
          RowBox[{
           SuperscriptBox["\[Epsilon]", "2"], " ", 
           SuperscriptBox[
            RowBox[{"ax", "[", "u", "]"}], "2"], " ", 
           RowBox[{"NN", "[", "u", "]"}], " ", 
           SuperscriptBox[
            RowBox[{"\[Delta]Gtx", "[", 
             RowBox[{"t", ",", "u", ",", "y"}], "]"}], "2"]}], "-", 
          RowBox[{
           SuperscriptBox["\[Epsilon]", "2"], " ", 
           SuperscriptBox[
            RowBox[{"at", "[", "u", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"ax", "[", "u", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"\[Delta]Gxu", "[", 
             RowBox[{"t", ",", "u", ",", "y"}], "]"}], "2"]}], "-", 
          RowBox[{
           SuperscriptBox["\[Epsilon]", "2"], " ", 
           SuperscriptBox[
            RowBox[{"at", "[", "u", "]"}], "2"], " ", 
           RowBox[{"NN", "[", "u", "]"}], " ", 
           SuperscriptBox[
            RowBox[{"\[Delta]Gxy", "[", 
             RowBox[{"t", ",", "u", ",", "y"}], "]"}], "2"]}]}]], 
        FractionBox[
         RowBox[{"\[Epsilon]", " ", 
          SuperscriptBox[
           RowBox[{"at", "[", "u", "]"}], "2"], " ", 
          RowBox[{"NN", "[", "u", "]"}], " ", 
          RowBox[{"\[Delta]Gxy", "[", 
           RowBox[{"t", ",", "u", ",", "y"}], "]"}]}], 
         RowBox[{
          RowBox[{
           RowBox[{"-", 
            SuperscriptBox[
             RowBox[{"at", "[", "u", "]"}], "2"]}], " ", 
           SuperscriptBox[
            RowBox[{"ax", "[", "u", "]"}], "4"], " ", 
           RowBox[{"NN", "[", "u", "]"}]}], "-", 
          RowBox[{
           SuperscriptBox["\[Epsilon]", "2"], " ", 
           SuperscriptBox[
            RowBox[{"ax", "[", "u", "]"}], "2"], " ", 
           RowBox[{"NN", "[", "u", "]"}], " ", 
           SuperscriptBox[
            RowBox[{"\[Delta]Gtx", "[", 
             RowBox[{"t", ",", "u", ",", "y"}], "]"}], "2"]}], "+", 
          RowBox[{
           SuperscriptBox["\[Epsilon]", "2"], " ", 
           SuperscriptBox[
            RowBox[{"at", "[", "u", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"ax", "[", "u", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"\[Delta]Gxu", "[", 
             RowBox[{"t", ",", "u", ",", "y"}], "]"}], "2"]}], "+", 
          RowBox[{
           SuperscriptBox["\[Epsilon]", "2"], " ", 
           SuperscriptBox[
            RowBox[{"at", "[", "u", "]"}], "2"], " ", 
           RowBox[{"NN", "[", "u", "]"}], " ", 
           SuperscriptBox[
            RowBox[{"\[Delta]Gxy", "[", 
             RowBox[{"t", ",", "u", ",", "y"}], "]"}], "2"]}]}]], 
        FractionBox[
         RowBox[{"\[Epsilon]", " ", 
          SuperscriptBox[
           RowBox[{"at", "[", "u", "]"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{"ax", "[", "u", "]"}], "2"], " ", 
          RowBox[{"\[Delta]Gxu", "[", 
           RowBox[{"t", ",", "u", ",", "y"}], "]"}]}], 
         RowBox[{
          RowBox[{
           RowBox[{"-", 
            SuperscriptBox[
             RowBox[{"at", "[", "u", "]"}], "2"]}], " ", 
           SuperscriptBox[
            RowBox[{"ax", "[", "u", "]"}], "4"], " ", 
           RowBox[{"NN", "[", "u", "]"}]}], "-", 
          RowBox[{
           SuperscriptBox["\[Epsilon]", "2"], " ", 
           SuperscriptBox[
            RowBox[{"ax", "[", "u", "]"}], "2"], " ", 
           RowBox[{"NN", "[", "u", "]"}], " ", 
           SuperscriptBox[
            RowBox[{"\[Delta]Gtx", "[", 
             RowBox[{"t", ",", "u", ",", "y"}], "]"}], "2"]}], "+", 
          RowBox[{
           SuperscriptBox["\[Epsilon]", "2"], " ", 
           SuperscriptBox[
            RowBox[{"at", "[", "u", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"ax", "[", "u", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"\[Delta]Gxu", "[", 
             RowBox[{"t", ",", "u", ",", "y"}], "]"}], "2"]}], "+", 
          RowBox[{
           SuperscriptBox["\[Epsilon]", "2"], " ", 
           SuperscriptBox[
            RowBox[{"at", "[", "u", "]"}], "2"], " ", 
           RowBox[{"NN", "[", "u", "]"}], " ", 
           SuperscriptBox[
            RowBox[{"\[Delta]Gxy", "[", 
             RowBox[{"t", ",", "u", ",", "y"}], "]"}], "2"]}]}]]},
       {
        RowBox[{"-", 
         FractionBox[
          RowBox[{
           SuperscriptBox["\[Epsilon]", "2"], " ", 
           RowBox[{"NN", "[", "u", "]"}], " ", 
           RowBox[{"\[Delta]Gtx", "[", 
            RowBox[{"t", ",", "u", ",", "y"}], "]"}], " ", 
           RowBox[{"\[Delta]Gxy", "[", 
            RowBox[{"t", ",", "u", ",", "y"}], "]"}]}], 
          RowBox[{
           RowBox[{
            SuperscriptBox[
             RowBox[{"at", "[", "u", "]"}], "2"], " ", 
            SuperscriptBox[
             RowBox[{"ax", "[", "u", "]"}], "4"], " ", 
            RowBox[{"NN", "[", "u", "]"}]}], "+", 
           RowBox[{
            SuperscriptBox["\[Epsilon]", "2"], " ", 
            SuperscriptBox[
             RowBox[{"ax", "[", "u", "]"}], "2"], " ", 
            RowBox[{"NN", "[", "u", "]"}], " ", 
            SuperscriptBox[
             RowBox[{"\[Delta]Gtx", "[", 
              RowBox[{"t", ",", "u", ",", "y"}], "]"}], "2"]}], "-", 
           RowBox[{
            SuperscriptBox["\[Epsilon]", "2"], " ", 
            SuperscriptBox[
             RowBox[{"at", "[", "u", "]"}], "2"], " ", 
            SuperscriptBox[
             RowBox[{"ax", "[", "u", "]"}], "2"], " ", 
            SuperscriptBox[
             RowBox[{"\[Delta]Gxu", "[", 
              RowBox[{"t", ",", "u", ",", "y"}], "]"}], "2"]}], "-", 
           RowBox[{
            SuperscriptBox["\[Epsilon]", "2"], " ", 
            SuperscriptBox[
             RowBox[{"at", "[", "u", "]"}], "2"], " ", 
            RowBox[{"NN", "[", "u", "]"}], " ", 
            SuperscriptBox[
             RowBox[{"\[Delta]Gxy", "[", 
              RowBox[{"t", ",", "u", ",", "y"}], "]"}], "2"]}]}]]}], 
        FractionBox[
         RowBox[{"\[Epsilon]", " ", 
          SuperscriptBox[
           RowBox[{"at", "[", "u", "]"}], "2"], " ", 
          RowBox[{"NN", "[", "u", "]"}], " ", 
          RowBox[{"\[Delta]Gxy", "[", 
           RowBox[{"t", ",", "u", ",", "y"}], "]"}]}], 
         RowBox[{
          RowBox[{
           RowBox[{"-", 
            SuperscriptBox[
             RowBox[{"at", "[", "u", "]"}], "2"]}], " ", 
           SuperscriptBox[
            RowBox[{"ax", "[", "u", "]"}], "4"], " ", 
           RowBox[{"NN", "[", "u", "]"}]}], "-", 
          RowBox[{
           SuperscriptBox["\[Epsilon]", "2"], " ", 
           SuperscriptBox[
            RowBox[{"ax", "[", "u", "]"}], "2"], " ", 
           RowBox[{"NN", "[", "u", "]"}], " ", 
           SuperscriptBox[
            RowBox[{"\[Delta]Gtx", "[", 
             RowBox[{"t", ",", "u", ",", "y"}], "]"}], "2"]}], "+", 
          RowBox[{
           SuperscriptBox["\[Epsilon]", "2"], " ", 
           SuperscriptBox[
            RowBox[{"at", "[", "u", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"ax", "[", "u", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"\[Delta]Gxu", "[", 
             RowBox[{"t", ",", "u", ",", "y"}], "]"}], "2"]}], "+", 
          RowBox[{
           SuperscriptBox["\[Epsilon]", "2"], " ", 
           SuperscriptBox[
            RowBox[{"at", "[", "u", "]"}], "2"], " ", 
           RowBox[{"NN", "[", "u", "]"}], " ", 
           SuperscriptBox[
            RowBox[{"\[Delta]Gxy", "[", 
             RowBox[{"t", ",", "u", ",", "y"}], "]"}], "2"]}]}]], 
        FractionBox[
         RowBox[{
          RowBox[{
           SuperscriptBox[
            RowBox[{"at", "[", "u", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"ax", "[", "u", "]"}], "2"], " ", 
           RowBox[{"NN", "[", "u", "]"}]}], "+", 
          RowBox[{
           SuperscriptBox["\[Epsilon]", "2"], " ", 
           RowBox[{"NN", "[", "u", "]"}], " ", 
           SuperscriptBox[
            RowBox[{"\[Delta]Gtx", "[", 
             RowBox[{"t", ",", "u", ",", "y"}], "]"}], "2"]}], "-", 
          RowBox[{
           SuperscriptBox["\[Epsilon]", "2"], " ", 
           SuperscriptBox[
            RowBox[{"at", "[", "u", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"\[Delta]Gxu", "[", 
             RowBox[{"t", ",", "u", ",", "y"}], "]"}], "2"]}]}], 
         RowBox[{
          RowBox[{
           SuperscriptBox[
            RowBox[{"at", "[", "u", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"ax", "[", "u", "]"}], "4"], " ", 
           RowBox[{"NN", "[", "u", "]"}]}], "+", 
          RowBox[{
           SuperscriptBox["\[Epsilon]", "2"], " ", 
           SuperscriptBox[
            RowBox[{"ax", "[", "u", "]"}], "2"], " ", 
           RowBox[{"NN", "[", "u", "]"}], " ", 
           SuperscriptBox[
            RowBox[{"\[Delta]Gtx", "[", 
             RowBox[{"t", ",", "u", ",", "y"}], "]"}], "2"]}], "-", 
          RowBox[{
           SuperscriptBox["\[Epsilon]", "2"], " ", 
           SuperscriptBox[
            RowBox[{"at", "[", "u", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"ax", "[", "u", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"\[Delta]Gxu", "[", 
             RowBox[{"t", ",", "u", ",", "y"}], "]"}], "2"]}], "-", 
          RowBox[{
           SuperscriptBox["\[Epsilon]", "2"], " ", 
           SuperscriptBox[
            RowBox[{"at", "[", "u", "]"}], "2"], " ", 
           RowBox[{"NN", "[", "u", "]"}], " ", 
           SuperscriptBox[
            RowBox[{"\[Delta]Gxy", "[", 
             RowBox[{"t", ",", "u", ",", "y"}], "]"}], "2"]}]}]], 
        RowBox[{"-", 
         FractionBox[
          RowBox[{
           SuperscriptBox["\[Epsilon]", "2"], " ", 
           SuperscriptBox[
            RowBox[{"at", "[", "u", "]"}], "2"], " ", 
           RowBox[{"\[Delta]Gxu", "[", 
            RowBox[{"t", ",", "u", ",", "y"}], "]"}], " ", 
           RowBox[{"\[Delta]Gxy", "[", 
            RowBox[{"t", ",", "u", ",", "y"}], "]"}]}], 
          RowBox[{
           RowBox[{
            RowBox[{"-", 
             SuperscriptBox[
              RowBox[{"at", "[", "u", "]"}], "2"]}], " ", 
            SuperscriptBox[
             RowBox[{"ax", "[", "u", "]"}], "4"], " ", 
            RowBox[{"NN", "[", "u", "]"}]}], "-", 
           RowBox[{
            SuperscriptBox["\[Epsilon]", "2"], " ", 
            SuperscriptBox[
             RowBox[{"ax", "[", "u", "]"}], "2"], " ", 
            RowBox[{"NN", "[", "u", "]"}], " ", 
            SuperscriptBox[
             RowBox[{"\[Delta]Gtx", "[", 
              RowBox[{"t", ",", "u", ",", "y"}], "]"}], "2"]}], "+", 
           RowBox[{
            SuperscriptBox["\[Epsilon]", "2"], " ", 
            SuperscriptBox[
             RowBox[{"at", "[", "u", "]"}], "2"], " ", 
            SuperscriptBox[
             RowBox[{"ax", "[", "u", "]"}], "2"], " ", 
            SuperscriptBox[
             RowBox[{"\[Delta]Gxu", "[", 
              RowBox[{"t", ",", "u", ",", "y"}], "]"}], "2"]}], "+", 
           RowBox[{
            SuperscriptBox["\[Epsilon]", "2"], " ", 
            SuperscriptBox[
             RowBox[{"at", "[", "u", "]"}], "2"], " ", 
            RowBox[{"NN", "[", "u", "]"}], " ", 
            SuperscriptBox[
             RowBox[{"\[Delta]Gxy", "[", 
              RowBox[{"t", ",", "u", ",", "y"}], "]"}], "2"]}]}]]}]},
       {
        RowBox[{"-", 
         FractionBox[
          RowBox[{
           SuperscriptBox["\[Epsilon]", "2"], " ", 
           SuperscriptBox[
            RowBox[{"ax", "[", "u", "]"}], "2"], " ", 
           RowBox[{"\[Delta]Gtx", "[", 
            RowBox[{"t", ",", "u", ",", "y"}], "]"}], " ", 
           RowBox[{"\[Delta]Gxu", "[", 
            RowBox[{"t", ",", "u", ",", "y"}], "]"}]}], 
          RowBox[{
           RowBox[{
            SuperscriptBox[
             RowBox[{"at", "[", "u", "]"}], "2"], " ", 
            SuperscriptBox[
             RowBox[{"ax", "[", "u", "]"}], "4"], " ", 
            RowBox[{"NN", "[", "u", "]"}]}], "+", 
           RowBox[{
            SuperscriptBox["\[Epsilon]", "2"], " ", 
            SuperscriptBox[
             RowBox[{"ax", "[", "u", "]"}], "2"], " ", 
            RowBox[{"NN", "[", "u", "]"}], " ", 
            SuperscriptBox[
             RowBox[{"\[Delta]Gtx", "[", 
              RowBox[{"t", ",", "u", ",", "y"}], "]"}], "2"]}], "-", 
           RowBox[{
            SuperscriptBox["\[Epsilon]", "2"], " ", 
            SuperscriptBox[
             RowBox[{"at", "[", "u", "]"}], "2"], " ", 
            SuperscriptBox[
             RowBox[{"ax", "[", "u", "]"}], "2"], " ", 
            SuperscriptBox[
             RowBox[{"\[Delta]Gxu", "[", 
              RowBox[{"t", ",", "u", ",", "y"}], "]"}], "2"]}], "-", 
           RowBox[{
            SuperscriptBox["\[Epsilon]", "2"], " ", 
            SuperscriptBox[
             RowBox[{"at", "[", "u", "]"}], "2"], " ", 
            RowBox[{"NN", "[", "u", "]"}], " ", 
            SuperscriptBox[
             RowBox[{"\[Delta]Gxy", "[", 
              RowBox[{"t", ",", "u", ",", "y"}], "]"}], "2"]}]}]]}], 
        FractionBox[
         RowBox[{"\[Epsilon]", " ", 
          SuperscriptBox[
           RowBox[{"at", "[", "u", "]"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{"ax", "[", "u", "]"}], "2"], " ", 
          RowBox[{"\[Delta]Gxu", "[", 
           RowBox[{"t", ",", "u", ",", "y"}], "]"}]}], 
         RowBox[{
          RowBox[{
           RowBox[{"-", 
            SuperscriptBox[
             RowBox[{"at", "[", "u", "]"}], "2"]}], " ", 
           SuperscriptBox[
            RowBox[{"ax", "[", "u", "]"}], "4"], " ", 
           RowBox[{"NN", "[", "u", "]"}]}], "-", 
          RowBox[{
           SuperscriptBox["\[Epsilon]", "2"], " ", 
           SuperscriptBox[
            RowBox[{"ax", "[", "u", "]"}], "2"], " ", 
           RowBox[{"NN", "[", "u", "]"}], " ", 
           SuperscriptBox[
            RowBox[{"\[Delta]Gtx", "[", 
             RowBox[{"t", ",", "u", ",", "y"}], "]"}], "2"]}], "+", 
          RowBox[{
           SuperscriptBox["\[Epsilon]", "2"], " ", 
           SuperscriptBox[
            RowBox[{"at", "[", "u", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"ax", "[", "u", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"\[Delta]Gxu", "[", 
             RowBox[{"t", ",", "u", ",", "y"}], "]"}], "2"]}], "+", 
          RowBox[{
           SuperscriptBox["\[Epsilon]", "2"], " ", 
           SuperscriptBox[
            RowBox[{"at", "[", "u", "]"}], "2"], " ", 
           RowBox[{"NN", "[", "u", "]"}], " ", 
           SuperscriptBox[
            RowBox[{"\[Delta]Gxy", "[", 
             RowBox[{"t", ",", "u", ",", "y"}], "]"}], "2"]}]}]], 
        RowBox[{"-", 
         FractionBox[
          RowBox[{
           SuperscriptBox["\[Epsilon]", "2"], " ", 
           SuperscriptBox[
            RowBox[{"at", "[", "u", "]"}], "2"], " ", 
           RowBox[{"\[Delta]Gxu", "[", 
            RowBox[{"t", ",", "u", ",", "y"}], "]"}], " ", 
           RowBox[{"\[Delta]Gxy", "[", 
            RowBox[{"t", ",", "u", ",", "y"}], "]"}]}], 
          RowBox[{
           RowBox[{
            RowBox[{"-", 
             SuperscriptBox[
              RowBox[{"at", "[", "u", "]"}], "2"]}], " ", 
            SuperscriptBox[
             RowBox[{"ax", "[", "u", "]"}], "4"], " ", 
            RowBox[{"NN", "[", "u", "]"}]}], "-", 
           RowBox[{
            SuperscriptBox["\[Epsilon]", "2"], " ", 
            SuperscriptBox[
             RowBox[{"ax", "[", "u", "]"}], "2"], " ", 
            RowBox[{"NN", "[", "u", "]"}], " ", 
            SuperscriptBox[
             RowBox[{"\[Delta]Gtx", "[", 
              RowBox[{"t", ",", "u", ",", "y"}], "]"}], "2"]}], "+", 
           RowBox[{
            SuperscriptBox["\[Epsilon]", "2"], " ", 
            SuperscriptBox[
             RowBox[{"at", "[", "u", "]"}], "2"], " ", 
            SuperscriptBox[
             RowBox[{"ax", "[", "u", "]"}], "2"], " ", 
            SuperscriptBox[
             RowBox[{"\[Delta]Gxu", "[", 
              RowBox[{"t", ",", "u", ",", "y"}], "]"}], "2"]}], "+", 
           RowBox[{
            SuperscriptBox["\[Epsilon]", "2"], " ", 
            SuperscriptBox[
             RowBox[{"at", "[", "u", "]"}], "2"], " ", 
            RowBox[{"NN", "[", "u", "]"}], " ", 
            SuperscriptBox[
             RowBox[{"\[Delta]Gxy", "[", 
              RowBox[{"t", ",", "u", ",", "y"}], "]"}], "2"]}]}]]}], 
        FractionBox[
         RowBox[{
          RowBox[{
           SuperscriptBox[
            RowBox[{"at", "[", "u", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"ax", "[", "u", "]"}], "4"]}], "+", 
          RowBox[{
           SuperscriptBox["\[Epsilon]", "2"], " ", 
           SuperscriptBox[
            RowBox[{"ax", "[", "u", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"\[Delta]Gtx", "[", 
             RowBox[{"t", ",", "u", ",", "y"}], "]"}], "2"]}], "-", 
          RowBox[{
           SuperscriptBox["\[Epsilon]", "2"], " ", 
           SuperscriptBox[
            RowBox[{"at", "[", "u", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"\[Delta]Gxy", "[", 
             RowBox[{"t", ",", "u", ",", "y"}], "]"}], "2"]}]}], 
         RowBox[{
          RowBox[{
           SuperscriptBox[
            RowBox[{"at", "[", "u", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"ax", "[", "u", "]"}], "4"], " ", 
           RowBox[{"NN", "[", "u", "]"}]}], "+", 
          RowBox[{
           SuperscriptBox["\[Epsilon]", "2"], " ", 
           SuperscriptBox[
            RowBox[{"ax", "[", "u", "]"}], "2"], " ", 
           RowBox[{"NN", "[", "u", "]"}], " ", 
           SuperscriptBox[
            RowBox[{"\[Delta]Gtx", "[", 
             RowBox[{"t", ",", "u", ",", "y"}], "]"}], "2"]}], "-", 
          RowBox[{
           SuperscriptBox["\[Epsilon]", "2"], " ", 
           SuperscriptBox[
            RowBox[{"at", "[", "u", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"ax", "[", "u", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"\[Delta]Gxu", "[", 
             RowBox[{"t", ",", "u", ",", "y"}], "]"}], "2"]}], "-", 
          RowBox[{
           SuperscriptBox["\[Epsilon]", "2"], " ", 
           SuperscriptBox[
            RowBox[{"at", "[", "u", "]"}], "2"], " ", 
           RowBox[{"NN", "[", "u", "]"}], " ", 
           SuperscriptBox[
            RowBox[{"\[Delta]Gxy", "[", 
             RowBox[{"t", ",", "u", ",", "y"}], "]"}], "2"]}]}]]}
      },
      GridBoxAlignment->{
       "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
        "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]]}],
  SequenceForm["gUU = ", 
   MatrixForm[{{-($CellContext`ax[$CellContext`u]^4 \
$CellContext`NN[$CellContext`u] - $CellContext`\[Epsilon]^2 \
$CellContext`ax[$CellContext`u]^2 $CellContext`\[Delta]Gxu[$CellContext`t, \
$CellContext`u, $CellContext`y]^2 - $CellContext`\[Epsilon]^2 \
$CellContext`NN[$CellContext`u] $CellContext`\[Delta]Gxy[$CellContext`t, \
$CellContext`u, $CellContext`y]^2)/($CellContext`at[$CellContext`u]^2 \
$CellContext`ax[$CellContext`u]^4 $CellContext`NN[$CellContext`u] + \
$CellContext`\[Epsilon]^2 $CellContext`ax[$CellContext`u]^2 \
$CellContext`NN[$CellContext`u] $CellContext`\[Delta]Gtx[$CellContext`t, \
$CellContext`u, $CellContext`y]^2 - $CellContext`\[Epsilon]^2 \
$CellContext`at[$CellContext`u]^2 $CellContext`ax[$CellContext`u]^2 \
$CellContext`\[Delta]Gxu[$CellContext`t, $CellContext`u, $CellContext`y]^2 - \
$CellContext`\[Epsilon]^2 $CellContext`at[$CellContext`u]^2 \
$CellContext`NN[$CellContext`u] $CellContext`\[Delta]Gxy[$CellContext`t, \
$CellContext`u, $CellContext`y]^2), $CellContext`\[Epsilon] \
$CellContext`ax[$CellContext`u]^2 $CellContext`NN[$CellContext`u] \
$CellContext`\[Delta]Gtx[$CellContext`t, $CellContext`u, \
$CellContext`y]/($CellContext`at[$CellContext`u]^2 \
$CellContext`ax[$CellContext`u]^4 $CellContext`NN[$CellContext`u] + \
$CellContext`\[Epsilon]^2 $CellContext`ax[$CellContext`u]^2 \
$CellContext`NN[$CellContext`u] $CellContext`\[Delta]Gtx[$CellContext`t, \
$CellContext`u, $CellContext`y]^2 - $CellContext`\[Epsilon]^2 \
$CellContext`at[$CellContext`u]^2 $CellContext`ax[$CellContext`u]^2 \
$CellContext`\[Delta]Gxu[$CellContext`t, $CellContext`u, $CellContext`y]^2 - \
$CellContext`\[Epsilon]^2 $CellContext`at[$CellContext`u]^2 \
$CellContext`NN[$CellContext`u] $CellContext`\[Delta]Gxy[$CellContext`t, \
$CellContext`u, $CellContext`y]^2), -$CellContext`\[Epsilon]^2 \
$CellContext`NN[$CellContext`u] $CellContext`\[Delta]Gtx[$CellContext`t, \
$CellContext`u, $CellContext`y] $CellContext`\[Delta]Gxy[$CellContext`t, \
$CellContext`u, $CellContext`y]/($CellContext`at[$CellContext`u]^2 \
$CellContext`ax[$CellContext`u]^4 $CellContext`NN[$CellContext`u] + \
$CellContext`\[Epsilon]^2 $CellContext`ax[$CellContext`u]^2 \
$CellContext`NN[$CellContext`u] $CellContext`\[Delta]Gtx[$CellContext`t, \
$CellContext`u, $CellContext`y]^2 - $CellContext`\[Epsilon]^2 \
$CellContext`at[$CellContext`u]^2 $CellContext`ax[$CellContext`u]^2 \
$CellContext`\[Delta]Gxu[$CellContext`t, $CellContext`u, $CellContext`y]^2 - \
$CellContext`\[Epsilon]^2 $CellContext`at[$CellContext`u]^2 \
$CellContext`NN[$CellContext`u] $CellContext`\[Delta]Gxy[$CellContext`t, \
$CellContext`u, $CellContext`y]^2), -$CellContext`\[Epsilon]^2 \
$CellContext`ax[$CellContext`u]^2 $CellContext`\[Delta]Gtx[$CellContext`t, \
$CellContext`u, $CellContext`y] $CellContext`\[Delta]Gxu[$CellContext`t, \
$CellContext`u, $CellContext`y]/($CellContext`at[$CellContext`u]^2 \
$CellContext`ax[$CellContext`u]^4 $CellContext`NN[$CellContext`u] + \
$CellContext`\[Epsilon]^2 $CellContext`ax[$CellContext`u]^2 \
$CellContext`NN[$CellContext`u] $CellContext`\[Delta]Gtx[$CellContext`t, \
$CellContext`u, $CellContext`y]^2 - $CellContext`\[Epsilon]^2 \
$CellContext`at[$CellContext`u]^2 $CellContext`ax[$CellContext`u]^2 \
$CellContext`\[Delta]Gxu[$CellContext`t, $CellContext`u, $CellContext`y]^2 - \
$CellContext`\[Epsilon]^2 $CellContext`at[$CellContext`u]^2 \
$CellContext`NN[$CellContext`u] $CellContext`\[Delta]Gxy[$CellContext`t, \
$CellContext`u, $CellContext`y]^2)}, {$CellContext`\[Epsilon] \
$CellContext`ax[$CellContext`u]^2 $CellContext`NN[$CellContext`u] \
$CellContext`\[Delta]Gtx[$CellContext`t, $CellContext`u, \
$CellContext`y]/($CellContext`at[$CellContext`u]^2 \
$CellContext`ax[$CellContext`u]^4 $CellContext`NN[$CellContext`u] + \
$CellContext`\[Epsilon]^2 $CellContext`ax[$CellContext`u]^2 \
$CellContext`NN[$CellContext`u] $CellContext`\[Delta]Gtx[$CellContext`t, \
$CellContext`u, $CellContext`y]^2 - $CellContext`\[Epsilon]^2 \
$CellContext`at[$CellContext`u]^2 $CellContext`ax[$CellContext`u]^2 \
$CellContext`\[Delta]Gxu[$CellContext`t, $CellContext`u, $CellContext`y]^2 - \
$CellContext`\[Epsilon]^2 $CellContext`at[$CellContext`u]^2 \
$CellContext`NN[$CellContext`u] $CellContext`\[Delta]Gxy[$CellContext`t, \
$CellContext`u, $CellContext`y]^2), $CellContext`at[$CellContext`u]^2 \
$CellContext`ax[$CellContext`u]^2 \
$CellContext`NN[$CellContext`u]/($CellContext`at[$CellContext`u]^2 \
$CellContext`ax[$CellContext`u]^4 $CellContext`NN[$CellContext`u] + \
$CellContext`\[Epsilon]^2 $CellContext`ax[$CellContext`u]^2 \
$CellContext`NN[$CellContext`u] $CellContext`\[Delta]Gtx[$CellContext`t, \
$CellContext`u, $CellContext`y]^2 - $CellContext`\[Epsilon]^2 \
$CellContext`at[$CellContext`u]^2 $CellContext`ax[$CellContext`u]^2 \
$CellContext`\[Delta]Gxu[$CellContext`t, $CellContext`u, $CellContext`y]^2 - \
$CellContext`\[Epsilon]^2 $CellContext`at[$CellContext`u]^2 \
$CellContext`NN[$CellContext`u] $CellContext`\[Delta]Gxy[$CellContext`t, \
$CellContext`u, $CellContext`y]^2), $CellContext`\[Epsilon] \
$CellContext`at[$CellContext`u]^2 $CellContext`NN[$CellContext`u] \
$CellContext`\[Delta]Gxy[$CellContext`t, $CellContext`u, \
$CellContext`y]/(-$CellContext`at[$CellContext`u]^2 \
$CellContext`ax[$CellContext`u]^4 $CellContext`NN[$CellContext`u] - \
$CellContext`\[Epsilon]^2 $CellContext`ax[$CellContext`u]^2 \
$CellContext`NN[$CellContext`u] $CellContext`\[Delta]Gtx[$CellContext`t, \
$CellContext`u, $CellContext`y]^2 + $CellContext`\[Epsilon]^2 \
$CellContext`at[$CellContext`u]^2 $CellContext`ax[$CellContext`u]^2 \
$CellContext`\[Delta]Gxu[$CellContext`t, $CellContext`u, $CellContext`y]^2 + \
$CellContext`\[Epsilon]^2 $CellContext`at[$CellContext`u]^2 \
$CellContext`NN[$CellContext`u] $CellContext`\[Delta]Gxy[$CellContext`t, \
$CellContext`u, $CellContext`y]^2), $CellContext`\[Epsilon] \
$CellContext`at[$CellContext`u]^2 $CellContext`ax[$CellContext`u]^2 \
$CellContext`\[Delta]Gxu[$CellContext`t, $CellContext`u, \
$CellContext`y]/(-$CellContext`at[$CellContext`u]^2 \
$CellContext`ax[$CellContext`u]^4 $CellContext`NN[$CellContext`u] - \
$CellContext`\[Epsilon]^2 $CellContext`ax[$CellContext`u]^2 \
$CellContext`NN[$CellContext`u] $CellContext`\[Delta]Gtx[$CellContext`t, \
$CellContext`u, $CellContext`y]^2 + $CellContext`\[Epsilon]^2 \
$CellContext`at[$CellContext`u]^2 $CellContext`ax[$CellContext`u]^2 \
$CellContext`\[Delta]Gxu[$CellContext`t, $CellContext`u, $CellContext`y]^2 + \
$CellContext`\[Epsilon]^2 $CellContext`at[$CellContext`u]^2 \
$CellContext`NN[$CellContext`u] $CellContext`\[Delta]Gxy[$CellContext`t, \
$CellContext`u, $CellContext`y]^2)}, {-$CellContext`\[Epsilon]^2 \
$CellContext`NN[$CellContext`u] $CellContext`\[Delta]Gtx[$CellContext`t, \
$CellContext`u, $CellContext`y] $CellContext`\[Delta]Gxy[$CellContext`t, \
$CellContext`u, $CellContext`y]/($CellContext`at[$CellContext`u]^2 \
$CellContext`ax[$CellContext`u]^4 $CellContext`NN[$CellContext`u] + \
$CellContext`\[Epsilon]^2 $CellContext`ax[$CellContext`u]^2 \
$CellContext`NN[$CellContext`u] $CellContext`\[Delta]Gtx[$CellContext`t, \
$CellContext`u, $CellContext`y]^2 - $CellContext`\[Epsilon]^2 \
$CellContext`at[$CellContext`u]^2 $CellContext`ax[$CellContext`u]^2 \
$CellContext`\[Delta]Gxu[$CellContext`t, $CellContext`u, $CellContext`y]^2 - \
$CellContext`\[Epsilon]^2 $CellContext`at[$CellContext`u]^2 \
$CellContext`NN[$CellContext`u] $CellContext`\[Delta]Gxy[$CellContext`t, \
$CellContext`u, $CellContext`y]^2), $CellContext`\[Epsilon] \
$CellContext`at[$CellContext`u]^2 $CellContext`NN[$CellContext`u] \
$CellContext`\[Delta]Gxy[$CellContext`t, $CellContext`u, \
$CellContext`y]/(-$CellContext`at[$CellContext`u]^2 \
$CellContext`ax[$CellContext`u]^4 $CellContext`NN[$CellContext`u] - \
$CellContext`\[Epsilon]^2 $CellContext`ax[$CellContext`u]^2 \
$CellContext`NN[$CellContext`u] $CellContext`\[Delta]Gtx[$CellContext`t, \
$CellContext`u, $CellContext`y]^2 + $CellContext`\[Epsilon]^2 \
$CellContext`at[$CellContext`u]^2 $CellContext`ax[$CellContext`u]^2 \
$CellContext`\[Delta]Gxu[$CellContext`t, $CellContext`u, $CellContext`y]^2 + \
$CellContext`\[Epsilon]^2 $CellContext`at[$CellContext`u]^2 \
$CellContext`NN[$CellContext`u] $CellContext`\[Delta]Gxy[$CellContext`t, \
$CellContext`u, $CellContext`y]^2), ($CellContext`at[$CellContext`u]^2 \
$CellContext`ax[$CellContext`u]^2 $CellContext`NN[$CellContext`u] + \
$CellContext`\[Epsilon]^2 $CellContext`NN[$CellContext`u] $CellContext`\
\[Delta]Gtx[$CellContext`t, $CellContext`u, $CellContext`y]^2 - $CellContext`\
\[Epsilon]^2 $CellContext`at[$CellContext`u]^2 \
$CellContext`\[Delta]Gxu[$CellContext`t, $CellContext`u, \
$CellContext`y]^2)/($CellContext`at[$CellContext`u]^2 \
$CellContext`ax[$CellContext`u]^4 $CellContext`NN[$CellContext`u] + \
$CellContext`\[Epsilon]^2 $CellContext`ax[$CellContext`u]^2 \
$CellContext`NN[$CellContext`u] $CellContext`\[Delta]Gtx[$CellContext`t, \
$CellContext`u, $CellContext`y]^2 - $CellContext`\[Epsilon]^2 \
$CellContext`at[$CellContext`u]^2 $CellContext`ax[$CellContext`u]^2 \
$CellContext`\[Delta]Gxu[$CellContext`t, $CellContext`u, $CellContext`y]^2 - \
$CellContext`\[Epsilon]^2 $CellContext`at[$CellContext`u]^2 \
$CellContext`NN[$CellContext`u] $CellContext`\[Delta]Gxy[$CellContext`t, \
$CellContext`u, $CellContext`y]^2), -$CellContext`\[Epsilon]^2 \
$CellContext`at[$CellContext`u]^2 $CellContext`\[Delta]Gxu[$CellContext`t, \
$CellContext`u, $CellContext`y] $CellContext`\[Delta]Gxy[$CellContext`t, \
$CellContext`u, $CellContext`y]/(-$CellContext`at[$CellContext`u]^2 \
$CellContext`ax[$CellContext`u]^4 $CellContext`NN[$CellContext`u] - \
$CellContext`\[Epsilon]^2 $CellContext`ax[$CellContext`u]^2 \
$CellContext`NN[$CellContext`u] $CellContext`\[Delta]Gtx[$CellContext`t, \
$CellContext`u, $CellContext`y]^2 + $CellContext`\[Epsilon]^2 \
$CellContext`at[$CellContext`u]^2 $CellContext`ax[$CellContext`u]^2 \
$CellContext`\[Delta]Gxu[$CellContext`t, $CellContext`u, $CellContext`y]^2 + \
$CellContext`\[Epsilon]^2 $CellContext`at[$CellContext`u]^2 \
$CellContext`NN[$CellContext`u] $CellContext`\[Delta]Gxy[$CellContext`t, \
$CellContext`u, $CellContext`y]^2)}, {-$CellContext`\[Epsilon]^2 \
$CellContext`ax[$CellContext`u]^2 $CellContext`\[Delta]Gtx[$CellContext`t, \
$CellContext`u, $CellContext`y] $CellContext`\[Delta]Gxu[$CellContext`t, \
$CellContext`u, $CellContext`y]/($CellContext`at[$CellContext`u]^2 \
$CellContext`ax[$CellContext`u]^4 $CellContext`NN[$CellContext`u] + \
$CellContext`\[Epsilon]^2 $CellContext`ax[$CellContext`u]^2 \
$CellContext`NN[$CellContext`u] $CellContext`\[Delta]Gtx[$CellContext`t, \
$CellContext`u, $CellContext`y]^2 - $CellContext`\[Epsilon]^2 \
$CellContext`at[$CellContext`u]^2 $CellContext`ax[$CellContext`u]^2 \
$CellContext`\[Delta]Gxu[$CellContext`t, $CellContext`u, $CellContext`y]^2 - \
$CellContext`\[Epsilon]^2 $CellContext`at[$CellContext`u]^2 \
$CellContext`NN[$CellContext`u] $CellContext`\[Delta]Gxy[$CellContext`t, \
$CellContext`u, $CellContext`y]^2), $CellContext`\[Epsilon] \
$CellContext`at[$CellContext`u]^2 $CellContext`ax[$CellContext`u]^2 \
$CellContext`\[Delta]Gxu[$CellContext`t, $CellContext`u, \
$CellContext`y]/(-$CellContext`at[$CellContext`u]^2 \
$CellContext`ax[$CellContext`u]^4 $CellContext`NN[$CellContext`u] - \
$CellContext`\[Epsilon]^2 $CellContext`ax[$CellContext`u]^2 \
$CellContext`NN[$CellContext`u] $CellContext`\[Delta]Gtx[$CellContext`t, \
$CellContext`u, $CellContext`y]^2 + $CellContext`\[Epsilon]^2 \
$CellContext`at[$CellContext`u]^2 $CellContext`ax[$CellContext`u]^2 \
$CellContext`\[Delta]Gxu[$CellContext`t, $CellContext`u, $CellContext`y]^2 + \
$CellContext`\[Epsilon]^2 $CellContext`at[$CellContext`u]^2 \
$CellContext`NN[$CellContext`u] $CellContext`\[Delta]Gxy[$CellContext`t, \
$CellContext`u, $CellContext`y]^2), -$CellContext`\[Epsilon]^2 \
$CellContext`at[$CellContext`u]^2 $CellContext`\[Delta]Gxu[$CellContext`t, \
$CellContext`u, $CellContext`y] $CellContext`\[Delta]Gxy[$CellContext`t, \
$CellContext`u, $CellContext`y]/(-$CellContext`at[$CellContext`u]^2 \
$CellContext`ax[$CellContext`u]^4 $CellContext`NN[$CellContext`u] - \
$CellContext`\[Epsilon]^2 $CellContext`ax[$CellContext`u]^2 \
$CellContext`NN[$CellContext`u] $CellContext`\[Delta]Gtx[$CellContext`t, \
$CellContext`u, $CellContext`y]^2 + $CellContext`\[Epsilon]^2 \
$CellContext`at[$CellContext`u]^2 $CellContext`ax[$CellContext`u]^2 \
$CellContext`\[Delta]Gxu[$CellContext`t, $CellContext`u, $CellContext`y]^2 + \
$CellContext`\[Epsilon]^2 $CellContext`at[$CellContext`u]^2 \
$CellContext`NN[$CellContext`u] $CellContext`\[Delta]Gxy[$CellContext`t, \
$CellContext`u, $CellContext`y]^2), ($CellContext`at[$CellContext`u]^2 \
$CellContext`ax[$CellContext`u]^4 + $CellContext`\[Epsilon]^2 \
$CellContext`ax[$CellContext`u]^2 $CellContext`\[Delta]Gtx[$CellContext`t, \
$CellContext`u, $CellContext`y]^2 - $CellContext`\[Epsilon]^2 \
$CellContext`at[$CellContext`u]^2 $CellContext`\[Delta]Gxy[$CellContext`t, \
$CellContext`u, $CellContext`y]^2)/($CellContext`at[$CellContext`u]^2 \
$CellContext`ax[$CellContext`u]^4 $CellContext`NN[$CellContext`u] + \
$CellContext`\[Epsilon]^2 $CellContext`ax[$CellContext`u]^2 \
$CellContext`NN[$CellContext`u] $CellContext`\[Delta]Gtx[$CellContext`t, \
$CellContext`u, $CellContext`y]^2 - $CellContext`\[Epsilon]^2 \
$CellContext`at[$CellContext`u]^2 $CellContext`ax[$CellContext`u]^2 \
$CellContext`\[Delta]Gxu[$CellContext`t, $CellContext`u, $CellContext`y]^2 - \
$CellContext`\[Epsilon]^2 $CellContext`at[$CellContext`u]^2 \
$CellContext`NN[$CellContext`u] $CellContext`\[Delta]Gxy[$CellContext`t, \
$CellContext`u, $CellContext`y]^2)}}]],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.6240095285634937`*^9, 3.6240335783119736`*^9, 3.624040773559617*^9, 
   3.624082625897971*^9, 3.6241099665481873`*^9, 3.6241103199089484`*^9, 
   3.6242152806513796`*^9, 3.624343264480384*^9, 3.6243446318274717`*^9, 
   3.6243450024859467`*^9, 3.6243623699686966`*^9, 3.6243764645715733`*^9, 
   3.6244530173972588`*^9, {3.6244731234282093`*^9, 3.6244731368113213`*^9}, 
   3.624519403725105*^9, 3.624521507800733*^9, 3.624530751221838*^9, 
   3.6245362675804567`*^9, 3.6245459756468983`*^9, 3.624549940731003*^9, 
   3.6245592478487473`*^9, 3.624606376773088*^9, 3.624967606247053*^9, 
   3.625207147678864*^9, 3.693748251831589*^9, 3.693758999411071*^9, 
   3.693808981465432*^9, 3.770619380317526*^9, 3.7719608325956564`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"gUU computed in \"\>", "\[InvisibleSpace]", 
   "0.016000000000000014`", "\[InvisibleSpace]", "\<\" sec\"\>"}],
  SequenceForm["gUU computed in ", 0.016000000000000014`, " sec"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.6240095285634937`*^9, 3.6240335783119736`*^9, 3.624040773559617*^9, 
   3.624082625897971*^9, 3.6241099665481873`*^9, 3.6241103199089484`*^9, 
   3.6242152806513796`*^9, 3.624343264480384*^9, 3.6243446318274717`*^9, 
   3.6243450024859467`*^9, 3.6243623699686966`*^9, 3.6243764645715733`*^9, 
   3.6244530173972588`*^9, {3.6244731234282093`*^9, 3.6244731368113213`*^9}, 
   3.624519403725105*^9, 3.624521507800733*^9, 3.624530751221838*^9, 
   3.6245362675804567`*^9, 3.6245459756468983`*^9, 3.624549940731003*^9, 
   3.6245592478487473`*^9, 3.624606376773088*^9, 3.624967606247053*^9, 
   3.625207147678864*^9, 3.693748251831589*^9, 3.693758999411071*^9, 
   3.693808981465432*^9, 3.770619380317526*^9, 3.7719608326157427`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Gamma computed in \"\>", "\[InvisibleSpace]", 
   "0.07799999999999985`", "\[InvisibleSpace]", "\<\" sec\"\>"}],
  SequenceForm["Gamma computed in ", 0.07799999999999985, " sec"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.6240095285634937`*^9, 3.6240335783119736`*^9, 3.624040773559617*^9, 
   3.624082625897971*^9, 3.6241099665481873`*^9, 3.6241103199089484`*^9, 
   3.6242152806513796`*^9, 3.624343264480384*^9, 3.6243446318274717`*^9, 
   3.6243450024859467`*^9, 3.6243623699686966`*^9, 3.6243764645715733`*^9, 
   3.6244530173972588`*^9, {3.6244731234282093`*^9, 3.6244731368113213`*^9}, 
   3.624519403725105*^9, 3.624521507800733*^9, 3.624530751221838*^9, 
   3.6245362675804567`*^9, 3.6245459756468983`*^9, 3.624549940731003*^9, 
   3.6245592478487473`*^9, 3.624606376773088*^9, 3.624967606247053*^9, 
   3.625207147678864*^9, 3.693748251831589*^9, 3.693758999411071*^9, 
   3.693808981465432*^9, 3.770619380317526*^9, 3.771960832622754*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Riemann(dddd) computed in \"\>", "\[InvisibleSpace]", 
   "0.4690000000000001`", "\[InvisibleSpace]", "\<\" sec\"\>"}],
  SequenceForm["Riemann(dddd) computed in ", 0.4690000000000001, " sec"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.6240095285634937`*^9, 3.6240335783119736`*^9, 3.624040773559617*^9, 
   3.624082625897971*^9, 3.6241099665481873`*^9, 3.6241103199089484`*^9, 
   3.6242152806513796`*^9, 3.624343264480384*^9, 3.6243446318274717`*^9, 
   3.6243450024859467`*^9, 3.6243623699686966`*^9, 3.6243764645715733`*^9, 
   3.6244530173972588`*^9, {3.6244731234282093`*^9, 3.6244731368113213`*^9}, 
   3.624519403725105*^9, 3.624521507800733*^9, 3.624530751221838*^9, 
   3.6245362675804567`*^9, 3.6245459756468983`*^9, 3.624549940731003*^9, 
   3.6245592478487473`*^9, 3.624606376773088*^9, 3.624967606247053*^9, 
   3.625207147678864*^9, 3.693748251831589*^9, 3.693758999411071*^9, 
   3.693808981465432*^9, 3.770619380317526*^9, 3.7719608331062574`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Riemann(Uddd) computed in \"\>", "\[InvisibleSpace]", "8.25`", 
   "\[InvisibleSpace]", "\<\" sec\"\>"}],
  SequenceForm["Riemann(Uddd) computed in ", 8.25, " sec"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.6240095285634937`*^9, 3.6240335783119736`*^9, 3.624040773559617*^9, 
   3.624082625897971*^9, 3.6241099665481873`*^9, 3.6241103199089484`*^9, 
   3.6242152806513796`*^9, 3.624343264480384*^9, 3.6243446318274717`*^9, 
   3.6243450024859467`*^9, 3.6243623699686966`*^9, 3.6243764645715733`*^9, 
   3.6244530173972588`*^9, {3.6244731234282093`*^9, 3.6244731368113213`*^9}, 
   3.624519403725105*^9, 3.624521507800733*^9, 3.624530751221838*^9, 
   3.6245362675804567`*^9, 3.6245459756468983`*^9, 3.624549940731003*^9, 
   3.6245592478487473`*^9, 3.624606376773088*^9, 3.624967606247053*^9, 
   3.625207147678864*^9, 3.693748251831589*^9, 3.693758999411071*^9, 
   3.693808981465432*^9, 3.770619380317526*^9, 3.7719608418363495`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ricci computed in \"\>", "\[InvisibleSpace]", 
   "2.9529999999999994`", "\[InvisibleSpace]", "\<\" sec\"\>"}],
  SequenceForm["Ricci computed in ", 2.9529999999999994`, " sec"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.6240095285634937`*^9, 3.6240335783119736`*^9, 3.624040773559617*^9, 
   3.624082625897971*^9, 3.6241099665481873`*^9, 3.6241103199089484`*^9, 
   3.6242152806513796`*^9, 3.624343264480384*^9, 3.6243446318274717`*^9, 
   3.6243450024859467`*^9, 3.6243623699686966`*^9, 3.6243764645715733`*^9, 
   3.6244530173972588`*^9, {3.6244731234282093`*^9, 3.6244731368113213`*^9}, 
   3.624519403725105*^9, 3.624521507800733*^9, 3.624530751221838*^9, 
   3.6245362675804567`*^9, 3.6245459756468983`*^9, 3.624549940731003*^9, 
   3.6245592478487473`*^9, 3.624606376773088*^9, 3.624967606247053*^9, 
   3.625207147678864*^9, 3.693748251831589*^9, 3.693758999411071*^9, 
   3.693808981465432*^9, 3.770619380317526*^9, 3.77196084492375*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Weyl computed in \"\>", "\[InvisibleSpace]", "18.609`", 
   "\[InvisibleSpace]", "\<\" sec\"\>"}],
  SequenceForm["Weyl computed in ", 18.609, " sec"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.6240095285634937`*^9, 3.6240335783119736`*^9, 3.624040773559617*^9, 
   3.624082625897971*^9, 3.6241099665481873`*^9, 3.6241103199089484`*^9, 
   3.6242152806513796`*^9, 3.624343264480384*^9, 3.6243446318274717`*^9, 
   3.6243450024859467`*^9, 3.6243623699686966`*^9, 3.6243764645715733`*^9, 
   3.6244530173972588`*^9, {3.6244731234282093`*^9, 3.6244731368113213`*^9}, 
   3.624519403725105*^9, 3.624521507800733*^9, 3.624530751221838*^9, 
   3.6245362675804567`*^9, 3.6245459756468983`*^9, 3.624549940731003*^9, 
   3.6245592478487473`*^9, 3.624606376773088*^9, 3.624967606247053*^9, 
   3.625207147678864*^9, 3.693748251831589*^9, 3.693758999411071*^9, 
   3.693808981465432*^9, 3.770619380317526*^9, 3.771960865077283*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Einstein computed in \"\>", "\[InvisibleSpace]", 
   "15.562000000000001`", "\[InvisibleSpace]", "\<\" sec\"\>"}],
  SequenceForm["Einstein computed in ", 15.562000000000001`, " sec"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.6240095285634937`*^9, 3.6240335783119736`*^9, 3.624040773559617*^9, 
   3.624082625897971*^9, 3.6241099665481873`*^9, 3.6241103199089484`*^9, 
   3.6242152806513796`*^9, 3.624343264480384*^9, 3.6243446318274717`*^9, 
   3.6243450024859467`*^9, 3.6243623699686966`*^9, 3.6243764645715733`*^9, 
   3.6244530173972588`*^9, {3.6244731234282093`*^9, 3.6244731368113213`*^9}, 
   3.624519403725105*^9, 3.624521507800733*^9, 3.624530751221838*^9, 
   3.6245362675804567`*^9, 3.6245459756468983`*^9, 3.624549940731003*^9, 
   3.6245592478487473`*^9, 3.624606376773088*^9, 3.624967606247053*^9, 
   3.625207147678864*^9, 3.693748251831589*^9, 3.693758999411071*^9, 
   3.693808981465432*^9, 3.770619380317526*^9, 3.7719608820268993`*^9}]
}, Open  ]]
}, Open  ]],

Cell[TextData[StyleBox["How to speed it up: expand the metric to second order \
before run the RGtensors command!",
 FontWeight->"Bold"]], "Text",
 CellChangeTimes->{{3.7706193935614796`*^9, 3.7706193970205603`*^9}, {
  3.7719604945532875`*^9, 3.7719605093390317`*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"xCoord", "=", 
   RowBox[{"{", 
    RowBox[{"t", ",", "x", ",", "y", ",", "u"}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"g", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", 
        SuperscriptBox[
         RowBox[{"at", "[", "u", "]"}], "2"]}], ",", 
       RowBox[{"\[Epsilon]", "*", 
        RowBox[{"\[Delta]Gtx", "[", 
         RowBox[{"t", ",", "u", ",", "y"}], "]"}]}], ",", "0", ",", "0"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"\[Epsilon]", "*", 
        RowBox[{"\[Delta]Gtx", "[", 
         RowBox[{"t", ",", "u", ",", "y"}], "]"}]}], ",", 
       SuperscriptBox[
        RowBox[{"ax", "[", "u", "]"}], "2"], ",", 
       RowBox[{"\[Epsilon]", "*", 
        RowBox[{"\[Delta]Gxy", "[", 
         RowBox[{"t", ",", "u", ",", "y"}], "]"}]}], ",", 
       RowBox[{"\[Epsilon]", "*", 
        RowBox[{"\[Delta]Gxu", "[", 
         RowBox[{"t", ",", "u", ",", "y"}], "]"}]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", 
       RowBox[{"\[Epsilon]", "*", 
        RowBox[{"\[Delta]Gxy", "[", 
         RowBox[{"t", ",", "u", ",", "y"}], "]"}]}], ",", 
       SuperscriptBox[
        RowBox[{"ax", "[", "u", "]"}], "2"], ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", 
       RowBox[{"\[Epsilon]", "*", 
        RowBox[{"\[Delta]Gxu", "[", 
         RowBox[{"t", ",", "u", ",", "y"}], "]"}]}], ",", "0", ",", 
       RowBox[{"NN", "[", "u", "]"}]}], "}"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"g2", "=", 
   RowBox[{"Series", "[", 
    RowBox[{"g", ",", 
     RowBox[{"{", 
      RowBox[{"\[Epsilon]", ",", "0", ",", "2"}], "}"}]}], "]"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{
  3.570167330426721*^9, {3.570167711460515*^9, 3.5701677604433165`*^9}, {
   3.5701875806651926`*^9, 3.570187583672364*^9}, {3.5701876605677624`*^9, 
   3.5701876639509563`*^9}, {3.570187735649057*^9, 3.570187745717633*^9}, {
   3.5701886532425404`*^9, 3.5701886590188704`*^9}, {3.5710344839574785`*^9, 
   3.5710345490622025`*^9}, {3.5710565998820677`*^9, 3.571056609206601*^9}, {
   3.571056688575141*^9, 3.5710566960055656`*^9}, {3.571057753245036*^9, 
   3.5710577696369743`*^9}, {3.5710584597704477`*^9, 3.571058487839053*^9}, {
   3.571162597044566*^9, 3.571162634373329*^9}, {3.572352151919235*^9, 
   3.5723521744285226`*^9}, {3.5723527649783*^9, 3.572352805412613*^9}, {
   3.5723544810774555`*^9, 3.572354481370472*^9}, {3.572783907767783*^9, 
   3.572783910698951*^9}, {3.5727852817183685`*^9, 3.5727852851825666`*^9}, {
   3.572847181580718*^9, 3.572847187575061*^9}, {3.5728479839206095`*^9, 
   3.572848013493301*^9}, {3.5728683898720317`*^9, 3.5728684127023373`*^9}, {
   3.5768411793242626`*^9, 3.5768411960782213`*^9}, {3.576841393342504*^9, 
   3.576841400301902*^9}, {3.588570366786084*^9, 3.588570605641746*^9}, {
   3.588676297756776*^9, 3.588676313015649*^9}, {3.588679147362764*^9, 
   3.588679147494772*^9}, {3.589176462654968*^9, 3.5891764682232866`*^9}, {
   3.5891765005721364`*^9, 3.5891765490069065`*^9}, {3.5891765827008343`*^9, 
   3.5891766018889313`*^9}, {3.589176698654466*^9, 3.5891767473842535`*^9}, {
   3.5891781666334295`*^9, 3.5891781823983316`*^9}, {3.5892026584710283`*^9, 
   3.58920267756212*^9}, {3.5892027244858036`*^9, 3.589202733565323*^9}, {
   3.5892038518332844`*^9, 3.589203878423805*^9}, {3.5892057669598236`*^9, 
   3.5892057873969927`*^9}, {3.58920631763332*^9, 3.589206320231469*^9}, {
   3.589207357322787*^9, 3.589207393252842*^9}, {3.5896209102385693`*^9, 
   3.5896209119556675`*^9}, {3.5896210590570817`*^9, 3.589621064654402*^9}, {
   3.5907551876956787`*^9, 3.5907552091219044`*^9}, {3.5907566716935587`*^9, 
   3.5907566860873823`*^9}, {3.592217073930195*^9, 3.5922171581900144`*^9}, {
   3.59256777152232*^9, 3.592567782218931*^9}, {3.5927224828902206`*^9, 
   3.5927225021913247`*^9}, {3.592755344267173*^9, 3.592755345044217*^9}, {
   3.5927555533841333`*^9, 3.592755559335474*^9}, 3.592755679146327*^9, {
   3.592914201124915*^9, 3.5929142298985605`*^9}, {3.592914325799046*^9, 
   3.5929143259670553`*^9}, {3.5931684118583736`*^9, 3.593168433449609*^9}, {
   3.593168691672378*^9, 3.593168692003397*^9}, {3.593177947440778*^9, 
   3.5931779569343204`*^9}, {3.5932379656937857`*^9, 
   3.5932379657697897`*^9}, {3.5939694634234915`*^9, 
   3.5939694642905407`*^9}, {3.612679384297059*^9, 3.6126794442260604`*^9}, 
   3.612891633755241*^9, {3.6128925243427753`*^9, 3.6128925729956837`*^9}, {
   3.6128930187745657`*^9, 3.6128930511441402`*^9}, {3.612902044032016*^9, 
   3.612902045532769*^9}, {3.619853651851103*^9, 3.619853652299033*^9}, {
   3.62002395456089*^9, 3.6200239553877697`*^9}, {3.620378552850563*^9, 
   3.62037858294659*^9}, {3.620378635267205*^9, 3.620378639328519*^9}, {
   3.770619368765564*^9, 3.7706193769690857`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"RGtensors", "[", 
  RowBox[{"g2", ",", "xCoord"}], "]"}]], "Input",
 CellChangeTimes->{3.7706193670478387`*^9}],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"gdd = \"\>", "\[InvisibleSpace]", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {
        RowBox[{"-", 
         SuperscriptBox[
          RowBox[{"at", "[", "u", "]"}], "2"]}], 
        InterpretationBox[
         RowBox[{
          RowBox[{
           RowBox[{"\[Delta]Gtx", "[", 
            RowBox[{"t", ",", "u", ",", "y"}], "]"}], " ", "\[Epsilon]"}], 
          "+", 
          InterpretationBox[
           SuperscriptBox[
            RowBox[{"O", "[", "\[Epsilon]", "]"}], "3"],
           SeriesData[$CellContext`\[Epsilon], 0, {}, 1, 3, 1],
           Editable->False]}],
         SeriesData[$CellContext`\[Epsilon], 0, {
           $CellContext`\[Delta]Gtx[$CellContext`t, $CellContext`u, \
$CellContext`y]}, 1, 3, 1],
         Editable->False], "0", "0"},
       {
        InterpretationBox[
         RowBox[{
          RowBox[{
           RowBox[{"\[Delta]Gtx", "[", 
            RowBox[{"t", ",", "u", ",", "y"}], "]"}], " ", "\[Epsilon]"}], 
          "+", 
          InterpretationBox[
           SuperscriptBox[
            RowBox[{"O", "[", "\[Epsilon]", "]"}], "3"],
           SeriesData[$CellContext`\[Epsilon], 0, {}, 1, 3, 1],
           Editable->False]}],
         SeriesData[$CellContext`\[Epsilon], 0, {
           $CellContext`\[Delta]Gtx[$CellContext`t, $CellContext`u, \
$CellContext`y]}, 1, 3, 1],
         Editable->False], 
        SuperscriptBox[
         RowBox[{"ax", "[", "u", "]"}], "2"], 
        InterpretationBox[
         RowBox[{
          RowBox[{
           RowBox[{"\[Delta]Gxy", "[", 
            RowBox[{"t", ",", "u", ",", "y"}], "]"}], " ", "\[Epsilon]"}], 
          "+", 
          InterpretationBox[
           SuperscriptBox[
            RowBox[{"O", "[", "\[Epsilon]", "]"}], "3"],
           SeriesData[$CellContext`\[Epsilon], 0, {}, 1, 3, 1],
           Editable->False]}],
         SeriesData[$CellContext`\[Epsilon], 0, {
           $CellContext`\[Delta]Gxy[$CellContext`t, $CellContext`u, \
$CellContext`y]}, 1, 3, 1],
         Editable->False], 
        InterpretationBox[
         RowBox[{
          RowBox[{
           RowBox[{"\[Delta]Gxu", "[", 
            RowBox[{"t", ",", "u", ",", "y"}], "]"}], " ", "\[Epsilon]"}], 
          "+", 
          InterpretationBox[
           SuperscriptBox[
            RowBox[{"O", "[", "\[Epsilon]", "]"}], "3"],
           SeriesData[$CellContext`\[Epsilon], 0, {}, 1, 3, 1],
           Editable->False]}],
         SeriesData[$CellContext`\[Epsilon], 0, {
           $CellContext`\[Delta]Gxu[$CellContext`t, $CellContext`u, \
$CellContext`y]}, 1, 3, 1],
         Editable->False]},
       {"0", 
        InterpretationBox[
         RowBox[{
          RowBox[{
           RowBox[{"\[Delta]Gxy", "[", 
            RowBox[{"t", ",", "u", ",", "y"}], "]"}], " ", "\[Epsilon]"}], 
          "+", 
          InterpretationBox[
           SuperscriptBox[
            RowBox[{"O", "[", "\[Epsilon]", "]"}], "3"],
           SeriesData[$CellContext`\[Epsilon], 0, {}, 1, 3, 1],
           Editable->False]}],
         SeriesData[$CellContext`\[Epsilon], 0, {
           $CellContext`\[Delta]Gxy[$CellContext`t, $CellContext`u, \
$CellContext`y]}, 1, 3, 1],
         Editable->False], 
        SuperscriptBox[
         RowBox[{"ax", "[", "u", "]"}], "2"], "0"},
       {"0", 
        InterpretationBox[
         RowBox[{
          RowBox[{
           RowBox[{"\[Delta]Gxu", "[", 
            RowBox[{"t", ",", "u", ",", "y"}], "]"}], " ", "\[Epsilon]"}], 
          "+", 
          InterpretationBox[
           SuperscriptBox[
            RowBox[{"O", "[", "\[Epsilon]", "]"}], "3"],
           SeriesData[$CellContext`\[Epsilon], 0, {}, 1, 3, 1],
           Editable->False]}],
         SeriesData[$CellContext`\[Epsilon], 0, {
           $CellContext`\[Delta]Gxu[$CellContext`t, $CellContext`u, \
$CellContext`y]}, 1, 3, 1],
         Editable->False], "0", 
        RowBox[{"NN", "[", "u", "]"}]}
      },
      GridBoxAlignment->{
       "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
        "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]]}],
  SequenceForm["gdd = ", 
   MatrixForm[{{-$CellContext`at[$CellContext`u]^2, 
      SeriesData[$CellContext`\[Epsilon], 0, {
        $CellContext`\[Delta]Gtx[$CellContext`t, $CellContext`u, \
$CellContext`y]}, 1, 3, 1], 0, 0}, {
      SeriesData[$CellContext`\[Epsilon], 0, {
        $CellContext`\[Delta]Gtx[$CellContext`t, $CellContext`u, \
$CellContext`y]}, 1, 3, 1], $CellContext`ax[$CellContext`u]^2, 
      SeriesData[$CellContext`\[Epsilon], 0, {
        $CellContext`\[Delta]Gxy[$CellContext`t, $CellContext`u, \
$CellContext`y]}, 1, 3, 1], 
      SeriesData[$CellContext`\[Epsilon], 0, {
        $CellContext`\[Delta]Gxu[$CellContext`t, $CellContext`u, \
$CellContext`y]}, 1, 3, 1]}, {0, 
      SeriesData[$CellContext`\[Epsilon], 0, {
        $CellContext`\[Delta]Gxy[$CellContext`t, $CellContext`u, \
$CellContext`y]}, 1, 3, 1], $CellContext`ax[$CellContext`u]^2, 0}, {0, 
      SeriesData[$CellContext`\[Epsilon], 0, {
        $CellContext`\[Delta]Gxu[$CellContext`t, $CellContext`u, \
$CellContext`y]}, 1, 3, 1], 0, 
      $CellContext`NN[$CellContext`u]}}]],
  Editable->False]], "Print",
 CellChangeTimes->{3.770619447906265*^9, 3.7719608821408625`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"\\!\\(\\*SuperscriptBox[\\(ds\\), \\(2\\)]\\) = \"\>", 
   "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox[
          RowBox[{"at", "[", "u", "]"}], "2"]}], " ", 
        SuperscriptBox[
         RowBox[{"d", "[", "t", "]"}], "2"]}], "+", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"ax", "[", "u", "]"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{"d", "[", "x", "]"}], "2"]}], "+", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"ax", "[", "u", "]"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{"d", "[", "y", "]"}], "2"]}], "+", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"d", "[", "u", "]"}], "2"], " ", 
        RowBox[{"NN", "[", "u", "]"}]}]}], ")"}], "+", 
     RowBox[{"2", " ", 
      RowBox[{"d", "[", "x", "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"d", "[", "t", "]"}], " ", 
         RowBox[{"\[Delta]Gtx", "[", 
          RowBox[{"t", ",", "u", ",", "y"}], "]"}]}], "+", 
        RowBox[{
         RowBox[{"d", "[", "u", "]"}], " ", 
         RowBox[{"\[Delta]Gxu", "[", 
          RowBox[{"t", ",", "u", ",", "y"}], "]"}]}], "+", 
        RowBox[{
         RowBox[{"d", "[", "y", "]"}], " ", 
         RowBox[{"\[Delta]Gxy", "[", 
          RowBox[{"t", ",", "u", ",", "y"}], "]"}]}]}], ")"}], " ", 
      "\[Epsilon]"}], "+", 
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", "\[Epsilon]", "]"}], "3"],
      SeriesData[$CellContext`\[Epsilon], 0, {}, 0, 3, 1],
      Editable->False]}],
    SeriesData[$CellContext`\[Epsilon], 
     0, {-$CellContext`at[$CellContext`u]^2 $CellContext`d[$CellContext`t]^2 + \
$CellContext`ax[$CellContext`u]^2 $CellContext`d[$CellContext`x]^2 + \
$CellContext`ax[$CellContext`u]^2 $CellContext`d[$CellContext`y]^2 + \
$CellContext`d[$CellContext`u]^2 $CellContext`NN[$CellContext`u], 
      2 $CellContext`d[$CellContext`x] ($CellContext`d[$CellContext`t] \
$CellContext`\[Delta]Gtx[$CellContext`t, $CellContext`u, $CellContext`y] + \
$CellContext`d[$CellContext`u] $CellContext`\[Delta]Gxu[$CellContext`t, \
$CellContext`u, $CellContext`y] + $CellContext`d[$CellContext`y] \
$CellContext`\[Delta]Gxy[$CellContext`t, $CellContext`u, $CellContext`y])}, 0,
      3, 1],
    Editable->False]}],
  SequenceForm["\!\(\*SuperscriptBox[\(ds\), \(2\)]\) = ", 
   SeriesData[$CellContext`\[Epsilon], 
    0, {-$CellContext`at[$CellContext`u]^2 $CellContext`d[$CellContext`t]^2 + \
$CellContext`ax[$CellContext`u]^2 $CellContext`d[$CellContext`x]^2 + \
$CellContext`ax[$CellContext`u]^2 $CellContext`d[$CellContext`y]^2 + \
$CellContext`d[$CellContext`u]^2 $CellContext`NN[$CellContext`u], 
     2 $CellContext`d[$CellContext`x] ($CellContext`d[$CellContext`t] \
$CellContext`\[Delta]Gtx[$CellContext`t, $CellContext`u, $CellContext`y] + \
$CellContext`d[$CellContext`u] $CellContext`\[Delta]Gxu[$CellContext`t, \
$CellContext`u, $CellContext`y] + $CellContext`d[$CellContext`y] \
$CellContext`\[Delta]Gxy[$CellContext`t, $CellContext`u, $CellContext`y])}, 0,
     3, 1]],
  Editable->False]], "Print",
 CellChangeTimes->{3.770619447906265*^9, 3.7719608821478367`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"gUU = \"\>", "\[InvisibleSpace]", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {
        InterpretationBox[
         RowBox[{
          RowBox[{"-", 
           FractionBox["1", 
            SuperscriptBox[
             RowBox[{"at", "[", "u", "]"}], "2"]]}], "+", 
          FractionBox[
           RowBox[{
            SuperscriptBox[
             RowBox[{"\[Delta]Gtx", "[", 
              RowBox[{"t", ",", "u", ",", "y"}], "]"}], "2"], " ", 
            SuperscriptBox["\[Epsilon]", "2"]}], 
           RowBox[{
            SuperscriptBox[
             RowBox[{"at", "[", "u", "]"}], "4"], " ", 
            SuperscriptBox[
             RowBox[{"ax", "[", "u", "]"}], "2"]}]], "+", 
          InterpretationBox[
           SuperscriptBox[
            RowBox[{"O", "[", "\[Epsilon]", "]"}], "4"],
           SeriesData[$CellContext`\[Epsilon], 0, {}, 0, 4, 1],
           Editable->False]}],
         SeriesData[$CellContext`\[Epsilon], 
          0, {(-1) $CellContext`at[$CellContext`u]^(-2), 
           0, $CellContext`at[$CellContext`u]^(-4) \
$CellContext`ax[$CellContext`u]^(-2) $CellContext`\[Delta]Gtx[$CellContext`t, \
$CellContext`u, $CellContext`y]^2}, 0, 4, 1],
         Editable->False], 
        InterpretationBox[
         RowBox[{
          FractionBox[
           RowBox[{
            RowBox[{"\[Delta]Gtx", "[", 
             RowBox[{"t", ",", "u", ",", "y"}], "]"}], " ", "\[Epsilon]"}], 
           RowBox[{
            SuperscriptBox[
             RowBox[{"at", "[", "u", "]"}], "2"], " ", 
            SuperscriptBox[
             RowBox[{"ax", "[", "u", "]"}], "2"]}]], "+", 
          InterpretationBox[
           SuperscriptBox[
            RowBox[{"O", "[", "\[Epsilon]", "]"}], "3"],
           SeriesData[$CellContext`\[Epsilon], 0, {}, 1, 3, 1],
           Editable->False]}],
         SeriesData[$CellContext`\[Epsilon], 
          0, {$CellContext`at[$CellContext`u]^(-2) \
$CellContext`ax[$CellContext`u]^(-2) $CellContext`\[Delta]Gtx[$CellContext`t, \
$CellContext`u, $CellContext`y]}, 1, 3, 1],
         Editable->False], 
        InterpretationBox[
         RowBox[{
          RowBox[{"-", 
           FractionBox[
            RowBox[{
             RowBox[{"\[Delta]Gtx", "[", 
              RowBox[{"t", ",", "u", ",", "y"}], "]"}], " ", 
             RowBox[{"\[Delta]Gxy", "[", 
              RowBox[{"t", ",", "u", ",", "y"}], "]"}], " ", 
             SuperscriptBox["\[Epsilon]", "2"]}], 
            RowBox[{
             SuperscriptBox[
              RowBox[{"at", "[", "u", "]"}], "2"], " ", 
             SuperscriptBox[
              RowBox[{"ax", "[", "u", "]"}], "4"]}]]}], "+", 
          InterpretationBox[
           SuperscriptBox[
            RowBox[{"O", "[", "\[Epsilon]", "]"}], "4"],
           SeriesData[$CellContext`\[Epsilon], 0, {}, 2, 4, 1],
           Editable->False]}],
         SeriesData[$CellContext`\[Epsilon], 
          0, {-$CellContext`at[$CellContext`u]^(-2) \
$CellContext`ax[$CellContext`u]^(-4) $CellContext`\[Delta]Gtx[$CellContext`t, \
$CellContext`u, $CellContext`y] $CellContext`\[Delta]Gxy[$CellContext`t, \
$CellContext`u, $CellContext`y]}, 2, 4, 1],
         Editable->False], 
        InterpretationBox[
         RowBox[{
          RowBox[{"-", 
           FractionBox[
            RowBox[{
             RowBox[{"\[Delta]Gtx", "[", 
              RowBox[{"t", ",", "u", ",", "y"}], "]"}], " ", 
             RowBox[{"\[Delta]Gxu", "[", 
              RowBox[{"t", ",", "u", ",", "y"}], "]"}], " ", 
             SuperscriptBox["\[Epsilon]", "2"]}], 
            RowBox[{
             SuperscriptBox[
              RowBox[{"at", "[", "u", "]"}], "2"], " ", 
             SuperscriptBox[
              RowBox[{"ax", "[", "u", "]"}], "2"], " ", 
             RowBox[{"NN", "[", "u", "]"}]}]]}], "+", 
          InterpretationBox[
           SuperscriptBox[
            RowBox[{"O", "[", "\[Epsilon]", "]"}], "4"],
           SeriesData[$CellContext`\[Epsilon], 0, {}, 2, 4, 1],
           Editable->False]}],
         SeriesData[$CellContext`\[Epsilon], 
          0, {-$CellContext`at[$CellContext`u]^(-2) \
$CellContext`ax[$CellContext`u]^(-2) $CellContext`NN[$CellContext`u]^(-1) \
$CellContext`\[Delta]Gtx[$CellContext`t, $CellContext`u, $CellContext`y] \
$CellContext`\[Delta]Gxu[$CellContext`t, $CellContext`u, $CellContext`y]}, 2, 
          4, 1],
         Editable->False]},
       {
        InterpretationBox[
         RowBox[{
          FractionBox[
           RowBox[{
            RowBox[{"\[Delta]Gtx", "[", 
             RowBox[{"t", ",", "u", ",", "y"}], "]"}], " ", "\[Epsilon]"}], 
           RowBox[{
            SuperscriptBox[
             RowBox[{"at", "[", "u", "]"}], "2"], " ", 
            SuperscriptBox[
             RowBox[{"ax", "[", "u", "]"}], "2"]}]], "+", 
          InterpretationBox[
           SuperscriptBox[
            RowBox[{"O", "[", "\[Epsilon]", "]"}], "3"],
           SeriesData[$CellContext`\[Epsilon], 0, {}, 1, 3, 1],
           Editable->False]}],
         SeriesData[$CellContext`\[Epsilon], 
          0, {$CellContext`at[$CellContext`u]^(-2) \
$CellContext`ax[$CellContext`u]^(-2) $CellContext`\[Delta]Gtx[$CellContext`t, \
$CellContext`u, $CellContext`y]}, 1, 3, 1],
         Editable->False], 
        InterpretationBox[
         RowBox[{
          FractionBox["1", 
           SuperscriptBox[
            RowBox[{"ax", "[", "u", "]"}], "2"]], "+", 
          FractionBox[
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", 
                SuperscriptBox[
                 RowBox[{"ax", "[", "u", "]"}], "2"]}], " ", 
               RowBox[{"NN", "[", "u", "]"}], " ", 
               SuperscriptBox[
                RowBox[{"\[Delta]Gtx", "[", 
                 RowBox[{"t", ",", "u", ",", "y"}], "]"}], "2"]}], "+", 
              RowBox[{
               SuperscriptBox[
                RowBox[{"at", "[", "u", "]"}], "2"], " ", 
               SuperscriptBox[
                RowBox[{"ax", "[", "u", "]"}], "2"], " ", 
               SuperscriptBox[
                RowBox[{"\[Delta]Gxu", "[", 
                 RowBox[{"t", ",", "u", ",", "y"}], "]"}], "2"]}], "+", 
              RowBox[{
               SuperscriptBox[
                RowBox[{"at", "[", "u", "]"}], "2"], " ", 
               RowBox[{"NN", "[", "u", "]"}], " ", 
               SuperscriptBox[
                RowBox[{"\[Delta]Gxy", "[", 
                 RowBox[{"t", ",", "u", ",", "y"}], "]"}], "2"]}]}], ")"}], 
            " ", 
            SuperscriptBox["\[Epsilon]", "2"]}], 
           RowBox[{
            SuperscriptBox[
             RowBox[{"at", "[", "u", "]"}], "2"], " ", 
            SuperscriptBox[
             RowBox[{"ax", "[", "u", "]"}], "6"], " ", 
            RowBox[{"NN", "[", "u", "]"}]}]], "+", 
          InterpretationBox[
           SuperscriptBox[
            RowBox[{"O", "[", "\[Epsilon]", "]"}], "4"],
           SeriesData[$CellContext`\[Epsilon], 0, {}, 0, 4, 1],
           Editable->False]}],
         SeriesData[$CellContext`\[Epsilon], 
          0, {$CellContext`ax[$CellContext`u]^(-2), 
           0, $CellContext`at[$CellContext`u]^(-2) \
$CellContext`ax[$CellContext`u]^(-6) $CellContext`NN[$CellContext`u]^(-1) \
(-$CellContext`ax[$CellContext`u]^2 $CellContext`NN[$CellContext`u] \
$CellContext`\[Delta]Gtx[$CellContext`t, $CellContext`u, $CellContext`y]^2 + \
$CellContext`at[$CellContext`u]^2 $CellContext`ax[$CellContext`u]^2 \
$CellContext`\[Delta]Gxu[$CellContext`t, $CellContext`u, $CellContext`y]^2 + \
$CellContext`at[$CellContext`u]^2 $CellContext`NN[$CellContext`u] \
$CellContext`\[Delta]Gxy[$CellContext`t, $CellContext`u, $CellContext`y]^2)}, 
          0, 4, 1],
         Editable->False], 
        InterpretationBox[
         RowBox[{
          RowBox[{"-", 
           FractionBox[
            RowBox[{
             RowBox[{"\[Delta]Gxy", "[", 
              RowBox[{"t", ",", "u", ",", "y"}], "]"}], " ", "\[Epsilon]"}], 
            SuperscriptBox[
             RowBox[{"ax", "[", "u", "]"}], "4"]]}], "+", 
          InterpretationBox[
           SuperscriptBox[
            RowBox[{"O", "[", "\[Epsilon]", "]"}], "3"],
           SeriesData[$CellContext`\[Epsilon], 0, {}, 1, 3, 1],
           Editable->False]}],
         SeriesData[$CellContext`\[Epsilon], 
          0, {-$CellContext`ax[$CellContext`u]^(-4) \
$CellContext`\[Delta]Gxy[$CellContext`t, $CellContext`u, $CellContext`y]}, 1, 
          3, 1],
         Editable->False], 
        InterpretationBox[
         RowBox[{
          RowBox[{"-", 
           FractionBox[
            RowBox[{
             RowBox[{"\[Delta]Gxu", "[", 
              RowBox[{"t", ",", "u", ",", "y"}], "]"}], " ", "\[Epsilon]"}], 
            RowBox[{
             SuperscriptBox[
              RowBox[{"ax", "[", "u", "]"}], "2"], " ", 
             RowBox[{"NN", "[", "u", "]"}]}]]}], "+", 
          InterpretationBox[
           SuperscriptBox[
            RowBox[{"O", "[", "\[Epsilon]", "]"}], "3"],
           SeriesData[$CellContext`\[Epsilon], 0, {}, 1, 3, 1],
           Editable->False]}],
         SeriesData[$CellContext`\[Epsilon], 
          0, {-$CellContext`ax[$CellContext`u]^(-2) \
$CellContext`NN[$CellContext`u]^(-1) $CellContext`\[Delta]Gxu[$CellContext`t, \
$CellContext`u, $CellContext`y]}, 1, 3, 1],
         Editable->False]},
       {
        InterpretationBox[
         RowBox[{
          RowBox[{"-", 
           FractionBox[
            RowBox[{
             RowBox[{"\[Delta]Gtx", "[", 
              RowBox[{"t", ",", "u", ",", "y"}], "]"}], " ", 
             RowBox[{"\[Delta]Gxy", "[", 
              RowBox[{"t", ",", "u", ",", "y"}], "]"}], " ", 
             SuperscriptBox["\[Epsilon]", "2"]}], 
            RowBox[{
             SuperscriptBox[
              RowBox[{"at", "[", "u", "]"}], "2"], " ", 
             SuperscriptBox[
              RowBox[{"ax", "[", "u", "]"}], "4"]}]]}], "+", 
          InterpretationBox[
           SuperscriptBox[
            RowBox[{"O", "[", "\[Epsilon]", "]"}], "4"],
           SeriesData[$CellContext`\[Epsilon], 0, {}, 2, 4, 1],
           Editable->False]}],
         SeriesData[$CellContext`\[Epsilon], 
          0, {-$CellContext`at[$CellContext`u]^(-2) \
$CellContext`ax[$CellContext`u]^(-4) $CellContext`\[Delta]Gtx[$CellContext`t, \
$CellContext`u, $CellContext`y] $CellContext`\[Delta]Gxy[$CellContext`t, \
$CellContext`u, $CellContext`y]}, 2, 4, 1],
         Editable->False], 
        InterpretationBox[
         RowBox[{
          RowBox[{"-", 
           FractionBox[
            RowBox[{
             RowBox[{"\[Delta]Gxy", "[", 
              RowBox[{"t", ",", "u", ",", "y"}], "]"}], " ", "\[Epsilon]"}], 
            SuperscriptBox[
             RowBox[{"ax", "[", "u", "]"}], "4"]]}], "+", 
          InterpretationBox[
           SuperscriptBox[
            RowBox[{"O", "[", "\[Epsilon]", "]"}], "3"],
           SeriesData[$CellContext`\[Epsilon], 0, {}, 1, 3, 1],
           Editable->False]}],
         SeriesData[$CellContext`\[Epsilon], 
          0, {-$CellContext`ax[$CellContext`u]^(-4) \
$CellContext`\[Delta]Gxy[$CellContext`t, $CellContext`u, $CellContext`y]}, 1, 
          3, 1],
         Editable->False], 
        InterpretationBox[
         RowBox[{
          FractionBox["1", 
           SuperscriptBox[
            RowBox[{"ax", "[", "u", "]"}], "2"]], "+", 
          FractionBox[
           RowBox[{
            SuperscriptBox[
             RowBox[{"\[Delta]Gxy", "[", 
              RowBox[{"t", ",", "u", ",", "y"}], "]"}], "2"], " ", 
            SuperscriptBox["\[Epsilon]", "2"]}], 
           SuperscriptBox[
            RowBox[{"ax", "[", "u", "]"}], "6"]], "+", 
          InterpretationBox[
           SuperscriptBox[
            RowBox[{"O", "[", "\[Epsilon]", "]"}], "4"],
           SeriesData[$CellContext`\[Epsilon], 0, {}, 0, 4, 1],
           Editable->False]}],
         SeriesData[$CellContext`\[Epsilon], 
          0, {$CellContext`ax[$CellContext`u]^(-2), 
           0, $CellContext`ax[$CellContext`u]^(-6) \
$CellContext`\[Delta]Gxy[$CellContext`t, $CellContext`u, $CellContext`y]^2}, 
          0, 4, 1],
         Editable->False], 
        InterpretationBox[
         RowBox[{
          FractionBox[
           RowBox[{
            RowBox[{"\[Delta]Gxu", "[", 
             RowBox[{"t", ",", "u", ",", "y"}], "]"}], " ", 
            RowBox[{"\[Delta]Gxy", "[", 
             RowBox[{"t", ",", "u", ",", "y"}], "]"}], " ", 
            SuperscriptBox["\[Epsilon]", "2"]}], 
           RowBox[{
            SuperscriptBox[
             RowBox[{"ax", "[", "u", "]"}], "4"], " ", 
            RowBox[{"NN", "[", "u", "]"}]}]], "+", 
          InterpretationBox[
           SuperscriptBox[
            RowBox[{"O", "[", "\[Epsilon]", "]"}], "4"],
           SeriesData[$CellContext`\[Epsilon], 0, {}, 2, 4, 1],
           Editable->False]}],
         SeriesData[$CellContext`\[Epsilon], 
          0, {$CellContext`ax[$CellContext`u]^(-4) \
$CellContext`NN[$CellContext`u]^(-1) $CellContext`\[Delta]Gxu[$CellContext`t, \
$CellContext`u, $CellContext`y] $CellContext`\[Delta]Gxy[$CellContext`t, \
$CellContext`u, $CellContext`y]}, 2, 4, 1],
         Editable->False]},
       {
        InterpretationBox[
         RowBox[{
          RowBox[{"-", 
           FractionBox[
            RowBox[{
             RowBox[{"\[Delta]Gtx", "[", 
              RowBox[{"t", ",", "u", ",", "y"}], "]"}], " ", 
             RowBox[{"\[Delta]Gxu", "[", 
              RowBox[{"t", ",", "u", ",", "y"}], "]"}], " ", 
             SuperscriptBox["\[Epsilon]", "2"]}], 
            RowBox[{
             SuperscriptBox[
              RowBox[{"at", "[", "u", "]"}], "2"], " ", 
             SuperscriptBox[
              RowBox[{"ax", "[", "u", "]"}], "2"], " ", 
             RowBox[{"NN", "[", "u", "]"}]}]]}], "+", 
          InterpretationBox[
           SuperscriptBox[
            RowBox[{"O", "[", "\[Epsilon]", "]"}], "4"],
           SeriesData[$CellContext`\[Epsilon], 0, {}, 2, 4, 1],
           Editable->False]}],
         SeriesData[$CellContext`\[Epsilon], 
          0, {-$CellContext`at[$CellContext`u]^(-2) \
$CellContext`ax[$CellContext`u]^(-2) $CellContext`NN[$CellContext`u]^(-1) \
$CellContext`\[Delta]Gtx[$CellContext`t, $CellContext`u, $CellContext`y] \
$CellContext`\[Delta]Gxu[$CellContext`t, $CellContext`u, $CellContext`y]}, 2, 
          4, 1],
         Editable->False], 
        InterpretationBox[
         RowBox[{
          RowBox[{"-", 
           FractionBox[
            RowBox[{
             RowBox[{"\[Delta]Gxu", "[", 
              RowBox[{"t", ",", "u", ",", "y"}], "]"}], " ", "\[Epsilon]"}], 
            RowBox[{
             SuperscriptBox[
              RowBox[{"ax", "[", "u", "]"}], "2"], " ", 
             RowBox[{"NN", "[", "u", "]"}]}]]}], "+", 
          InterpretationBox[
           SuperscriptBox[
            RowBox[{"O", "[", "\[Epsilon]", "]"}], "3"],
           SeriesData[$CellContext`\[Epsilon], 0, {}, 1, 3, 1],
           Editable->False]}],
         SeriesData[$CellContext`\[Epsilon], 
          0, {-$CellContext`ax[$CellContext`u]^(-2) \
$CellContext`NN[$CellContext`u]^(-1) $CellContext`\[Delta]Gxu[$CellContext`t, \
$CellContext`u, $CellContext`y]}, 1, 3, 1],
         Editable->False], 
        InterpretationBox[
         RowBox[{
          FractionBox[
           RowBox[{
            RowBox[{"\[Delta]Gxu", "[", 
             RowBox[{"t", ",", "u", ",", "y"}], "]"}], " ", 
            RowBox[{"\[Delta]Gxy", "[", 
             RowBox[{"t", ",", "u", ",", "y"}], "]"}], " ", 
            SuperscriptBox["\[Epsilon]", "2"]}], 
           RowBox[{
            SuperscriptBox[
             RowBox[{"ax", "[", "u", "]"}], "4"], " ", 
            RowBox[{"NN", "[", "u", "]"}]}]], "+", 
          InterpretationBox[
           SuperscriptBox[
            RowBox[{"O", "[", "\[Epsilon]", "]"}], "4"],
           SeriesData[$CellContext`\[Epsilon], 0, {}, 2, 4, 1],
           Editable->False]}],
         SeriesData[$CellContext`\[Epsilon], 
          0, {$CellContext`ax[$CellContext`u]^(-4) \
$CellContext`NN[$CellContext`u]^(-1) $CellContext`\[Delta]Gxu[$CellContext`t, \
$CellContext`u, $CellContext`y] $CellContext`\[Delta]Gxy[$CellContext`t, \
$CellContext`u, $CellContext`y]}, 2, 4, 1],
         Editable->False], 
        InterpretationBox[
         RowBox[{
          FractionBox["1", 
           RowBox[{"NN", "[", "u", "]"}]], "+", 
          FractionBox[
           RowBox[{
            SuperscriptBox[
             RowBox[{"\[Delta]Gxu", "[", 
              RowBox[{"t", ",", "u", ",", "y"}], "]"}], "2"], " ", 
            SuperscriptBox["\[Epsilon]", "2"]}], 
           RowBox[{
            SuperscriptBox[
             RowBox[{"ax", "[", "u", "]"}], "2"], " ", 
            SuperscriptBox[
             RowBox[{"NN", "[", "u", "]"}], "2"]}]], "+", 
          InterpretationBox[
           SuperscriptBox[
            RowBox[{"O", "[", "\[Epsilon]", "]"}], "4"],
           SeriesData[$CellContext`\[Epsilon], 0, {}, 0, 4, 1],
           Editable->False]}],
         SeriesData[$CellContext`\[Epsilon], 
          0, {$CellContext`NN[$CellContext`u]^(-1), 
           0, $CellContext`ax[$CellContext`u]^(-2) \
$CellContext`NN[$CellContext`u]^(-2) $CellContext`\[Delta]Gxu[$CellContext`t, \
$CellContext`u, $CellContext`y]^2}, 0, 4, 1],
         Editable->False]}
      },
      GridBoxAlignment->{
       "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
        "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]]}],
  SequenceForm["gUU = ", 
   MatrixForm[{{
      SeriesData[$CellContext`\[Epsilon], 
       0, {(-1) $CellContext`at[$CellContext`u]^(-2), 
        0, $CellContext`at[$CellContext`u]^(-4) \
$CellContext`ax[$CellContext`u]^(-2) $CellContext`\[Delta]Gtx[$CellContext`t, \
$CellContext`u, $CellContext`y]^2}, 0, 4, 1], 
      SeriesData[$CellContext`\[Epsilon], 
       0, {$CellContext`at[$CellContext`u]^(-2) \
$CellContext`ax[$CellContext`u]^(-2) $CellContext`\[Delta]Gtx[$CellContext`t, \
$CellContext`u, $CellContext`y]}, 1, 3, 1], 
      SeriesData[$CellContext`\[Epsilon], 
       0, {-$CellContext`at[$CellContext`u]^(-2) \
$CellContext`ax[$CellContext`u]^(-4) $CellContext`\[Delta]Gtx[$CellContext`t, \
$CellContext`u, $CellContext`y] $CellContext`\[Delta]Gxy[$CellContext`t, \
$CellContext`u, $CellContext`y]}, 2, 4, 1], 
      SeriesData[$CellContext`\[Epsilon], 
       0, {-$CellContext`at[$CellContext`u]^(-2) \
$CellContext`ax[$CellContext`u]^(-2) $CellContext`NN[$CellContext`u]^(-1) \
$CellContext`\[Delta]Gtx[$CellContext`t, $CellContext`u, $CellContext`y] \
$CellContext`\[Delta]Gxu[$CellContext`t, $CellContext`u, $CellContext`y]}, 2, 
       4, 1]}, {
      SeriesData[$CellContext`\[Epsilon], 
       0, {$CellContext`at[$CellContext`u]^(-2) \
$CellContext`ax[$CellContext`u]^(-2) $CellContext`\[Delta]Gtx[$CellContext`t, \
$CellContext`u, $CellContext`y]}, 1, 3, 1], 
      SeriesData[$CellContext`\[Epsilon], 
       0, {$CellContext`ax[$CellContext`u]^(-2), 
        0, $CellContext`at[$CellContext`u]^(-2) \
$CellContext`ax[$CellContext`u]^(-6) $CellContext`NN[$CellContext`u]^(-1) \
(-$CellContext`ax[$CellContext`u]^2 $CellContext`NN[$CellContext`u] \
$CellContext`\[Delta]Gtx[$CellContext`t, $CellContext`u, $CellContext`y]^2 + \
$CellContext`at[$CellContext`u]^2 $CellContext`ax[$CellContext`u]^2 \
$CellContext`\[Delta]Gxu[$CellContext`t, $CellContext`u, $CellContext`y]^2 + \
$CellContext`at[$CellContext`u]^2 $CellContext`NN[$CellContext`u] \
$CellContext`\[Delta]Gxy[$CellContext`t, $CellContext`u, $CellContext`y]^2)}, 
       0, 4, 1], 
      SeriesData[$CellContext`\[Epsilon], 
       0, {-$CellContext`ax[$CellContext`u]^(-4) \
$CellContext`\[Delta]Gxy[$CellContext`t, $CellContext`u, $CellContext`y]}, 1, 
       3, 1], 
      SeriesData[$CellContext`\[Epsilon], 
       0, {-$CellContext`ax[$CellContext`u]^(-2) \
$CellContext`NN[$CellContext`u]^(-1) $CellContext`\[Delta]Gxu[$CellContext`t, \
$CellContext`u, $CellContext`y]}, 1, 3, 1]}, {
      SeriesData[$CellContext`\[Epsilon], 
       0, {-$CellContext`at[$CellContext`u]^(-2) \
$CellContext`ax[$CellContext`u]^(-4) $CellContext`\[Delta]Gtx[$CellContext`t, \
$CellContext`u, $CellContext`y] $CellContext`\[Delta]Gxy[$CellContext`t, \
$CellContext`u, $CellContext`y]}, 2, 4, 1], 
      SeriesData[$CellContext`\[Epsilon], 
       0, {-$CellContext`ax[$CellContext`u]^(-4) \
$CellContext`\[Delta]Gxy[$CellContext`t, $CellContext`u, $CellContext`y]}, 1, 
       3, 1], 
      SeriesData[$CellContext`\[Epsilon], 
       0, {$CellContext`ax[$CellContext`u]^(-2), 
        0, $CellContext`ax[$CellContext`u]^(-6) \
$CellContext`\[Delta]Gxy[$CellContext`t, $CellContext`u, $CellContext`y]^2}, 
       0, 4, 1], 
      SeriesData[$CellContext`\[Epsilon], 
       0, {$CellContext`ax[$CellContext`u]^(-4) \
$CellContext`NN[$CellContext`u]^(-1) $CellContext`\[Delta]Gxu[$CellContext`t, \
$CellContext`u, $CellContext`y] $CellContext`\[Delta]Gxy[$CellContext`t, \
$CellContext`u, $CellContext`y]}, 2, 4, 1]}, {
      SeriesData[$CellContext`\[Epsilon], 
       0, {-$CellContext`at[$CellContext`u]^(-2) \
$CellContext`ax[$CellContext`u]^(-2) $CellContext`NN[$CellContext`u]^(-1) \
$CellContext`\[Delta]Gtx[$CellContext`t, $CellContext`u, $CellContext`y] \
$CellContext`\[Delta]Gxu[$CellContext`t, $CellContext`u, $CellContext`y]}, 2, 
       4, 1], 
      SeriesData[$CellContext`\[Epsilon], 
       0, {-$CellContext`ax[$CellContext`u]^(-2) \
$CellContext`NN[$CellContext`u]^(-1) $CellContext`\[Delta]Gxu[$CellContext`t, \
$CellContext`u, $CellContext`y]}, 1, 3, 1], 
      SeriesData[$CellContext`\[Epsilon], 
       0, {$CellContext`ax[$CellContext`u]^(-4) \
$CellContext`NN[$CellContext`u]^(-1) $CellContext`\[Delta]Gxu[$CellContext`t, \
$CellContext`u, $CellContext`y] $CellContext`\[Delta]Gxy[$CellContext`t, \
$CellContext`u, $CellContext`y]}, 2, 4, 1], 
      SeriesData[$CellContext`\[Epsilon], 
       0, {$CellContext`NN[$CellContext`u]^(-1), 
        0, $CellContext`ax[$CellContext`u]^(-2) \
$CellContext`NN[$CellContext`u]^(-2) $CellContext`\[Delta]Gxu[$CellContext`t, \
$CellContext`u, $CellContext`y]^2}, 0, 4, 1]}}]],
  Editable->False]], "Print",
 CellChangeTimes->{3.770619447906265*^9, 3.771960882170817*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"gUU computed in \"\>", "\[InvisibleSpace]", 
   "0.015000000000000568`", "\[InvisibleSpace]", "\<\" sec\"\>"}],
  SequenceForm["gUU computed in ", 0.015000000000000568`, " sec"],
  Editable->False]], "Print",
 CellChangeTimes->{3.770619447906265*^9, 3.771960882182768*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Gamma computed in \"\>", "\[InvisibleSpace]", 
   "0.03200000000000358`", "\[InvisibleSpace]", "\<\" sec\"\>"}],
  SequenceForm["Gamma computed in ", 0.03200000000000358, " sec"],
  Editable->False]], "Print",
 CellChangeTimes->{3.770619447906265*^9, 3.771960882242178*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Riemann(dddd) computed in \"\>", "\[InvisibleSpace]", 
   "0.1869999999999976`", "\[InvisibleSpace]", "\<\" sec\"\>"}],
  SequenceForm["Riemann(dddd) computed in ", 0.1869999999999976, " sec"],
  Editable->False]], "Print",
 CellChangeTimes->{3.770619447906265*^9, 3.771960882404541*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Riemann(Uddd) computed in \"\>", "\[InvisibleSpace]", 
   "1.8599999999999994`", "\[InvisibleSpace]", "\<\" sec\"\>"}],
  SequenceForm["Riemann(Uddd) computed in ", 1.8599999999999994`, " sec"],
  Editable->False]], "Print",
 CellChangeTimes->{3.770619447906265*^9, 3.7719608842995396`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ricci computed in \"\>", "\[InvisibleSpace]", 
   "0.703000000000003`", "\[InvisibleSpace]", "\<\" sec\"\>"}],
  SequenceForm["Ricci computed in ", 0.703000000000003, " sec"],
  Editable->False]], "Print",
 CellChangeTimes->{3.770619447906265*^9, 3.7719608850774584`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Weyl computed in \"\>", "\[InvisibleSpace]", 
   "1.5309999999999988`", "\[InvisibleSpace]", "\<\" sec\"\>"}],
  SequenceForm["Weyl computed in ", 1.5309999999999988`, " sec"],
  Editable->False]], "Print",
 CellChangeTimes->{3.770619447906265*^9, 3.7719608866241627`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Einstein computed in \"\>", "\[InvisibleSpace]", 
   "0.3430000000000035`", "\[InvisibleSpace]", "\<\" sec\"\>"}],
  SequenceForm["Einstein computed in ", 0.3430000000000035, " sec"],
  Editable->False]], "Print",
 CellChangeTimes->{3.770619447906265*^9, 3.771960886994277*^9}]
}, Open  ]]
}, Open  ]],

Cell[TextData[StyleBox["Not bad no?",
 FontWeight->"Bold"]], "Text",
 CellChangeTimes->{{3.7719605175606823`*^9, 3.7719605190169754`*^9}}],

Cell[" ", "Text",
 Editable->False,
 Selectable->False,
 CellFrame->{{0, 0}, {0, 0.5}},
 ShowCellBracket->False,
 CellMargins->{{0, 0}, {1, 1}},
 CellElementSpacings->{"CellMinHeight"->1},
 CellFrameMargins->0,
 CellFrameColor->RGBColor[0, 0, 1],
 CellSize->{Inherited, 3}],

Cell[TextData[StyleBox["Define the various matter fields and useful \
quantities",
 FontWeight->"Bold"]], "Text",
 CellChangeTimes->{{3.771960525118602*^9, 3.7719605330775127`*^9}}],

Cell[BoxData[{
 RowBox[{"Ad", ":=", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"At", "[", "u", "]"}], ",", 
    RowBox[{"\[Epsilon]", "*", 
     RowBox[{"\[Delta]Ax", "[", 
      RowBox[{"t", ",", "u", ",", "y"}], "]"}]}], ",", "0", ",", "0"}], 
   "}"}]}], "\[IndentingNewLine]", 
 RowBox[{"AD", ":=", 
  RowBox[{"Raise", "[", 
   RowBox[{"Ad", ",", "1"}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"Add", ":=", 
  RowBox[{"covD", "[", "Ad", "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"FAdd", ":=", 
  RowBox[{
   RowBox[{"covD", "[", "Ad", "]"}], "-", 
   RowBox[{"Transpose", "[", 
    RowBox[{"covD", "[", "Ad", "]"}], "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{"FADd", ":=", 
  RowBox[{"Raise", "[", 
   RowBox[{"FAdd", ",", "1"}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"FADD", ":=", 
  RowBox[{"Raise", "[", 
   RowBox[{"FAdd", ",", "1", ",", "2"}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"F2A", ":=", 
  RowBox[{"Contract", "[", 
   RowBox[{
    RowBox[{"Outer", "[", 
     RowBox[{"Times", ",", "FAdd", ",", "FADD"}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"1", ",", "3"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"2", ",", "4"}], "}"}]}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Alpha]\[Alpha]", "[", "u_", "]"}], ":=", "\[Alpha]"}], "\n", 
 RowBox[{
  RowBox[{"\[Phi]xd", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"\[Epsilon]", " ", 
      RowBox[{
       SuperscriptBox["\[Delta]\[Phi]x", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"1", ",", "0", ",", "0"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"t", ",", "u", ",", "y"}], "]"}]}], ",", 
     RowBox[{"\[Alpha]\[Alpha]", "[", "u", "]"}], ",", 
     RowBox[{"\[Epsilon]", " ", 
      RowBox[{
       SuperscriptBox["\[Delta]\[Phi]x", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"0", ",", "0", ",", "1"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"t", ",", "u", ",", "y"}], "]"}]}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"\[Alpha]\[Alpha]", "'"}], "[", "u", "]"}], "x"}], " ", "+", 
      RowBox[{"\[Epsilon]", " ", 
       RowBox[{
        SuperscriptBox["\[Delta]\[Phi]x", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"0", ",", "1", ",", "0"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"t", ",", "u", ",", "y"}], "]"}]}]}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Phi]yd", "=", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", 
     RowBox[{"\[Alpha]\[Alpha]", "[", "u", "]"}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"\[Alpha]\[Alpha]", "'"}], "[", "u", "]"}], " ", "y"}]}], 
    "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Phi]xU", "=", 
   RowBox[{"Raise", "[", 
    RowBox[{"\[Phi]xd", ",", "1"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Phi]yU", "=", 
   RowBox[{"Raise", "[", 
    RowBox[{"\[Phi]yd", ",", "1"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"X", "=", 
   FractionBox[
    RowBox[{
     RowBox[{"\[Phi]xU", ".", "\[Phi]xd"}], "+", 
     RowBox[{"\[Phi]yU", ".", "\[Phi]yd"}]}], "2"]}], ";"}]}], "Input",
 CellChangeTimes->{{3.572867901441095*^9, 3.572867909621563*^9}, {
   3.572867947587734*^9, 3.572867964232686*^9}, 3.572868004770005*^9, {
   3.5728681548565893`*^9, 3.572868160515913*^9}, {3.5885706227857265`*^9, 
   3.5885706335743437`*^9}, {3.5886763282075176`*^9, 3.588676328686545*^9}, {
   3.588679161875594*^9, 3.588679162435626*^9}, {3.589176613958622*^9, 
   3.5891766403151293`*^9}, {3.5891781868285847`*^9, 
   3.5891781889057035`*^9}, {3.589202741782793*^9, 3.5892027467890797`*^9}, {
   3.5892580858651075`*^9, 3.58925808817824*^9}, {3.5892581726700726`*^9, 
   3.58925817297509*^9}, {3.59211606757362*^9, 3.5921160700067587`*^9}, {
   3.5922171668125076`*^9, 3.592217179860254*^9}, {3.592567787601239*^9, 
   3.5925677879202576`*^9}, {3.59256795073757*^9, 3.592567951300602*^9}, {
   3.592722473010656*^9, 3.592722473486683*^9}, {3.592914712905187*^9, 
   3.5929147138212395`*^9}, {3.593168440243997*^9, 3.5931684552968583`*^9}, {
   3.61267945371039*^9, 3.612679459666366*^9}, {3.6126801788663993`*^9, 
   3.612680193122916*^9}, {3.6128928336151857`*^9, 3.612892840685255*^9}, {
   3.6128936214712353`*^9, 3.6128936261751757`*^9}, {3.612901670067477*^9, 
   3.6129016848401947`*^9}, {3.6199304511005983`*^9, 3.619930456673005*^9}, 
   3.620025645677609*^9, 3.620033153563682*^9, {3.6203787248857403`*^9, 
   3.6203787252081413`*^9}, {3.624009548298813*^9, 3.624009568424783*^9}, {
   3.6240096075360465`*^9, 3.6240096081454506`*^9}}],

Cell[" ", "Text",
 Editable->False,
 Selectable->False,
 CellFrame->{{0, 0}, {0, 0.5}},
 ShowCellBracket->False,
 CellMargins->{{0, 0}, {1, 1}},
 CellElementSpacings->{"CellMinHeight"->1},
 CellFrameMargins->0,
 CellFrameColor->RGBColor[0, 0, 1],
 CellSize->{Inherited, 3}],

Cell[TextData[StyleBox["This is our lagrangian!",
 FontWeight->"Bold"]], "Text",
 CellChangeTimes->{{3.7719605390536623`*^9, 3.771960547999916*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"ll", "=", 
   RowBox[{
    FractionBox["1", "2"], 
    SqrtBox[
     FractionBox["detg", 
      RowBox[{
       RowBox[{"-", 
        SuperscriptBox[
         RowBox[{"at", "[", "u", "]"}], "2"]}], " ", 
       SuperscriptBox[
        RowBox[{"ax", "[", "u", "]"}], "4"], " ", 
       RowBox[{"NN", "[", "u", "]"}]}]]], 
    RowBox[{"at", "[", "u", "]"}], " ", 
    SuperscriptBox[
     RowBox[{"ax", "[", "u", "]"}], "2"], " ", 
    SqrtBox[
     RowBox[{"NN", "[", "u", "]"}]], 
    RowBox[{"(", 
     RowBox[{"R", "-", 
      RowBox[{"2", "\[CapitalLambda]"}], "-", 
      RowBox[{
       FractionBox["1", "2"], " ", "F2A"}], "-", " ", 
      RowBox[{"2", " ", "m2", " ", 
       RowBox[{"F", "[", "X", "]"}]}]}], ")"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.6200341676054163`*^9, 3.620034215743165*^9}, {
  3.620034458244574*^9, 3.6200344612821217`*^9}, {3.620378776150002*^9, 
  3.620378781381852*^9}, {3.621336515409584*^9, 3.6213365267986593`*^9}, {
  3.62235246555513*^9, 3.6223524737692547`*^9}, {3.624343244416917*^9, 
  3.6243432463388815`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"ll0", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"ll", "/.", 
     RowBox[{"\[Epsilon]", "\[Rule]", "0"}]}], "//", "FS"}], "//", 
   "Normal"}]}], "\[IndentingNewLine]", 
 RowBox[{"ll1", "=", 
  RowBox[{
   RowBox[{"Coefficient", "[", 
    RowBox[{"ll", ",", "\[Epsilon]"}], "]"}], "//", 
   "FS"}]}], "\[IndentingNewLine]", 
 RowBox[{"ll2", "=", 
  RowBox[{"Coefficient", "[", 
   RowBox[{
    RowBox[{"ll", "//", "Simplify"}], ",", 
    SuperscriptBox["\[Epsilon]", "2"]}], "]"}]}]}], "Input",
 CellChangeTimes->{{3.620034237198539*^9, 3.62003425835084*^9}, {
  3.62003429885275*^9, 3.620034350132928*^9}, {3.6200344361985683`*^9, 
  3.6200344468218403`*^9}, {3.770619466944113*^9, 3.7706194832399573`*^9}}],

Cell[BoxData[
 FractionBox[
  RowBox[{
   RowBox[{
    SuperscriptBox[
     RowBox[{"ax", "[", "u", "]"}], "2"], " ", 
    RowBox[{"NN", "[", "u", "]"}], " ", 
    SuperscriptBox[
     RowBox[{
      SuperscriptBox["At", "\[Prime]",
       MultilineFunction->None], "[", "u", "]"}], "2"]}], "+", 
   RowBox[{
    RowBox[{"at", "[", "u", "]"}], " ", 
    RowBox[{"ax", "[", "u", "]"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{
        SuperscriptBox["at", "\[Prime]",
         MultilineFunction->None], "[", "u", "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "4"}], " ", 
          RowBox[{"NN", "[", "u", "]"}], " ", 
          RowBox[{
           SuperscriptBox["ax", "\[Prime]",
            MultilineFunction->None], "[", "u", "]"}]}], "+", 
         RowBox[{
          RowBox[{"ax", "[", "u", "]"}], " ", 
          RowBox[{
           SuperscriptBox["NN", "\[Prime]",
            MultilineFunction->None], "[", "u", "]"}]}]}], ")"}]}], "-", 
      RowBox[{"2", " ", 
       RowBox[{"ax", "[", "u", "]"}], " ", 
       RowBox[{"NN", "[", "u", "]"}], " ", 
       RowBox[{
        SuperscriptBox["at", "\[Prime]\[Prime]",
         MultilineFunction->None], "[", "u", "]"}]}]}], ")"}]}], "-", 
   RowBox[{"2", " ", 
    SuperscriptBox[
     RowBox[{"at", "[", "u", "]"}], "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       SuperscriptBox[
        RowBox[{"ax", "[", "u", "]"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{"\[CapitalLambda]", "+", 
         RowBox[{"m2", " ", 
          RowBox[{"F", "[", 
           FractionBox[
            SuperscriptBox["\[Alpha]", "2"], 
            SuperscriptBox[
             RowBox[{"ax", "[", "u", "]"}], "2"]], "]"}]}]}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"NN", "[", "u", "]"}], "2"]}], "+", 
      RowBox[{
       RowBox[{"NN", "[", "u", "]"}], " ", 
       SuperscriptBox[
        RowBox[{
         SuperscriptBox["ax", "\[Prime]",
          MultilineFunction->None], "[", "u", "]"}], "2"]}], "+", 
      RowBox[{
       RowBox[{"ax", "[", "u", "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", 
           RowBox[{
            SuperscriptBox["ax", "\[Prime]",
             MultilineFunction->None], "[", "u", "]"}]}], " ", 
          RowBox[{
           SuperscriptBox["NN", "\[Prime]",
            MultilineFunction->None], "[", "u", "]"}]}], "+", 
         RowBox[{"2", " ", 
          RowBox[{"NN", "[", "u", "]"}], " ", 
          RowBox[{
           SuperscriptBox["ax", "\[Prime]\[Prime]",
            MultilineFunction->None], "[", "u", "]"}]}]}], ")"}]}]}], 
     ")"}]}]}], 
  RowBox[{"2", " ", 
   RowBox[{"at", "[", "u", "]"}], " ", 
   SuperscriptBox[
    RowBox[{"NN", "[", "u", "]"}], 
    RowBox[{"3", "/", "2"}]]}]]], "Output",
 CellChangeTimes->{
  3.6240096364749346`*^9, 3.624033643152733*^9, 3.62404084033712*^9, 
   3.624082688479106*^9, 3.6241100289574356`*^9, 3.6241103813181553`*^9, 
   3.6242153475139446`*^9, 3.624343328170949*^9, 3.624344693221055*^9, 
   3.624345063488887*^9, 3.624362436852249*^9, 3.6243765274289856`*^9, 
   3.624453085369273*^9, 3.624473210530443*^9, 3.6245194687282076`*^9, 
   3.624521570569378*^9, 3.6245308154280605`*^9, 3.6245363313960285`*^9, 
   3.624546043162899*^9, 3.6245500055374365`*^9, 3.624559314385298*^9, 
   3.6246064422918663`*^9, 3.6249676689689226`*^9, 3.6252072130102034`*^9, 
   3.693748427140607*^9, {3.6937591723689013`*^9, 3.6937591956057916`*^9}, 
   3.6938091616168957`*^9, 3.7706194851667075`*^9, 3.7719608892023315`*^9}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{
  3.6240096364749346`*^9, 3.624033643152733*^9, 3.62404084033712*^9, 
   3.624082688479106*^9, 3.6241100289574356`*^9, 3.6241103813181553`*^9, 
   3.6242153475139446`*^9, 3.624343328170949*^9, 3.624344693221055*^9, 
   3.624345063488887*^9, 3.624362436852249*^9, 3.6243765274289856`*^9, 
   3.624453085369273*^9, 3.624473210530443*^9, 3.6245194687282076`*^9, 
   3.624521570569378*^9, 3.6245308154280605`*^9, 3.6245363313960285`*^9, 
   3.624546043162899*^9, 3.6245500055374365`*^9, 3.624559314385298*^9, 
   3.6246064422918663`*^9, 3.6249676689689226`*^9, 3.6252072130102034`*^9, 
   3.693748427140607*^9, {3.6937591723689013`*^9, 3.6937591956057916`*^9}, 
   3.6938091616168957`*^9, 3.7706194851667075`*^9, 3.7719608892091675`*^9}],

Cell[BoxData[
 RowBox[{
  FractionBox["1", 
   RowBox[{"4", " ", 
    SuperscriptBox[
     RowBox[{"at", "[", "u", "]"}], "3"], " ", 
    SuperscriptBox[
     RowBox[{"ax", "[", "u", "]"}], "4"], " ", 
    SuperscriptBox[
     RowBox[{"NN", "[", "u", "]"}], 
     RowBox[{"5", "/", "2"}]]}]], 
  RowBox[{"(", 
   RowBox[{
    RowBox[{
     RowBox[{"-", 
      SuperscriptBox[
       RowBox[{"ax", "[", "u", "]"}], "4"]}], " ", 
     SuperscriptBox[
      RowBox[{"NN", "[", "u", "]"}], "2"], " ", 
     SuperscriptBox[
      RowBox[{"\[Delta]Gtx", "[", 
       RowBox[{"t", ",", "u", ",", "y"}], "]"}], "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"4", " ", 
        SuperscriptBox[
         RowBox[{
          SuperscriptBox["at", "\[Prime]",
           MultilineFunction->None], "[", "u", "]"}], "2"]}], "+", 
       SuperscriptBox[
        RowBox[{
         SuperscriptBox["At", "\[Prime]",
          MultilineFunction->None], "[", "u", "]"}], "2"]}], ")"}]}], "+", 
    RowBox[{
     RowBox[{"at", "[", "u", "]"}], " ", 
     SuperscriptBox[
      RowBox[{"ax", "[", "u", "]"}], "3"], " ", 
     RowBox[{"NN", "[", "u", "]"}], " ", 
     RowBox[{"\[Delta]Gtx", "[", 
      RowBox[{"t", ",", "u", ",", "y"}], "]"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", 
         RowBox[{"ax", "[", "u", "]"}]}], " ", 
        RowBox[{"\[Delta]Gtx", "[", 
         RowBox[{"t", ",", "u", ",", "y"}], "]"}], " ", 
        RowBox[{
         SuperscriptBox["at", "\[Prime]",
          MultilineFunction->None], "[", "u", "]"}], " ", 
        RowBox[{
         SuperscriptBox["NN", "\[Prime]",
          MultilineFunction->None], "[", "u", "]"}]}], "+", 
       RowBox[{
        RowBox[{"NN", "[", "u", "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"\[Delta]Gtx", "[", 
            RowBox[{"t", ",", "u", ",", "y"}], "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "4"}], " ", 
              RowBox[{
               SuperscriptBox["at", "\[Prime]",
                MultilineFunction->None], "[", "u", "]"}], " ", 
              RowBox[{
               SuperscriptBox["ax", "\[Prime]",
                MultilineFunction->None], "[", "u", "]"}]}], "+", 
             RowBox[{"2", " ", 
              RowBox[{"ax", "[", "u", "]"}], " ", 
              RowBox[{
               SuperscriptBox["at", "\[Prime]\[Prime]",
                MultilineFunction->None], "[", "u", "]"}]}]}], ")"}]}], "+", 
          RowBox[{"8", " ", 
           RowBox[{"ax", "[", "u", "]"}], " ", 
           RowBox[{
            SuperscriptBox["at", "\[Prime]",
             MultilineFunction->None], "[", "u", "]"}], " ", 
           RowBox[{
            SuperscriptBox["\[Delta]Gtx", 
             TagBox[
              RowBox[{"(", 
               RowBox[{"0", ",", "1", ",", "0"}], ")"}],
              Derivative],
             MultilineFunction->None], "[", 
            RowBox[{"t", ",", "u", ",", "y"}], "]"}]}]}], ")"}]}]}], ")"}]}], 
    "-", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"at", "[", "u", "]"}], "3"], " ", 
     RowBox[{"ax", "[", "u", "]"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "3"}], " ", 
        SuperscriptBox[
         RowBox[{"ax", "[", "u", "]"}], "3"], " ", 
        SuperscriptBox[
         RowBox[{"\[Delta]Gxu", "[", 
          RowBox[{"t", ",", "u", ",", "y"}], "]"}], "2"], " ", 
        RowBox[{
         SuperscriptBox["at", "\[Prime]",
          MultilineFunction->None], "[", "u", "]"}], " ", 
        RowBox[{
         SuperscriptBox["NN", "\[Prime]",
          MultilineFunction->None], "[", "u", "]"}]}], "+", 
       RowBox[{
        RowBox[{"NN", "[", "u", "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"ax", "[", "u", "]"}], " ", 
           SuperscriptBox[
            RowBox[{"\[Delta]Gxy", "[", 
             RowBox[{"t", ",", "u", ",", "y"}], "]"}], "2"], " ", 
           RowBox[{
            SuperscriptBox["at", "\[Prime]",
             MultilineFunction->None], "[", "u", "]"}], " ", 
           RowBox[{
            SuperscriptBox["NN", "\[Prime]",
             MultilineFunction->None], "[", "u", "]"}]}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox[
            RowBox[{"ax", "[", "u", "]"}], "3"], " ", 
           RowBox[{"\[Delta]Gxu", "[", 
            RowBox[{"t", ",", "u", ",", "y"}], "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"\[Delta]Gxu", "[", 
               RowBox[{"t", ",", "u", ",", "y"}], "]"}], " ", 
              RowBox[{
               SuperscriptBox["at", "\[Prime]\[Prime]",
                MultilineFunction->None], "[", "u", "]"}]}], "+", 
             RowBox[{"2", " ", 
              RowBox[{
               SuperscriptBox["at", "\[Prime]",
                MultilineFunction->None], "[", "u", "]"}], " ", 
              RowBox[{
               SuperscriptBox["\[Delta]Gxu", 
                TagBox[
                 RowBox[{"(", 
                  RowBox[{"0", ",", "1", ",", "0"}], ")"}],
                 Derivative],
                MultilineFunction->None], "[", 
               RowBox[{"t", ",", "u", ",", "y"}], "]"}]}]}], ")"}]}]}], 
         ")"}]}], "+", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"NN", "[", "u", "]"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SuperscriptBox[
            RowBox[{"\[Delta]Gxy", "[", 
             RowBox[{"t", ",", "u", ",", "y"}], "]"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"4", " ", 
              RowBox[{
               SuperscriptBox["at", "\[Prime]",
                MultilineFunction->None], "[", "u", "]"}], " ", 
              RowBox[{
               SuperscriptBox["ax", "\[Prime]",
                MultilineFunction->None], "[", "u", "]"}]}], "-", 
             RowBox[{"2", " ", 
              RowBox[{"ax", "[", "u", "]"}], " ", 
              RowBox[{
               SuperscriptBox["at", "\[Prime]\[Prime]",
                MultilineFunction->None], "[", "u", "]"}]}]}], ")"}]}], "+", 
          RowBox[{"4", " ", 
           RowBox[{"ax", "[", "u", "]"}], " ", 
           RowBox[{"\[Delta]Gxu", "[", 
            RowBox[{"t", ",", "u", ",", "y"}], "]"}], " ", 
           RowBox[{
            SuperscriptBox["at", "\[Prime]",
             MultilineFunction->None], "[", "u", "]"}], " ", 
           RowBox[{
            SuperscriptBox["\[Delta]Gxy", 
             TagBox[
              RowBox[{"(", 
               RowBox[{"0", ",", "0", ",", "1"}], ")"}],
              Derivative],
             MultilineFunction->None], "[", 
            RowBox[{"t", ",", "u", ",", "y"}], "]"}]}], "+", 
          RowBox[{"4", " ", 
           RowBox[{"ax", "[", "u", "]"}], " ", 
           RowBox[{"\[Delta]Gxy", "[", 
            RowBox[{"t", ",", "u", ",", "y"}], "]"}], " ", 
           RowBox[{
            SuperscriptBox["at", "\[Prime]",
             MultilineFunction->None], "[", "u", "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              SuperscriptBox["\[Delta]Gxu", 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"0", ",", "0", ",", "1"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{"t", ",", "u", ",", "y"}], "]"}], "-", 
             RowBox[{
              SuperscriptBox["\[Delta]Gxy", 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"0", ",", "1", ",", "0"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{"t", ",", "u", ",", "y"}], "]"}]}], ")"}]}]}], 
         ")"}]}]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"at", "[", "u", "]"}], "4"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", " ", 
        SuperscriptBox[
         RowBox[{"NN", "[", "u", "]"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{"\[Delta]Gxy", "[", 
          RowBox[{"t", ",", "u", ",", "y"}], "]"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"7", " ", 
           SuperscriptBox[
            RowBox[{
             SuperscriptBox["ax", "\[Prime]",
              MultilineFunction->None], "[", "u", "]"}], "2"]}], "-", 
          RowBox[{"2", " ", "m2", " ", 
           SuperscriptBox["\[Alpha]", "2"], " ", 
           RowBox[{"NN", "[", "u", "]"}], " ", 
           RowBox[{
            SuperscriptBox["F", "\[Prime]",
             MultilineFunction->None], "[", 
            FractionBox[
             SuperscriptBox["\[Alpha]", "2"], 
             SuperscriptBox[
              RowBox[{"ax", "[", "u", "]"}], "2"]], "]"}]}]}], ")"}]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox[
         RowBox[{"ax", "[", "u", "]"}], "3"], " ", 
        RowBox[{"\[Delta]Gxu", "[", 
         RowBox[{"t", ",", "u", ",", "y"}], "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"\[Delta]Gxu", "[", 
            RowBox[{"t", ",", "u", ",", "y"}], "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", 
              RowBox[{
               SuperscriptBox["ax", "\[Prime]",
                MultilineFunction->None], "[", "u", "]"}], " ", 
              RowBox[{
               SuperscriptBox["NN", "\[Prime]",
                MultilineFunction->None], "[", "u", "]"}]}], "-", 
             RowBox[{"2", " ", 
              RowBox[{"NN", "[", "u", "]"}], " ", 
              RowBox[{
               SuperscriptBox["ax", "\[Prime]\[Prime]",
                MultilineFunction->None], "[", "u", "]"}]}]}], ")"}]}], "-", 
          RowBox[{"4", " ", 
           RowBox[{"NN", "[", "u", "]"}], " ", 
           RowBox[{
            SuperscriptBox["ax", "\[Prime]",
             MultilineFunction->None], "[", "u", "]"}], " ", 
           RowBox[{
            SuperscriptBox["\[Delta]Gxu", 
             TagBox[
              RowBox[{"(", 
               RowBox[{"0", ",", "1", ",", "0"}], ")"}],
              Derivative],
             MultilineFunction->None], "[", 
            RowBox[{"t", ",", "u", ",", "y"}], "]"}]}]}], ")"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"ax", "[", "u", "]"}], " ", 
        RowBox[{"NN", "[", "u", "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SuperscriptBox[
            RowBox[{"\[Delta]Gxy", "[", 
             RowBox[{"t", ",", "u", ",", "y"}], "]"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{
               SuperscriptBox["ax", "\[Prime]",
                MultilineFunction->None], "[", "u", "]"}], " ", 
              RowBox[{
               SuperscriptBox["NN", "\[Prime]",
                MultilineFunction->None], "[", "u", "]"}]}], "-", 
             RowBox[{"2", " ", 
              RowBox[{"NN", "[", "u", "]"}], " ", 
              RowBox[{
               SuperscriptBox["ax", "\[Prime]\[Prime]",
                MultilineFunction->None], "[", "u", "]"}]}]}], ")"}]}], "+", 
          RowBox[{"2", " ", 
           RowBox[{"NN", "[", "u", "]"}], " ", 
           RowBox[{"\[Delta]Gxu", "[", 
            RowBox[{"t", ",", "u", ",", "y"}], "]"}], " ", 
           RowBox[{
            SuperscriptBox["ax", "\[Prime]",
             MultilineFunction->None], "[", "u", "]"}], " ", 
           RowBox[{
            SuperscriptBox["\[Delta]Gxy", 
             TagBox[
              RowBox[{"(", 
               RowBox[{"0", ",", "0", ",", "1"}], ")"}],
              Derivative],
             MultilineFunction->None], "[", 
            RowBox[{"t", ",", "u", ",", "y"}], "]"}]}], "-", 
          RowBox[{"8", " ", 
           RowBox[{"NN", "[", "u", "]"}], " ", 
           RowBox[{"\[Delta]Gxy", "[", 
            RowBox[{"t", ",", "u", ",", "y"}], "]"}], " ", 
           RowBox[{
            SuperscriptBox["ax", "\[Prime]",
             MultilineFunction->None], "[", "u", "]"}], " ", 
           RowBox[{
            SuperscriptBox["\[Delta]Gxy", 
             TagBox[
              RowBox[{"(", 
               RowBox[{"0", ",", "1", ",", "0"}], ")"}],
              Derivative],
             MultilineFunction->None], "[", 
            RowBox[{"t", ",", "u", ",", "y"}], "]"}]}]}], ")"}]}], "-", 
       RowBox[{"2", " ", "m2", " ", 
        SuperscriptBox[
         RowBox[{"ax", "[", "u", "]"}], "6"], " ", 
        SuperscriptBox[
         RowBox[{"NN", "[", "u", "]"}], "2"], " ", 
        RowBox[{
         SuperscriptBox["F", "\[Prime]",
          MultilineFunction->None], "[", 
         FractionBox[
          SuperscriptBox["\[Alpha]", "2"], 
          SuperscriptBox[
           RowBox[{"ax", "[", "u", "]"}], "2"]], "]"}], " ", 
        SuperscriptBox[
         RowBox[{
          SuperscriptBox["\[Delta]\[Phi]x", 
           TagBox[
            RowBox[{"(", 
             RowBox[{"0", ",", "1", ",", "0"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{"t", ",", "u", ",", "y"}], "]"}], "2"]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox[
         RowBox[{"ax", "[", "u", "]"}], "4"], " ", 
        SuperscriptBox[
         RowBox[{"NN", "[", "u", "]"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{"\[CapitalLambda]", "+", 
             RowBox[{"m2", " ", 
              RowBox[{"F", "[", 
               FractionBox[
                SuperscriptBox["\[Alpha]", "2"], 
                SuperscriptBox[
                 RowBox[{"ax", "[", "u", "]"}], "2"]], "]"}]}]}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"\[Delta]Gxu", "[", 
             RowBox[{"t", ",", "u", ",", "y"}], "]"}], "2"]}], "-", 
          RowBox[{"m2", " ", 
           RowBox[{"NN", "[", "u", "]"}], " ", 
           RowBox[{
            SuperscriptBox["F", "\[Prime]",
             MultilineFunction->None], "[", 
            FractionBox[
             SuperscriptBox["\[Alpha]", "2"], 
             SuperscriptBox[
              RowBox[{"ax", "[", "u", "]"}], "2"]], "]"}], " ", 
           SuperscriptBox[
            RowBox[{
             SuperscriptBox["\[Delta]\[Phi]x", 
              TagBox[
               RowBox[{"(", 
                RowBox[{"0", ",", "0", ",", "1"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{"t", ",", "u", ",", "y"}], "]"}], "2"]}], "-", 
          SuperscriptBox[
           RowBox[{
            SuperscriptBox["\[Delta]Ax", 
             TagBox[
              RowBox[{"(", 
               RowBox[{"0", ",", "1", ",", "0"}], ")"}],
              Derivative],
             MultilineFunction->None], "[", 
            RowBox[{"t", ",", "u", ",", "y"}], "]"}], "2"], "+", 
          RowBox[{"2", " ", "m2", " ", "\[Alpha]", " ", 
           RowBox[{"\[Delta]Gxu", "[", 
            RowBox[{"t", ",", "u", ",", "y"}], "]"}], " ", 
           RowBox[{
            SuperscriptBox["F", "\[Prime]",
             MultilineFunction->None], "[", 
            FractionBox[
             SuperscriptBox["\[Alpha]", "2"], 
             SuperscriptBox[
              RowBox[{"ax", "[", "u", "]"}], "2"]], "]"}], " ", 
           RowBox[{
            SuperscriptBox["\[Delta]\[Phi]x", 
             TagBox[
              RowBox[{"(", 
               RowBox[{"0", ",", "1", ",", "0"}], ")"}],
              Derivative],
             MultilineFunction->None], "[", 
            RowBox[{"t", ",", "u", ",", "y"}], "]"}]}]}], ")"}]}], "+", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"ax", "[", "u", "]"}], "2"], " ", 
        RowBox[{"NN", "[", "u", "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", 
           SuperscriptBox[
            RowBox[{"NN", "[", "u", "]"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{"\[CapitalLambda]", "+", 
                RowBox[{"m2", " ", 
                 RowBox[{"F", "[", 
                  FractionBox[
                   SuperscriptBox["\[Alpha]", "2"], 
                   SuperscriptBox[
                    RowBox[{"ax", "[", "u", "]"}], "2"]], "]"}]}]}], ")"}], 
              " ", 
              SuperscriptBox[
               RowBox[{"\[Delta]Gxy", "[", 
                RowBox[{"t", ",", "u", ",", "y"}], "]"}], "2"]}], "-", 
             SuperscriptBox[
              RowBox[{
               SuperscriptBox["\[Delta]Ax", 
                TagBox[
                 RowBox[{"(", 
                  RowBox[{"0", ",", "0", ",", "1"}], ")"}],
                 Derivative],
                MultilineFunction->None], "[", 
               RowBox[{"t", ",", "u", ",", "y"}], "]"}], "2"], "+", 
             RowBox[{"2", " ", "m2", " ", "\[Alpha]", " ", 
              RowBox[{"\[Delta]Gxy", "[", 
               RowBox[{"t", ",", "u", ",", "y"}], "]"}], " ", 
              RowBox[{
               SuperscriptBox["F", "\[Prime]",
                MultilineFunction->None], "[", 
               FractionBox[
                SuperscriptBox["\[Alpha]", "2"], 
                SuperscriptBox[
                 RowBox[{"ax", "[", "u", "]"}], "2"]], "]"}], " ", 
              RowBox[{
               SuperscriptBox["\[Delta]\[Phi]x", 
                TagBox[
                 RowBox[{"(", 
                  RowBox[{"0", ",", "0", ",", "1"}], ")"}],
                 Derivative],
                MultilineFunction->None], "[", 
               RowBox[{"t", ",", "u", ",", "y"}], "]"}]}]}], ")"}]}], "+", 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", 
              SuperscriptBox[
               RowBox[{"\[Delta]Gxu", "[", 
                RowBox[{"t", ",", "u", ",", "y"}], "]"}], "2"], " ", 
              SuperscriptBox[
               RowBox[{
                SuperscriptBox["ax", "\[Prime]",
                 MultilineFunction->None], "[", "u", "]"}], "2"]}], "+", 
             RowBox[{
              RowBox[{"\[Delta]Gxu", "[", 
               RowBox[{"t", ",", "u", ",", "y"}], "]"}], " ", 
              RowBox[{
               SuperscriptBox["NN", "\[Prime]",
                MultilineFunction->None], "[", "u", "]"}], " ", 
              RowBox[{
               SuperscriptBox["\[Delta]Gxy", 
                TagBox[
                 RowBox[{"(", 
                  RowBox[{"0", ",", "0", ",", "1"}], ")"}],
                 Derivative],
                MultilineFunction->None], "[", 
               RowBox[{"t", ",", "u", ",", "y"}], "]"}]}], "+", 
             RowBox[{
              RowBox[{"\[Delta]Gxy", "[", 
               RowBox[{"t", ",", "u", ",", "y"}], "]"}], " ", 
              RowBox[{
               SuperscriptBox["NN", "\[Prime]",
                MultilineFunction->None], "[", "u", "]"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 SuperscriptBox["\[Delta]Gxu", 
                  TagBox[
                   RowBox[{"(", 
                    RowBox[{"0", ",", "0", ",", "1"}], ")"}],
                   Derivative],
                  MultilineFunction->None], "[", 
                 RowBox[{"t", ",", "u", ",", "y"}], "]"}], "-", 
                RowBox[{
                 SuperscriptBox["\[Delta]Gxy", 
                  TagBox[
                   RowBox[{"(", 
                    RowBox[{"0", ",", "1", ",", "0"}], ")"}],
                   Derivative],
                  MultilineFunction->None], "[", 
                 RowBox[{"t", ",", "u", ",", "y"}], "]"}]}], ")"}]}]}], 
            ")"}]}], "+", 
          RowBox[{
           RowBox[{"NN", "[", "u", "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "2"}], " ", "m2", " ", 
              SuperscriptBox["\[Alpha]", "2"], " ", 
              SuperscriptBox[
               RowBox[{"\[Delta]Gxu", "[", 
                RowBox[{"t", ",", "u", ",", "y"}], "]"}], "2"], " ", 
              RowBox[{
               SuperscriptBox["F", "\[Prime]",
                MultilineFunction->None], "[", 
               FractionBox[
                SuperscriptBox["\[Alpha]", "2"], 
                SuperscriptBox[
                 RowBox[{"ax", "[", "u", "]"}], "2"]], "]"}]}], "+", 
             RowBox[{"3", " ", 
              SuperscriptBox[
               RowBox[{
                SuperscriptBox["\[Delta]Gxu", 
                 TagBox[
                  RowBox[{"(", 
                   RowBox[{"0", ",", "0", ",", "1"}], ")"}],
                  Derivative],
                 MultilineFunction->None], "[", 
                RowBox[{"t", ",", "u", ",", "y"}], "]"}], "2"]}], "-", 
             RowBox[{"4", " ", 
              RowBox[{
               SuperscriptBox["\[Delta]Gxy", 
                TagBox[
                 RowBox[{"(", 
                  RowBox[{"0", ",", "0", ",", "1"}], ")"}],
                 Derivative],
                MultilineFunction->None], "[", 
               RowBox[{"t", ",", "u", ",", "y"}], "]"}], " ", 
              RowBox[{
               SuperscriptBox["\[Delta]Gxu", 
                TagBox[
                 RowBox[{"(", 
                  RowBox[{"0", ",", "1", ",", "0"}], ")"}],
                 Derivative],
                MultilineFunction->None], "[", 
               RowBox[{"t", ",", "u", ",", "y"}], "]"}]}], "-", 
             RowBox[{"2", " ", 
              RowBox[{
               SuperscriptBox["\[Delta]Gxu", 
                TagBox[
                 RowBox[{"(", 
                  RowBox[{"0", ",", "0", ",", "1"}], ")"}],
                 Derivative],
                MultilineFunction->None], "[", 
               RowBox[{"t", ",", "u", ",", "y"}], "]"}], " ", 
              RowBox[{
               SuperscriptBox["\[Delta]Gxy", 
                TagBox[
                 RowBox[{"(", 
                  RowBox[{"0", ",", "1", ",", "0"}], ")"}],
                 Derivative],
                MultilineFunction->None], "[", 
               RowBox[{"t", ",", "u", ",", "y"}], "]"}]}], "+", 
             RowBox[{"3", " ", 
              SuperscriptBox[
               RowBox[{
                SuperscriptBox["\[Delta]Gxy", 
                 TagBox[
                  RowBox[{"(", 
                   RowBox[{"0", ",", "1", ",", "0"}], ")"}],
                  Derivative],
                 MultilineFunction->None], "[", 
                RowBox[{"t", ",", "u", ",", "y"}], "]"}], "2"]}], "-", 
             RowBox[{"4", " ", 
              RowBox[{"\[Delta]Gxy", "[", 
               RowBox[{"t", ",", "u", ",", "y"}], "]"}], " ", 
              RowBox[{
               SuperscriptBox["\[Delta]Gxu", 
                TagBox[
                 RowBox[{"(", 
                  RowBox[{"0", ",", "1", ",", "1"}], ")"}],
                 Derivative],
                MultilineFunction->None], "[", 
               RowBox[{"t", ",", "u", ",", "y"}], "]"}]}], "+", 
             RowBox[{"4", " ", 
              RowBox[{"\[Delta]Gxu", "[", 
               RowBox[{"t", ",", "u", ",", "y"}], "]"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 SuperscriptBox["\[Delta]Gxu", 
                  TagBox[
                   RowBox[{"(", 
                    RowBox[{"0", ",", "0", ",", "2"}], ")"}],
                   Derivative],
                  MultilineFunction->None], "[", 
                 RowBox[{"t", ",", "u", ",", "y"}], "]"}], "-", 
                RowBox[{
                 SuperscriptBox["\[Delta]Gxy", 
                  TagBox[
                   RowBox[{"(", 
                    RowBox[{"0", ",", "1", ",", "1"}], ")"}],
                   Derivative],
                  MultilineFunction->None], "[", 
                 RowBox[{"t", ",", "u", ",", "y"}], "]"}]}], ")"}]}], "+", 
             RowBox[{"4", " ", 
              RowBox[{"\[Delta]Gxy", "[", 
               RowBox[{"t", ",", "u", ",", "y"}], "]"}], " ", 
              RowBox[{
               SuperscriptBox["\[Delta]Gxy", 
                TagBox[
                 RowBox[{"(", 
                  RowBox[{"0", ",", "2", ",", "0"}], ")"}],
                 Derivative],
                MultilineFunction->None], "[", 
               RowBox[{"t", ",", "u", ",", "y"}], "]"}]}]}], ")"}]}]}], 
         ")"}]}]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"at", "[", "u", "]"}], "2"], " ", 
     SuperscriptBox[
      RowBox[{"ax", "[", "u", "]"}], "2"], " ", 
     RowBox[{"NN", "[", "u", "]"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"4", " ", 
        RowBox[{"ax", "[", "u", "]"}], " ", 
        RowBox[{"NN", "[", "u", "]"}], " ", 
        RowBox[{"\[Delta]Gtx", "[", 
         RowBox[{"t", ",", "u", ",", "y"}], "]"}], " ", 
        RowBox[{
         SuperscriptBox["ax", "\[Prime]",
          MultilineFunction->None], "[", "u", "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SuperscriptBox["\[Delta]Gtx", 
            TagBox[
             RowBox[{"(", 
              RowBox[{"0", ",", "1", ",", "0"}], ")"}],
             Derivative],
            MultilineFunction->None], "[", 
           RowBox[{"t", ",", "u", ",", "y"}], "]"}], "+", 
          RowBox[{
           SuperscriptBox["\[Delta]Gxu", 
            TagBox[
             RowBox[{"(", 
              RowBox[{"1", ",", "0", ",", "0"}], ")"}],
             Derivative],
            MultilineFunction->None], "[", 
           RowBox[{"t", ",", "u", ",", "y"}], "]"}]}], ")"}]}], "+", 
       RowBox[{"2", " ", "m2", " ", 
        SuperscriptBox[
         RowBox[{"ax", "[", "u", "]"}], "4"], " ", 
        SuperscriptBox[
         RowBox[{"NN", "[", "u", "]"}], "2"], " ", 
        RowBox[{
         SuperscriptBox["F", "\[Prime]",
          MultilineFunction->None], "[", 
         FractionBox[
          SuperscriptBox["\[Alpha]", "2"], 
          SuperscriptBox[
           RowBox[{"ax", "[", "u", "]"}], "2"]], "]"}], " ", 
        SuperscriptBox[
         RowBox[{
          SuperscriptBox["\[Delta]\[Phi]x", 
           TagBox[
            RowBox[{"(", 
             RowBox[{"1", ",", "0", ",", "0"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{"t", ",", "u", ",", "y"}], "]"}], "2"]}], "+", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"ax", "[", "u", "]"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SuperscriptBox[
            RowBox[{"\[Delta]Gxu", "[", 
             RowBox[{"t", ",", "u", ",", "y"}], "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{
             SuperscriptBox["At", "\[Prime]",
              MultilineFunction->None], "[", "u", "]"}], "2"]}], "-", 
          RowBox[{"2", " ", 
           RowBox[{"\[Delta]Gxu", "[", 
            RowBox[{"t", ",", "u", ",", "y"}], "]"}], " ", 
           RowBox[{
            SuperscriptBox["NN", "\[Prime]",
             MultilineFunction->None], "[", "u", "]"}], " ", 
           RowBox[{
            SuperscriptBox["\[Delta]Gtx", 
             TagBox[
              RowBox[{"(", 
               RowBox[{"1", ",", "0", ",", "0"}], ")"}],
              Derivative],
             MultilineFunction->None], "[", 
            RowBox[{"t", ",", "u", ",", "y"}], "]"}]}], "+", 
          RowBox[{"2", " ", 
           RowBox[{"\[Delta]Gtx", "[", 
            RowBox[{"t", ",", "u", ",", "y"}], "]"}], " ", 
           RowBox[{
            SuperscriptBox["NN", "\[Prime]",
             MultilineFunction->None], "[", "u", "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              SuperscriptBox["\[Delta]Gtx", 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"0", ",", "1", ",", "0"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{"t", ",", "u", ",", "y"}], "]"}], "-", 
             RowBox[{
              SuperscriptBox["\[Delta]Gxu", 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"1", ",", "0", ",", "0"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{"t", ",", "u", ",", "y"}], "]"}]}], ")"}]}], "-", 
          RowBox[{"2", " ", 
           SuperscriptBox[
            RowBox[{"NN", "[", "u", "]"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{"\[CapitalLambda]", "+", 
                RowBox[{"m2", " ", 
                 RowBox[{"F", "[", 
                  FractionBox[
                   SuperscriptBox["\[Alpha]", "2"], 
                   SuperscriptBox[
                    RowBox[{"ax", "[", "u", "]"}], "2"]], "]"}]}]}], ")"}], 
              " ", 
              SuperscriptBox[
               RowBox[{"\[Delta]Gtx", "[", 
                RowBox[{"t", ",", "u", ",", "y"}], "]"}], "2"]}], "-", 
             SuperscriptBox[
              RowBox[{
               SuperscriptBox["\[Delta]Ax", 
                TagBox[
                 RowBox[{"(", 
                  RowBox[{"1", ",", "0", ",", "0"}], ")"}],
                 Derivative],
                MultilineFunction->None], "[", 
               RowBox[{"t", ",", "u", ",", "y"}], "]"}], "2"], "+", 
             RowBox[{"2", " ", "m2", " ", "\[Alpha]", " ", 
              RowBox[{"\[Delta]Gtx", "[", 
               RowBox[{"t", ",", "u", ",", "y"}], "]"}], " ", 
              RowBox[{
               SuperscriptBox["F", "\[Prime]",
                MultilineFunction->None], "[", 
               FractionBox[
                SuperscriptBox["\[Alpha]", "2"], 
                SuperscriptBox[
                 RowBox[{"ax", "[", "u", "]"}], "2"]], "]"}], " ", 
              RowBox[{
               SuperscriptBox["\[Delta]\[Phi]x", 
                TagBox[
                 RowBox[{"(", 
                  RowBox[{"1", ",", "0", ",", "0"}], ")"}],
                 Derivative],
                MultilineFunction->None], "[", 
               RowBox[{"t", ",", "u", ",", "y"}], "]"}]}]}], ")"}]}], "+", 
          RowBox[{
           RowBox[{"NN", "[", "u", "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "3"}], " ", 
              SuperscriptBox[
               RowBox[{
                SuperscriptBox["\[Delta]Gtx", 
                 TagBox[
                  RowBox[{"(", 
                   RowBox[{"0", ",", "1", ",", "0"}], ")"}],
                  Derivative],
                 MultilineFunction->None], "[", 
                RowBox[{"t", ",", "u", ",", "y"}], "]"}], "2"]}], "+", 
             RowBox[{"4", " ", 
              RowBox[{"\[Delta]Gxu", "[", 
               RowBox[{"t", ",", "u", ",", "y"}], "]"}], " ", 
              RowBox[{
               SuperscriptBox["At", "\[Prime]",
                MultilineFunction->None], "[", "u", "]"}], " ", 
              RowBox[{
               SuperscriptBox["\[Delta]Ax", 
                TagBox[
                 RowBox[{"(", 
                  RowBox[{"1", ",", "0", ",", "0"}], ")"}],
                 Derivative],
                MultilineFunction->None], "[", 
               RowBox[{"t", ",", "u", ",", "y"}], "]"}]}], "+", 
             RowBox[{"4", " ", 
              RowBox[{
               SuperscriptBox["\[Delta]Gxu", 
                TagBox[
                 RowBox[{"(", 
                  RowBox[{"0", ",", "1", ",", "0"}], ")"}],
                 Derivative],
                MultilineFunction->None], "[", 
               RowBox[{"t", ",", "u", ",", "y"}], "]"}], " ", 
              RowBox[{
               SuperscriptBox["\[Delta]Gtx", 
                TagBox[
                 RowBox[{"(", 
                  RowBox[{"1", ",", "0", ",", "0"}], ")"}],
                 Derivative],
                MultilineFunction->None], "[", 
               RowBox[{"t", ",", "u", ",", "y"}], "]"}]}], "+", 
             RowBox[{"2", " ", 
              RowBox[{
               SuperscriptBox["\[Delta]Gtx", 
                TagBox[
                 RowBox[{"(", 
                  RowBox[{"0", ",", "1", ",", "0"}], ")"}],
                 Derivative],
                MultilineFunction->None], "[", 
               RowBox[{"t", ",", "u", ",", "y"}], "]"}], " ", 
              RowBox[{
               SuperscriptBox["\[Delta]Gxu", 
                TagBox[
                 RowBox[{"(", 
                  RowBox[{"1", ",", "0", ",", "0"}], ")"}],
                 Derivative],
                MultilineFunction->None], "[", 
               RowBox[{"t", ",", "u", ",", "y"}], "]"}]}], "-", 
             RowBox[{"3", " ", 
              SuperscriptBox[
               RowBox[{
                SuperscriptBox["\[Delta]Gxu", 
                 TagBox[
                  RowBox[{"(", 
                   RowBox[{"1", ",", "0", ",", "0"}], ")"}],
                  Derivative],
                 MultilineFunction->None], "[", 
                RowBox[{"t", ",", "u", ",", "y"}], "]"}], "2"]}], "+", 
             RowBox[{"4", " ", 
              RowBox[{"\[Delta]Gxu", "[", 
               RowBox[{"t", ",", "u", ",", "y"}], "]"}], " ", 
              RowBox[{
               SuperscriptBox["\[Delta]Gtx", 
                TagBox[
                 RowBox[{"(", 
                  RowBox[{"1", ",", "1", ",", "0"}], ")"}],
                 Derivative],
                MultilineFunction->None], "[", 
               RowBox[{"t", ",", "u", ",", "y"}], "]"}]}], "-", 
             RowBox[{"4", " ", 
              RowBox[{"\[Delta]Gtx", "[", 
               RowBox[{"t", ",", "u", ",", "y"}], "]"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{
                  SuperscriptBox["At", "\[Prime]",
                   MultilineFunction->None], "[", "u", "]"}], " ", 
                 RowBox[{
                  SuperscriptBox["\[Delta]Ax", 
                   TagBox[
                    RowBox[{"(", 
                    RowBox[{"0", ",", "1", ",", "0"}], ")"}],
                    Derivative],
                   MultilineFunction->None], "[", 
                  RowBox[{"t", ",", "u", ",", "y"}], "]"}]}], "+", 
                RowBox[{
                 SuperscriptBox["\[Delta]Gtx", 
                  TagBox[
                   RowBox[{"(", 
                    RowBox[{"0", ",", "2", ",", "0"}], ")"}],
                   Derivative],
                  MultilineFunction->None], "[", 
                 RowBox[{"t", ",", "u", ",", "y"}], "]"}], "-", 
                RowBox[{
                 SuperscriptBox["\[Delta]Gxu", 
                  TagBox[
                   RowBox[{"(", 
                    RowBox[{"1", ",", "1", ",", "0"}], ")"}],
                   Derivative],
                  MultilineFunction->None], "[", 
                 RowBox[{"t", ",", "u", ",", "y"}], "]"}]}], ")"}]}], "-", 
             RowBox[{"4", " ", 
              RowBox[{"\[Delta]Gxu", "[", 
               RowBox[{"t", ",", "u", ",", "y"}], "]"}], " ", 
              RowBox[{
               SuperscriptBox["\[Delta]Gxu", 
                TagBox[
                 RowBox[{"(", 
                  RowBox[{"2", ",", "0", ",", "0"}], ")"}],
                 Derivative],
                MultilineFunction->None], "[", 
               RowBox[{"t", ",", "u", ",", "y"}], "]"}]}]}], ")"}]}]}], 
         ")"}]}], "+", 
       RowBox[{
        RowBox[{"NN", "[", "u", "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", 
            SuperscriptBox[
             RowBox[{"\[Delta]Gxy", "[", 
              RowBox[{"t", ",", "u", ",", "y"}], "]"}], "2"]}], " ", 
           SuperscriptBox[
            RowBox[{
             SuperscriptBox["At", "\[Prime]",
              MultilineFunction->None], "[", "u", "]"}], "2"]}], "-", 
          RowBox[{"2", " ", 
           SuperscriptBox[
            RowBox[{"\[Delta]Gtx", "[", 
             RowBox[{"t", ",", "u", ",", "y"}], "]"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox[
              RowBox[{
               SuperscriptBox["ax", "\[Prime]",
                MultilineFunction->None], "[", "u", "]"}], "2"], "-", 
             RowBox[{"m2", " ", 
              SuperscriptBox["\[Alpha]", "2"], " ", 
              RowBox[{"NN", "[", "u", "]"}], " ", 
              RowBox[{
               SuperscriptBox["F", "\[Prime]",
                MultilineFunction->None], "[", 
               FractionBox[
                SuperscriptBox["\[Alpha]", "2"], 
                SuperscriptBox[
                 RowBox[{"ax", "[", "u", "]"}], "2"]], "]"}]}]}], ")"}]}], 
          "+", 
          RowBox[{
           RowBox[{"NN", "[", "u", "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "3"}], " ", 
              SuperscriptBox[
               RowBox[{
                SuperscriptBox["\[Delta]Gtx", 
                 TagBox[
                  RowBox[{"(", 
                   RowBox[{"0", ",", "0", ",", "1"}], ")"}],
                  Derivative],
                 MultilineFunction->None], "[", 
                RowBox[{"t", ",", "u", ",", "y"}], "]"}], "2"]}], "+", 
             RowBox[{"4", " ", 
              RowBox[{
               SuperscriptBox["\[Delta]Gxy", 
                TagBox[
                 RowBox[{"(", 
                  RowBox[{"0", ",", "0", ",", "1"}], ")"}],
                 Derivative],
                MultilineFunction->None], "[", 
               RowBox[{"t", ",", "u", ",", "y"}], "]"}], " ", 
              RowBox[{
               SuperscriptBox["\[Delta]Gtx", 
                TagBox[
                 RowBox[{"(", 
                  RowBox[{"1", ",", "0", ",", "0"}], ")"}],
                 Derivative],
                MultilineFunction->None], "[", 
               RowBox[{"t", ",", "u", ",", "y"}], "]"}]}], "+", 
             RowBox[{"2", " ", 
              RowBox[{
               SuperscriptBox["\[Delta]Gtx", 
                TagBox[
                 RowBox[{"(", 
                  RowBox[{"0", ",", "0", ",", "1"}], ")"}],
                 Derivative],
                MultilineFunction->None], "[", 
               RowBox[{"t", ",", "u", ",", "y"}], "]"}], " ", 
              RowBox[{
               SuperscriptBox["\[Delta]Gxy", 
                TagBox[
                 RowBox[{"(", 
                  RowBox[{"1", ",", "0", ",", "0"}], ")"}],
                 Derivative],
                MultilineFunction->None], "[", 
               RowBox[{"t", ",", "u", ",", "y"}], "]"}]}], "-", 
             RowBox[{"3", " ", 
              SuperscriptBox[
               RowBox[{
                SuperscriptBox["\[Delta]Gxy", 
                 TagBox[
                  RowBox[{"(", 
                   RowBox[{"1", ",", "0", ",", "0"}], ")"}],
                  Derivative],
                 MultilineFunction->None], "[", 
                RowBox[{"t", ",", "u", ",", "y"}], "]"}], "2"]}]}], ")"}]}], 
          "+", 
          RowBox[{"4", " ", 
           RowBox[{"NN", "[", "u", "]"}], " ", 
           RowBox[{"\[Delta]Gtx", "[", 
            RowBox[{"t", ",", "u", ",", "y"}], "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", 
              RowBox[{
               SuperscriptBox["\[Delta]Gtx", 
                TagBox[
                 RowBox[{"(", 
                  RowBox[{"0", ",", "0", ",", "2"}], ")"}],
                 Derivative],
                MultilineFunction->None], "[", 
               RowBox[{"t", ",", "u", ",", "y"}], "]"}]}], "+", 
             RowBox[{
              SuperscriptBox["\[Delta]Gxy", 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"1", ",", "0", ",", "1"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{"t", ",", "u", ",", "y"}], "]"}]}], ")"}]}], "+", 
          RowBox[{"4", " ", 
           RowBox[{"NN", "[", "u", "]"}], " ", 
           RowBox[{"\[Delta]Gxy", "[", 
            RowBox[{"t", ",", "u", ",", "y"}], "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              SuperscriptBox["\[Delta]Gtx", 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"1", ",", "0", ",", "1"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{"t", ",", "u", ",", "y"}], "]"}], "-", 
             RowBox[{
              SuperscriptBox["\[Delta]Gxy", 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"2", ",", "0", ",", "0"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{"t", ",", "u", ",", "y"}], "]"}]}], ")"}]}]}], 
         ")"}]}]}], ")"}]}]}], ")"}]}]], "Output",
 CellChangeTimes->{
  3.6240096364749346`*^9, 3.624033643152733*^9, 3.62404084033712*^9, 
   3.624082688479106*^9, 3.6241100289574356`*^9, 3.6241103813181553`*^9, 
   3.6242153475139446`*^9, 3.624343328170949*^9, 3.624344693221055*^9, 
   3.624345063488887*^9, 3.624362436852249*^9, 3.6243765274289856`*^9, 
   3.624453085369273*^9, 3.624473210530443*^9, 3.6245194687282076`*^9, 
   3.624521570569378*^9, 3.6245308154280605`*^9, 3.6245363313960285`*^9, 
   3.624546043162899*^9, 3.6245500055374365`*^9, 3.624559314385298*^9, 
   3.6246064422918663`*^9, 3.6249676689689226`*^9, 3.6252072130102034`*^9, 
   3.693748427140607*^9, {3.6937591723689013`*^9, 3.6937591956057916`*^9}, 
   3.6938091616168957`*^9, 3.7706194851667075`*^9, 3.7719608899982224`*^9}]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Equations of motion (risky lazy method)", "Section",
 CellChangeTimes->{{3.6240096569759517`*^9, 3.6240096602104826`*^9}, {
  3.7719605691746836`*^9, 3.7719605752583995`*^9}}],

Cell[TextData[StyleBox["We just use the variational methods package of \
mathematica",
 FontWeight->"Bold"]], "Text",
 CellChangeTimes->{{3.7719605829672728`*^9, 3.7719605941574183`*^9}}],

Cell[BoxData[
 RowBox[{"<<", "VariationalMethods`"}]], "Input",
 CellChangeTimes->{3.5919628000845413`*^9}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"eqN", "=", 
  RowBox[{
   RowBox[{"8", " ", 
    RowBox[{"at", "[", "u", "]"}], " ", 
    SuperscriptBox[
     RowBox[{"NN", "[", "u", "]"}], 
     RowBox[{"3", "/", "2"}]], " ", 
    RowBox[{
     RowBox[{"EulerEquations", "[", 
      RowBox[{"ll0", ",", 
       RowBox[{"NN", "[", "u", "]"}], ",", 
       RowBox[{"{", "u", "}"}]}], "]"}], "[", 
     RowBox[{"[", "1", "]"}], "]"}]}], "//", "FS"}]}], "\[IndentingNewLine]", 
 RowBox[{"eqat", "=", 
  RowBox[{
   RowBox[{"4", " ", 
    SuperscriptBox[
     RowBox[{"at", "[", "u", "]"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"NN", "[", "u", "]"}], 
     RowBox[{"3", "/", "2"}]], " ", 
    RowBox[{
     RowBox[{"EulerEquations", "[", 
      RowBox[{"ll0", ",", 
       RowBox[{"at", "[", "u", "]"}], ",", 
       RowBox[{"{", "u", "}"}]}], "]"}], "[", 
     RowBox[{"[", "1", "]"}], "]"}]}], "//", "FS"}]}], "\[IndentingNewLine]", 
 RowBox[{"eqax", "=", 
  RowBox[{
   RowBox[{
    FractionBox["1", 
     FractionBox["1", 
      RowBox[{"2", " ", 
       RowBox[{"ax", "[", "u", "]"}], " ", 
       SuperscriptBox[
        RowBox[{"NN", "[", "u", "]"}], 
        RowBox[{"3", "/", "2"}]]}]]], 
    RowBox[{
     RowBox[{"EulerEquations", "[", 
      RowBox[{"ll0", ",", 
       RowBox[{"ax", "[", "u", "]"}], ",", 
       RowBox[{"{", "u", "}"}]}], "]"}], "[", 
     RowBox[{"[", "1", "]"}], "]"}]}], "//", "FS"}]}], "\[IndentingNewLine]", 
 RowBox[{"eqAt", "=", 
  RowBox[{
   RowBox[{
    FractionBox["1", 
     RowBox[{
      FractionBox["1", 
       RowBox[{"2", " ", 
        SuperscriptBox[
         RowBox[{"at", "[", "u", "]"}], "4"], " ", 
        SuperscriptBox[
         RowBox[{"NN", "[", "u", "]"}], 
         RowBox[{"5", "/", "2"}]]}]], 
      RowBox[{"ax", "[", "u", "]"}]}]], 
    RowBox[{
     RowBox[{"EulerEquations", "[", 
      RowBox[{"ll0", ",", 
       RowBox[{"At", "[", "u", "]"}], ",", 
       RowBox[{"{", "u", "}"}]}], "]"}], "[", 
     RowBox[{"[", "1", "]"}], "]"}]}], "//", "FS"}]}]}], "Input",
 CellChangeTimes->{{3.612893558590021*^9, 3.612893574835224*^9}, {
  3.6128938207584743`*^9, 3.612893869680931*^9}, {3.612902005258594*^9, 
  3.612902014106138*^9}, {3.612902636321763*^9, 3.6129026373279123`*^9}, {
  3.619936096152042*^9, 3.619936099269494*^9}, {3.61993649129405*^9, 
  3.619936519908162*^9}, {3.620025189496698*^9, 3.6200251925463743`*^9}, {
  3.6200291946062403`*^9, 3.620029208757062*^9}, {3.620033273906701*^9, 
  3.620033275662516*^9}, {3.620034688355049*^9, 3.6200346908020573`*^9}, {
  3.621333741662058*^9, 3.621333742989874*^9}, {3.621333775095559*^9, 
  3.621333802124579*^9}, {3.621336285083427*^9, 3.6213362854035597`*^9}, {
  3.621336432525044*^9, 3.6213364331069736`*^9}, {3.624009683711584*^9, 
  3.6240097110566587`*^9}}],

Cell[BoxData[
 RowBox[{"2", " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{
     RowBox[{"-", 
      SuperscriptBox[
       RowBox[{"ax", "[", "u", "]"}], "2"]}], " ", 
     SuperscriptBox[
      RowBox[{
       SuperscriptBox["At", "\[Prime]",
        MultilineFunction->None], "[", "u", "]"}], "2"]}], "-", 
    RowBox[{"4", " ", 
     RowBox[{"at", "[", "u", "]"}], " ", 
     RowBox[{"ax", "[", "u", "]"}], " ", 
     RowBox[{
      SuperscriptBox["at", "\[Prime]",
       MultilineFunction->None], "[", "u", "]"}], " ", 
     RowBox[{
      SuperscriptBox["ax", "\[Prime]",
       MultilineFunction->None], "[", "u", "]"}]}], "-", 
    RowBox[{"2", " ", 
     SuperscriptBox[
      RowBox[{"at", "[", "u", "]"}], "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        SuperscriptBox[
         RowBox[{"ax", "[", "u", "]"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{"\[CapitalLambda]", "+", 
          RowBox[{"m2", " ", 
           RowBox[{"F", "[", 
            FractionBox[
             SuperscriptBox["\[Alpha]", "2"], 
             SuperscriptBox[
              RowBox[{"ax", "[", "u", "]"}], "2"]], "]"}]}]}], ")"}], " ", 
        RowBox[{"NN", "[", "u", "]"}]}], "+", 
       SuperscriptBox[
        RowBox[{
         SuperscriptBox["ax", "\[Prime]",
          MultilineFunction->None], "[", "u", "]"}], "2"]}], ")"}]}]}], 
   ")"}]}]], "Output",
 CellChangeTimes->{{3.624009673523596*^9, 3.6240097117129345`*^9}, 
   3.6240336451215773`*^9, 3.62404084221221*^9, 3.624082698167072*^9, 
   3.624110030801276*^9, 3.624110383224495*^9, 3.6242153496546707`*^9, 
   3.6243433541878214`*^9, 3.624344694908633*^9, 3.624345065176464*^9, 
   3.62436243869505*^9, 3.624376529177026*^9, 3.624453087275617*^9, 
   3.6244732125441165`*^9, 3.6245194704782915`*^9, 3.6245215724132195`*^9, 
   3.624530817381276*^9, 3.624536333177363*^9, 3.6245460450691633`*^9, 
   3.6245500073679857`*^9, 3.624559316435549*^9, 3.6246064441044254`*^9, 
   3.6249676706408777`*^9, 3.6252072147446337`*^9, 3.693748432477138*^9, {
   3.6937591787173653`*^9, 3.693759202277977*^9}, 3.693809166038974*^9, 
   3.77061949665022*^9, 3.7719608903885098`*^9}],

Cell[BoxData[
 RowBox[{"2", " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{
     RowBox[{"-", 
      SuperscriptBox[
       RowBox[{"ax", "[", "u", "]"}], "2"]}], " ", 
     RowBox[{"NN", "[", "u", "]"}], " ", 
     SuperscriptBox[
      RowBox[{
       SuperscriptBox["At", "\[Prime]",
        MultilineFunction->None], "[", "u", "]"}], "2"]}], "-", 
    RowBox[{"2", " ", 
     SuperscriptBox[
      RowBox[{"at", "[", "u", "]"}], "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        SuperscriptBox[
         RowBox[{"ax", "[", "u", "]"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{"\[CapitalLambda]", "+", 
          RowBox[{"m2", " ", 
           RowBox[{"F", "[", 
            FractionBox[
             SuperscriptBox["\[Alpha]", "2"], 
             SuperscriptBox[
              RowBox[{"ax", "[", "u", "]"}], "2"]], "]"}]}]}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"NN", "[", "u", "]"}], "2"]}], "+", 
       RowBox[{
        RowBox[{"NN", "[", "u", "]"}], " ", 
        SuperscriptBox[
         RowBox[{
          SuperscriptBox["ax", "\[Prime]",
           MultilineFunction->None], "[", "u", "]"}], "2"]}], "+", 
       RowBox[{
        RowBox[{"ax", "[", "u", "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", 
            RowBox[{
             SuperscriptBox["ax", "\[Prime]",
              MultilineFunction->None], "[", "u", "]"}]}], " ", 
           RowBox[{
            SuperscriptBox["NN", "\[Prime]",
             MultilineFunction->None], "[", "u", "]"}]}], "+", 
          RowBox[{"2", " ", 
           RowBox[{"NN", "[", "u", "]"}], " ", 
           RowBox[{
            SuperscriptBox["ax", "\[Prime]\[Prime]",
             MultilineFunction->None], "[", "u", "]"}]}]}], ")"}]}]}], 
      ")"}]}]}], ")"}]}]], "Output",
 CellChangeTimes->{{3.624009673523596*^9, 3.6240097117129345`*^9}, 
   3.6240336451215773`*^9, 3.62404084221221*^9, 3.624082698167072*^9, 
   3.624110030801276*^9, 3.624110383224495*^9, 3.6242153496546707`*^9, 
   3.6243433541878214`*^9, 3.624344694908633*^9, 3.624345065176464*^9, 
   3.62436243869505*^9, 3.624376529177026*^9, 3.624453087275617*^9, 
   3.6244732125441165`*^9, 3.6245194704782915`*^9, 3.6245215724132195`*^9, 
   3.624530817381276*^9, 3.624536333177363*^9, 3.6245460450691633`*^9, 
   3.6245500073679857`*^9, 3.624559316435549*^9, 3.6246064441044254`*^9, 
   3.6249676706408777`*^9, 3.6252072147446337`*^9, 3.693748432477138*^9, {
   3.6937591787173653`*^9, 3.693759202277977*^9}, 3.693809166038974*^9, 
   3.77061949665022*^9, 3.7719608904232955`*^9}],

Cell[BoxData[
 RowBox[{
  FractionBox["1", 
   RowBox[{"at", "[", "u", "]"}]], 
  RowBox[{"2", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      SuperscriptBox[
       RowBox[{"ax", "[", "u", "]"}], "2"], " ", 
      RowBox[{"NN", "[", "u", "]"}], " ", 
      SuperscriptBox[
       RowBox[{
        SuperscriptBox["At", "\[Prime]",
         MultilineFunction->None], "[", "u", "]"}], "2"]}], "+", 
     RowBox[{
      RowBox[{"at", "[", "u", "]"}], " ", 
      RowBox[{"ax", "[", "u", "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"ax", "[", "u", "]"}], " ", 
         RowBox[{
          SuperscriptBox["at", "\[Prime]",
           MultilineFunction->None], "[", "u", "]"}], " ", 
         RowBox[{
          SuperscriptBox["NN", "\[Prime]",
           MultilineFunction->None], "[", "u", "]"}]}], "-", 
        RowBox[{"2", " ", 
         RowBox[{"NN", "[", "u", "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{
             SuperscriptBox["at", "\[Prime]",
              MultilineFunction->None], "[", "u", "]"}], " ", 
            RowBox[{
             SuperscriptBox["ax", "\[Prime]",
              MultilineFunction->None], "[", "u", "]"}]}], "+", 
           RowBox[{
            RowBox[{"ax", "[", "u", "]"}], " ", 
            RowBox[{
             SuperscriptBox["at", "\[Prime]\[Prime]",
              MultilineFunction->None], "[", "u", "]"}]}]}], ")"}]}]}], 
       ")"}]}], "+", 
     RowBox[{
      SuperscriptBox[
       RowBox[{"at", "[", "u", "]"}], "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "2"}], " ", 
         SuperscriptBox[
          RowBox[{"ax", "[", "u", "]"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{"\[CapitalLambda]", "+", 
           RowBox[{"m2", " ", 
            RowBox[{"F", "[", 
             FractionBox[
              SuperscriptBox["\[Alpha]", "2"], 
              SuperscriptBox[
               RowBox[{"ax", "[", "u", "]"}], "2"]], "]"}]}]}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"NN", "[", "u", "]"}], "2"]}], "+", 
        RowBox[{"2", " ", "m2", " ", 
         SuperscriptBox["\[Alpha]", "2"], " ", 
         SuperscriptBox[
          RowBox[{"NN", "[", "u", "]"}], "2"], " ", 
         RowBox[{
          SuperscriptBox["F", "\[Prime]",
           MultilineFunction->None], "[", 
          FractionBox[
           SuperscriptBox["\[Alpha]", "2"], 
           SuperscriptBox[
            RowBox[{"ax", "[", "u", "]"}], "2"]], "]"}]}], "+", 
        RowBox[{
         RowBox[{"ax", "[", "u", "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{
             SuperscriptBox["ax", "\[Prime]",
              MultilineFunction->None], "[", "u", "]"}], " ", 
            RowBox[{
             SuperscriptBox["NN", "\[Prime]",
              MultilineFunction->None], "[", "u", "]"}]}], "-", 
           RowBox[{"2", " ", 
            RowBox[{"NN", "[", "u", "]"}], " ", 
            RowBox[{
             SuperscriptBox["ax", "\[Prime]\[Prime]",
              MultilineFunction->None], "[", "u", "]"}]}]}], ")"}]}]}], 
       ")"}]}]}], ")"}]}]}]], "Output",
 CellChangeTimes->{{3.624009673523596*^9, 3.6240097117129345`*^9}, 
   3.6240336451215773`*^9, 3.62404084221221*^9, 3.624082698167072*^9, 
   3.624110030801276*^9, 3.624110383224495*^9, 3.6242153496546707`*^9, 
   3.6243433541878214`*^9, 3.624344694908633*^9, 3.624345065176464*^9, 
   3.62436243869505*^9, 3.624376529177026*^9, 3.624453087275617*^9, 
   3.6244732125441165`*^9, 3.6245194704782915`*^9, 3.6245215724132195`*^9, 
   3.624530817381276*^9, 3.624536333177363*^9, 3.6245460450691633`*^9, 
   3.6245500073679857`*^9, 3.624559316435549*^9, 3.6246064441044254`*^9, 
   3.6249676706408777`*^9, 3.6252072147446337`*^9, 3.693748432477138*^9, {
   3.6937591787173653`*^9, 3.693759202277977*^9}, 3.693809166038974*^9, 
   3.77061949665022*^9, 3.771960890650098*^9}],

Cell[BoxData[
 RowBox[{
  SuperscriptBox[
   RowBox[{"at", "[", "u", "]"}], "2"], " ", 
  RowBox[{"NN", "[", "u", "]"}], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{
     RowBox[{"-", "4"}], " ", 
     RowBox[{"at", "[", "u", "]"}], " ", 
     RowBox[{"NN", "[", "u", "]"}], " ", 
     RowBox[{
      SuperscriptBox["At", "\[Prime]",
       MultilineFunction->None], "[", "u", "]"}], " ", 
     RowBox[{
      SuperscriptBox["ax", "\[Prime]",
       MultilineFunction->None], "[", "u", "]"}]}], "+", 
    RowBox[{
     RowBox[{"ax", "[", "u", "]"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{
         SuperscriptBox["At", "\[Prime]",
          MultilineFunction->None], "[", "u", "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", 
           RowBox[{"NN", "[", "u", "]"}], " ", 
           RowBox[{
            SuperscriptBox["at", "\[Prime]",
             MultilineFunction->None], "[", "u", "]"}]}], "+", 
          RowBox[{
           RowBox[{"at", "[", "u", "]"}], " ", 
           RowBox[{
            SuperscriptBox["NN", "\[Prime]",
             MultilineFunction->None], "[", "u", "]"}]}]}], ")"}]}], "-", 
       RowBox[{"2", " ", 
        RowBox[{"at", "[", "u", "]"}], " ", 
        RowBox[{"NN", "[", "u", "]"}], " ", 
        RowBox[{
         SuperscriptBox["At", "\[Prime]\[Prime]",
          MultilineFunction->None], "[", "u", "]"}]}]}], ")"}]}]}], 
   ")"}]}]], "Output",
 CellChangeTimes->{{3.624009673523596*^9, 3.6240097117129345`*^9}, 
   3.6240336451215773`*^9, 3.62404084221221*^9, 3.624082698167072*^9, 
   3.624110030801276*^9, 3.624110383224495*^9, 3.6242153496546707`*^9, 
   3.6243433541878214`*^9, 3.624344694908633*^9, 3.624345065176464*^9, 
   3.62436243869505*^9, 3.624376529177026*^9, 3.624453087275617*^9, 
   3.6244732125441165`*^9, 3.6245194704782915`*^9, 3.6245215724132195`*^9, 
   3.624530817381276*^9, 3.624536333177363*^9, 3.6245460450691633`*^9, 
   3.6245500073679857`*^9, 3.624559316435549*^9, 3.6246064441044254`*^9, 
   3.6249676706408777`*^9, 3.6252072147446337`*^9, 3.693748432477138*^9, {
   3.6937591787173653`*^9, 3.693759202277977*^9}, 3.693809166038974*^9, 
   3.77061949665022*^9, 3.7719608907250257`*^9}]
}, Open  ]],

Cell[" ", "Text",
 Editable->False,
 Selectable->False,
 CellFrame->{{0, 0}, {0, 0.5}},
 ShowCellBracket->False,
 CellMargins->{{0, 0}, {1, 1}},
 CellElementSpacings->{"CellMinHeight"->1},
 CellFrameMargins->0,
 CellFrameColor->RGBColor[0, 0, 1],
 CellSize->{Inherited, 3}],

Cell[TextData[StyleBox["Here we assume an ansatz for our metric and gauge \
field and we obtain our final equations",
 FontWeight->"Bold"]], "Text",
 CellChangeTimes->{{3.771960676562682*^9, 3.7719606918280554`*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"at", "[", "u_", "]"}], ":=", 
  RowBox[{
   FractionBox["1", "u"], 
   SqrtBox[
    RowBox[{"f", "[", "u", "]"}]]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ax", "[", "u_", "]"}], ":=", 
  FractionBox["1", "u"]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"NN", "[", "u_", "]"}], ":=", 
  RowBox[{
   FractionBox["1", 
    SuperscriptBox["u", "2"]], 
   FractionBox["1", 
    RowBox[{"f", "[", "u", "]"}]]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"At", "[", "u_", "]"}], ":=", 
  RowBox[{"\[Mu]", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["u", "uh"]}], "+", "1"}], ")"}], " "}]}]}], "Input",
 CellChangeTimes->{{3.6938089592677345`*^9, 3.6938089621526403`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   FractionBox[
    RowBox[{"-", "1"}], "2"], 
   SuperscriptBox["u", "5"], " ", 
   SuperscriptBox["uh", "2"], " ", 
   SqrtBox[
    RowBox[{"f", "[", "u", "]"}]], 
   FractionBox["1", 
    RowBox[{"at", "[", "u", "]"}]], "eqN"}], "//", 
  "FS"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   FractionBox[
    RowBox[{"-", "1"}], "2"], 
   SuperscriptBox["u", "6"], " ", 
   SuperscriptBox["uh", "2"], " ", 
   SuperscriptBox[
    RowBox[{"f", "[", "u", "]"}], "2"], 
   FractionBox["1", 
    SuperscriptBox[
     RowBox[{"at", "[", "u", "]"}], "2"]], "eqat"}], "//", 
  "FS"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   FractionBox["1", "2"], 
   SuperscriptBox["u", "7"], " ", 
   SuperscriptBox["uh", "2"], " ", 
   SuperscriptBox[
    RowBox[{"f", "[", "u", "]"}], 
    RowBox[{"3", "/", "2"}]], "eqax"}], "//", "FS"}], "\[IndentingNewLine]", 
 RowBox[{"eqAt", "//", "FS"}]}], "Input",
 CellChangeTimes->{{3.6240097603090525`*^9, 3.6240097980920935`*^9}, {
  3.62403366057653*^9, 3.6240336609359145`*^9}, {3.6240827195274754`*^9, 
  3.624082728246646*^9}, {3.624343423566168*^9, 3.624343496194688*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"2", " ", 
   SuperscriptBox["uh", "2"], " ", "\[CapitalLambda]"}], "+", 
  RowBox[{
   SuperscriptBox["u", "4"], " ", 
   SuperscriptBox["\[Mu]", "2"]}], "+", 
  RowBox[{"2", " ", 
   SuperscriptBox["uh", "2"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"3", " ", 
      RowBox[{"f", "[", "u", "]"}]}], "+", 
     RowBox[{"m2", " ", 
      RowBox[{"F", "[", 
       RowBox[{
        SuperscriptBox["u", "2"], " ", 
        SuperscriptBox["\[Alpha]", "2"]}], "]"}]}], "-", 
     RowBox[{"u", " ", 
      RowBox[{
       SuperscriptBox["f", "\[Prime]",
        MultilineFunction->None], "[", "u", "]"}]}]}], ")"}]}]}]], "Output",
 CellChangeTimes->{{3.624009773934681*^9, 3.6240097989983854`*^9}, 
   3.6240336633804893`*^9, 3.6240416376110015`*^9, 3.6240827296529646`*^9, 
   3.624110031754446*^9, 3.624110384099539*^9, 3.624215351451635*^9, {
   3.6243434521456633`*^9, 3.624343496694685*^9}, 3.624344695502412*^9, 
   3.624345065707741*^9, 3.62436243928583*^9, 3.6243765297010374`*^9, 
   3.624453087994402*^9, 3.6244732132509727`*^9, 3.624519471150199*^9, 
   3.6245215729601183`*^9, 3.624530817928175*^9, 3.6245363336930156`*^9, 
   3.624546045660555*^9, 3.6245500079000864`*^9, 3.624559317131779*^9, 
   3.6246064447294564`*^9, 3.6249676711721573`*^9, 3.6252072152759123`*^9, 
   3.6937484342623205`*^9, 3.6937592037468*^9, {3.693809167570298*^9, 
   3.6938091763238773`*^9}, 3.770619497219697*^9, 3.771960890836919*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"2", " ", 
   SuperscriptBox["uh", "2"], " ", "\[CapitalLambda]"}], "+", 
  RowBox[{
   SuperscriptBox["u", "4"], " ", 
   SuperscriptBox["\[Mu]", "2"]}], "+", 
  RowBox[{"2", " ", 
   SuperscriptBox["uh", "2"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"3", " ", 
      RowBox[{"f", "[", "u", "]"}]}], "+", 
     RowBox[{"m2", " ", 
      RowBox[{"F", "[", 
       RowBox[{
        SuperscriptBox["u", "2"], " ", 
        SuperscriptBox["\[Alpha]", "2"]}], "]"}]}], "-", 
     RowBox[{"u", " ", 
      RowBox[{
       SuperscriptBox["f", "\[Prime]",
        MultilineFunction->None], "[", "u", "]"}]}]}], ")"}]}]}]], "Output",
 CellChangeTimes->{{3.624009773934681*^9, 3.6240097989983854`*^9}, 
   3.6240336633804893`*^9, 3.6240416376110015`*^9, 3.6240827296529646`*^9, 
   3.624110031754446*^9, 3.624110384099539*^9, 3.624215351451635*^9, {
   3.6243434521456633`*^9, 3.624343496694685*^9}, 3.624344695502412*^9, 
   3.624345065707741*^9, 3.62436243928583*^9, 3.6243765297010374`*^9, 
   3.624453087994402*^9, 3.6244732132509727`*^9, 3.624519471150199*^9, 
   3.6245215729601183`*^9, 3.624530817928175*^9, 3.6245363336930156`*^9, 
   3.624546045660555*^9, 3.6245500079000864`*^9, 3.624559317131779*^9, 
   3.6246064447294564`*^9, 3.6249676711721573`*^9, 3.6252072152759123`*^9, 
   3.6937484342623205`*^9, 3.6937592037468*^9, {3.693809167570298*^9, 
   3.6938091763238773`*^9}, 3.770619497219697*^9, 3.771960890840685*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"-", "2"}], " ", 
   SuperscriptBox["uh", "2"], " ", "\[CapitalLambda]"}], "+", 
  RowBox[{
   SuperscriptBox["u", "4"], " ", 
   SuperscriptBox["\[Mu]", "2"]}], "-", 
  RowBox[{
   SuperscriptBox["uh", "2"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"6", " ", 
      RowBox[{"f", "[", "u", "]"}]}], "+", 
     RowBox[{"2", " ", "m2", " ", 
      RowBox[{"F", "[", 
       RowBox[{
        SuperscriptBox["u", "2"], " ", 
        SuperscriptBox["\[Alpha]", "2"]}], "]"}]}], "+", 
     RowBox[{"u", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "4"}], " ", 
         RowBox[{
          SuperscriptBox["f", "\[Prime]",
           MultilineFunction->None], "[", "u", "]"}]}], "-", 
        RowBox[{"2", " ", "m2", " ", "u", " ", 
         SuperscriptBox["\[Alpha]", "2"], " ", 
         RowBox[{
          SuperscriptBox["F", "\[Prime]",
           MultilineFunction->None], "[", 
          RowBox[{
           SuperscriptBox["u", "2"], " ", 
           SuperscriptBox["\[Alpha]", "2"]}], "]"}]}], "+", 
        RowBox[{"u", " ", 
         RowBox[{
          SuperscriptBox["f", "\[Prime]\[Prime]",
           MultilineFunction->None], "[", "u", "]"}]}]}], ")"}]}]}], 
    ")"}]}]}]], "Output",
 CellChangeTimes->{{3.624009773934681*^9, 3.6240097989983854`*^9}, 
   3.6240336633804893`*^9, 3.6240416376110015`*^9, 3.6240827296529646`*^9, 
   3.624110031754446*^9, 3.624110384099539*^9, 3.624215351451635*^9, {
   3.6243434521456633`*^9, 3.624343496694685*^9}, 3.624344695502412*^9, 
   3.624345065707741*^9, 3.62436243928583*^9, 3.6243765297010374`*^9, 
   3.624453087994402*^9, 3.6244732132509727`*^9, 3.624519471150199*^9, 
   3.6245215729601183`*^9, 3.624530817928175*^9, 3.6245363336930156`*^9, 
   3.624546045660555*^9, 3.6245500079000864`*^9, 3.624559317131779*^9, 
   3.6246064447294564`*^9, 3.6249676711721573`*^9, 3.6252072152759123`*^9, 
   3.6937484342623205`*^9, 3.6937592037468*^9, {3.693809167570298*^9, 
   3.6938091763238773`*^9}, 3.770619497219697*^9, 3.771960891081753*^9}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.624009773934681*^9, 3.6240097989983854`*^9}, 
   3.6240336633804893`*^9, 3.6240416376110015`*^9, 3.6240827296529646`*^9, 
   3.624110031754446*^9, 3.624110384099539*^9, 3.624215351451635*^9, {
   3.6243434521456633`*^9, 3.624343496694685*^9}, 3.624344695502412*^9, 
   3.624345065707741*^9, 3.62436243928583*^9, 3.6243765297010374`*^9, 
   3.624453087994402*^9, 3.6244732132509727`*^9, 3.624519471150199*^9, 
   3.6245215729601183`*^9, 3.624530817928175*^9, 3.6245363336930156`*^9, 
   3.624546045660555*^9, 3.6245500079000864`*^9, 3.624559317131779*^9, 
   3.6246064447294564`*^9, 3.6249676711721573`*^9, 3.6252072152759123`*^9, 
   3.6937484342623205`*^9, 3.6937592037468*^9, {3.693809167570298*^9, 
   3.6938091763238773`*^9}, 3.770619497219697*^9, 3.7719608910835896`*^9}]
}, Open  ]],

Cell[" ", "Text",
 Editable->False,
 Selectable->False,
 CellFrame->{{0, 0}, {0, 0.5}},
 ShowCellBracket->False,
 CellMargins->{{0, 0}, {1, 1}},
 CellElementSpacings->{"CellMinHeight"->1},
 CellFrameMargins->0,
 CellFrameColor->RGBColor[0, 0, 1],
 CellSize->{Inherited, 3}],

Cell[TextData[StyleBox["We solve the equation for the background and define \
some useful objects for later",
 FontWeight->"Bold"]], "Text",
 CellChangeTimes->{{3.771960698624224*^9, 3.771960710675619*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"DSolve", "[", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"2", " ", 
      SuperscriptBox["uh", "2"], " ", "\[CapitalLambda]"}], "+", 
     RowBox[{
      SuperscriptBox["u", "4"], " ", 
      SuperscriptBox["\[Mu]", "2"]}], "+", 
     RowBox[{"2", " ", 
      SuperscriptBox["uh", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"3", " ", 
         RowBox[{"f", "[", "u", "]"}]}], "+", 
        RowBox[{"m2", " ", 
         RowBox[{"F", "[", 
          RowBox[{
           SuperscriptBox["u", "2"], " ", 
           SuperscriptBox["\[Alpha]", "2"]}], "]"}]}], "-", 
        RowBox[{"u", " ", 
         RowBox[{
          SuperscriptBox["f", "\[Prime]",
           MultilineFunction->None], "[", "u", "]"}]}]}], ")"}]}]}], 
    "\[Equal]", "0"}], ",", "f", ",", "u"}], "]"}]], "Input",
 CellChangeTimes->{{3.624343574667194*^9, 3.624343579183038*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{"f", "\[Rule]", 
    RowBox[{"Function", "[", 
     RowBox[{
      RowBox[{"{", "u", "}"}], ",", 
      RowBox[{
       RowBox[{
        SuperscriptBox["u", "3"], " ", 
        RowBox[{"C", "[", "1", "]"}]}], "+", 
       RowBox[{
        SuperscriptBox["u", "3"], " ", 
        RowBox[{
         SubsuperscriptBox["\[Integral]", "1", "u"], 
         RowBox[{
          FractionBox[
           RowBox[{
            RowBox[{"2", " ", 
             SuperscriptBox["uh", "2"], " ", "\[CapitalLambda]"}], "+", 
            RowBox[{"2", " ", "m2", " ", 
             SuperscriptBox["uh", "2"], " ", 
             RowBox[{"F", "[", 
              RowBox[{
               SuperscriptBox["\[Alpha]", "2"], " ", 
               SuperscriptBox[
                RowBox[{"K", "[", "1", "]"}], "2"]}], "]"}]}], "+", 
            RowBox[{
             SuperscriptBox["\[Mu]", "2"], " ", 
             SuperscriptBox[
              RowBox[{"K", "[", "1", "]"}], "4"]}]}], 
           RowBox[{"2", " ", 
            SuperscriptBox["uh", "2"], " ", 
            SuperscriptBox[
             RowBox[{"K", "[", "1", "]"}], "4"]}]], 
          RowBox[{"\[DifferentialD]", 
           RowBox[{"K", "[", "1", "]"}]}]}]}]}]}]}], "]"}]}], "}"}], 
  "}"}]], "Output",
 CellChangeTimes->{3.624343587370926*^9, 3.6243447032371597`*^9, 
  3.6243450734893665`*^9, 3.6243624478078165`*^9, 3.624376537525215*^9, 
  3.6244530989793043`*^9, 3.6244732252000465`*^9, 3.6245194823538713`*^9, 
  3.624521581226143*^9, 3.6245308284599323`*^9, 3.624536344174491*^9, 
  3.624546055146852*^9, 3.6245500162644157`*^9, 3.6245593270480413`*^9, 
  3.6246064562769156`*^9, 3.624967679094425*^9, 3.6252072264327154`*^9, 
  3.693748459878287*^9, 3.6937592247786236`*^9, 3.7706195006425323`*^9, 
  3.7719608938554473`*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"fback", "=", 
   RowBox[{"{", 
    RowBox[{"f", "\[Rule]", 
     RowBox[{"Function", "[", 
      RowBox[{
       RowBox[{"{", "u", "}"}], ",", 
       RowBox[{
        SuperscriptBox["u", "3"], " ", 
        RowBox[{
         SubsuperscriptBox["\[Integral]", "uh", "u"], 
         RowBox[{
          FractionBox[
           RowBox[{
            RowBox[{"2", " ", 
             SuperscriptBox["uh", "2"], " ", "\[CapitalLambda]"}], "+", 
            RowBox[{"2", " ", "m2", " ", 
             SuperscriptBox["uh", "2"], " ", 
             RowBox[{"F", "[", 
              RowBox[{
               SuperscriptBox["\[Alpha]", "2"], " ", 
               SuperscriptBox[
                RowBox[{"K", "[", "1", "]"}], "2"]}], "]"}]}], "+", 
            RowBox[{
             SuperscriptBox["\[Mu]", "2"], " ", 
             SuperscriptBox[
              RowBox[{"K", "[", "1", "]"}], "4"]}]}], 
           RowBox[{"2", " ", 
            SuperscriptBox["uh", "2"], " ", 
            SuperscriptBox[
             RowBox[{"K", "[", "1", "]"}], "4"]}]], 
          RowBox[{"\[DifferentialD]", 
           RowBox[{"K", "[", "1", "]"}]}]}]}]}]}], "]"}]}], "}"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.6243436028560486`*^9, 3.6243436102314053`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"f2ndback", "=", 
  RowBox[{
   RowBox[{"Solve", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"-", "2"}], " ", 
        SuperscriptBox["uh", "2"], " ", "\[CapitalLambda]"}], "+", 
       RowBox[{
        SuperscriptBox["u", "4"], " ", 
        SuperscriptBox["\[Mu]", "2"]}], "-", 
       RowBox[{
        SuperscriptBox["uh", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"6", " ", 
           RowBox[{"f", "[", "u", "]"}]}], "+", 
          RowBox[{"2", " ", "m2", " ", 
           RowBox[{"F", "[", 
            RowBox[{
             SuperscriptBox["u", "2"], " ", 
             SuperscriptBox["\[Alpha]", "2"]}], "]"}]}], "+", 
          RowBox[{"u", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "4"}], " ", 
              RowBox[{
               SuperscriptBox["f", "\[Prime]",
                MultilineFunction->None], "[", "u", "]"}]}], "-", 
             RowBox[{"2", " ", "m2", " ", "u", " ", 
              SuperscriptBox["\[Alpha]", "2"], " ", 
              RowBox[{
               SuperscriptBox["F", "\[Prime]",
                MultilineFunction->None], "[", 
               RowBox[{
                SuperscriptBox["u", "2"], " ", 
                SuperscriptBox["\[Alpha]", "2"]}], "]"}]}], "+", 
             RowBox[{"u", " ", 
              RowBox[{
               SuperscriptBox["f", "\[Prime]\[Prime]",
                MultilineFunction->None], "[", "u", "]"}]}]}], ")"}]}]}], 
         ")"}]}]}], "\[Equal]", "0"}], ",", 
     RowBox[{
      RowBox[{"f", "''"}], "[", "u", "]"}]}], "]"}], "[", 
   RowBox[{"[", "1", "]"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.6243436189193244`*^9, 3.6243436335294046`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    SuperscriptBox["f", "\[Prime]\[Prime]",
     MultilineFunction->None], "[", "u", "]"}], "\[Rule]", 
   FractionBox[
    RowBox[{
     RowBox[{
      RowBox[{"-", "2"}], " ", 
      SuperscriptBox["uh", "2"], " ", "\[CapitalLambda]"}], "+", 
     RowBox[{
      SuperscriptBox["u", "4"], " ", 
      SuperscriptBox["\[Mu]", "2"]}], "-", 
     RowBox[{"6", " ", 
      SuperscriptBox["uh", "2"], " ", 
      RowBox[{"f", "[", "u", "]"}]}], "-", 
     RowBox[{"2", " ", "m2", " ", 
      SuperscriptBox["uh", "2"], " ", 
      RowBox[{"F", "[", 
       RowBox[{
        SuperscriptBox["u", "2"], " ", 
        SuperscriptBox["\[Alpha]", "2"]}], "]"}]}], "+", 
     RowBox[{"4", " ", "u", " ", 
      SuperscriptBox["uh", "2"], " ", 
      RowBox[{
       SuperscriptBox["f", "\[Prime]",
        MultilineFunction->None], "[", "u", "]"}]}], "+", 
     RowBox[{"2", " ", "m2", " ", 
      SuperscriptBox["u", "2"], " ", 
      SuperscriptBox["uh", "2"], " ", 
      SuperscriptBox["\[Alpha]", "2"], " ", 
      RowBox[{
       SuperscriptBox["F", "\[Prime]",
        MultilineFunction->None], "[", 
       RowBox[{
        SuperscriptBox["u", "2"], " ", 
        SuperscriptBox["\[Alpha]", "2"]}], "]"}]}]}], 
    RowBox[{
     SuperscriptBox["u", "2"], " ", 
     SuperscriptBox["uh", "2"]}]]}], "}"}]], "Output",
 CellChangeTimes->{{3.6243436243727093`*^9, 3.62434363429506*^9}, 
   3.624344703565302*^9, 3.624345073848759*^9, 3.6243624481393404`*^9, 
   3.6243765378372226`*^9, 3.6244530993699474`*^9, 3.624473225625693*^9, 
   3.624519482682002*^9, 3.624521581538659*^9, 3.6245308287568216`*^9, 
   3.624536344682829*^9, 3.6245460556161613`*^9, 3.624550016673689*^9, 
   3.6245593274181004`*^9, 3.624606456651904*^9, 3.6249676794069395`*^9, 
   3.625207226838977*^9, 3.69374846074303*^9, 3.693759225626522*^9, 
   3.69380919363346*^9, 3.7706195008280373`*^9, 3.7719608940073977`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[CapitalLambda]back", "=", 
  RowBox[{
   RowBox[{"Solve", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"2", " ", 
        SuperscriptBox["uh", "2"], " ", "\[CapitalLambda]"}], "+", 
       RowBox[{
        SuperscriptBox["u", "4"], " ", 
        SuperscriptBox["\[Mu]", "2"]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["uh", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"3", " ", 
           RowBox[{"f", "[", "u", "]"}]}], "+", 
          RowBox[{"m2", " ", 
           RowBox[{"F", "[", 
            RowBox[{
             SuperscriptBox["u", "2"], " ", 
             SuperscriptBox["\[Alpha]", "2"]}], "]"}]}], "-", 
          RowBox[{"u", " ", 
           RowBox[{
            SuperscriptBox["f", "\[Prime]",
             MultilineFunction->None], "[", "u", "]"}]}]}], ")"}]}]}], 
      "\[Equal]", "0"}], ",", "\[CapitalLambda]"}], "]"}], "[", 
   RowBox[{"[", "1", "]"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.624343641467285*^9, 3.6243436745470047`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"\[CapitalLambda]", "\[Rule]", 
   FractionBox[
    RowBox[{
     RowBox[{
      RowBox[{"-", 
       SuperscriptBox["u", "4"]}], " ", 
      SuperscriptBox["\[Mu]", "2"]}], "-", 
     RowBox[{"6", " ", 
      SuperscriptBox["uh", "2"], " ", 
      RowBox[{"f", "[", "u", "]"}]}], "-", 
     RowBox[{"2", " ", "m2", " ", 
      SuperscriptBox["uh", "2"], " ", 
      RowBox[{"F", "[", 
       RowBox[{
        SuperscriptBox["u", "2"], " ", 
        SuperscriptBox["\[Alpha]", "2"]}], "]"}]}], "+", 
     RowBox[{"2", " ", "u", " ", 
      SuperscriptBox["uh", "2"], " ", 
      RowBox[{
       SuperscriptBox["f", "\[Prime]",
        MultilineFunction->None], "[", "u", "]"}]}]}], 
    RowBox[{"2", " ", 
     SuperscriptBox["uh", "2"]}]]}], "}"}]], "Output",
 CellChangeTimes->{{3.6243436662028513`*^9, 3.6243436750470257`*^9}, 
   3.624344703565302*^9, 3.6243450738643827`*^9, 3.624362448154972*^9, 
   3.6243765378612204`*^9, 3.624453099385573*^9, 3.6244732256576967`*^9, 
   3.624519482713267*^9, 3.624521581554284*^9, 3.62453082877245*^9, 
   3.62453634470084*^9, 3.6245460556421785`*^9, 3.6245500166846943`*^9, 
   3.6245593274181004`*^9, 3.624606456651904*^9, 3.6249676794069395`*^9, 
   3.625207226838977*^9, 3.6937484607830563`*^9, 3.693759225673399*^9, 
   3.6938091936959667`*^9, 3.7706195008519735`*^9, 3.771960894027285*^9}]
}, Open  ]],

Cell[" ", "Text",
 Editable->False,
 Selectable->False,
 CellFrame->{{0, 0}, {0, 0.5}},
 ShowCellBracket->False,
 CellMargins->{{0, 0}, {1, 1}},
 CellElementSpacings->{"CellMinHeight"->1},
 CellFrameMargins->0,
 CellFrameColor->RGBColor[0, 0, 1],
 CellSize->{Inherited, 3}],

Cell[" ", "Text",
 Editable->False,
 Selectable->False,
 CellFrame->{{0, 0}, {0, 0.5}},
 ShowCellBracket->False,
 CellMargins->{{0, 0}, {1, 1}},
 CellElementSpacings->{"CellMinHeight"->1},
 CellFrameMargins->0,
 CellFrameColor->RGBColor[0, 0, 1],
 CellSize->{Inherited, 3}]
}, Closed]],

Cell[CellGroupData[{

Cell["Equations (safe way)", "Section",
 CellChangeTimes->{{3.7719607199806376`*^9, 3.771960724262961*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"\[Phi]x", "=", 
   RowBox[{
    RowBox[{"\[Alpha]", " ", "x"}], " ", "+", 
    RowBox[{"\[Epsilon]", " ", 
     RowBox[{"\[Delta]\[Phi]x", "[", 
      RowBox[{"t", ",", "u", ",", "y"}], "]"}]}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Phi]y", "=", 
   RowBox[{"\[Alpha]", " ", "y"}]}], " ", ";"}]}], "Input",
 CellChangeTimes->{{3.756543343824933*^9, 3.756543378499168*^9}, {
  3.7565455303492393`*^9, 3.7565455362519145`*^9}, {3.771960908103113*^9, 
  3.7719609545544205`*^9}, {3.771961106092139*^9, 3.7719611096590357`*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Xdd", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"Outer", "[", 
      RowBox[{"Times", ",", "\[Phi]xd", ",", "\[Phi]xd"}], "]"}], "+", 
     RowBox[{"Outer", "[", 
      RowBox[{"Times", ",", "\[Phi]yd", ",", "\[Phi]yd"}], "]"}]}], "//", 
    "Simplify"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"FAdD", ":=", 
  RowBox[{"Raise", "[", 
   RowBox[{"FAdd", ",", "2"}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"FF", "=", 
   RowBox[{"Contract", "[", 
    RowBox[{
     RowBox[{"Outer", "[", 
      RowBox[{"Times", ",", "FAdd", ",", "FAdD"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", "4"}], "}"}]}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.7275117047387943`*^9, 3.7275119057486877`*^9}, {
   3.7275121537817135`*^9, 3.7275121582494507`*^9}, 3.727871932095058*^9, {
   3.7278720109961896`*^9, 3.727872031398452*^9}, {3.7310612517035923`*^9, 
   3.7310612954807105`*^9}, {3.7532889217005043`*^9, 3.753288948776705*^9}, {
   3.7532891239144673`*^9, 3.753289138160997*^9}, {3.7532892757484703`*^9, 
   3.753289275934801*^9}, {3.7532907659342947`*^9, 3.7532907688254957`*^9}, {
   3.7565433828425417`*^9, 3.7565434093875656`*^9}, {3.77196089905322*^9, 
   3.7719609038309956`*^9}, 3.7719609594519615`*^9, {3.77196107447657*^9, 
   3.7719610776877165`*^9}}],

Cell[" ", "Text",
 Editable->False,
 Selectable->False,
 CellFrame->{{0, 0}, {0, 0.5}},
 ShowCellBracket->False,
 CellMargins->{{0, 0}, {1, 1}},
 CellElementSpacings->{"CellMinHeight"->1},
 CellFrameMargins->0,
 CellFrameColor->RGBColor[0, 0, 1],
 CellSize->{Inherited, 3}],

Cell[TextData[StyleBox["Maxwell equation",
 FontWeight->"Bold"]], "Text",
 CellChangeTimes->{{3.727512476224573*^9, 3.7275124782181606`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"EQSmaxwell", "=", 
   RowBox[{"Contract", "[", 
    RowBox[{
     RowBox[{"Raise", "[", 
      RowBox[{
       RowBox[{"covD", "[", "FAdd", "]"}], ",", "3"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "3"}], "}"}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.727888285779765*^9, 3.727888371760988*^9}, 
   3.727889357573536*^9, {3.7532889793211164`*^9, 3.753289010628629*^9}}],

Cell[" ", "Text",
 Editable->False,
 Selectable->False,
 CellFrame->{{0, 0}, {0, 0.5}},
 ShowCellBracket->False,
 CellMargins->{{0, 0}, {1, 1}},
 CellElementSpacings->{"CellMinHeight"->1},
 CellFrameMargins->0,
 CellFrameColor->RGBColor[0, 0, 1],
 CellSize->{Inherited, 3}],

Cell[TextData[StyleBox["Scalars equation",
 FontWeight->"Bold"]], "Text",
 CellChangeTimes->{{3.727512476224573*^9, 3.7275124782181606`*^9}, {
  3.756545772599242*^9, 3.756545773240528*^9}, {3.7719608125711*^9, 
  3.771960813556839*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"EQSaxions", "=", 
   RowBox[{
    RowBox[{"covDiv", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"F", "'"}], "[", "X", "]"}], 
       RowBox[{"Raise", "[", 
        RowBox[{
         RowBox[{"covD", "[", "\[Phi]x", "]"}], ",", "1"}], "]"}]}], ",", 
      RowBox[{"{", "1", "}"}]}], "]"}], "+", 
    RowBox[{"covDiv", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"F", "'"}], "[", "X", "]"}], 
       RowBox[{"Raise", "[", 
        RowBox[{
         RowBox[{"covD", "[", "\[Phi]y", "]"}], ",", "1"}], "]"}]}], ",", 
      RowBox[{"{", "1", "}"}]}], "]"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.7565459712191486`*^9, 3.756546004496971*^9}, {
  3.7578292126239815`*^9, 3.7578292164360957`*^9}, {3.771961207038547*^9, 
  3.7719612099969683`*^9}}],

Cell[" ", "Text",
 Editable->False,
 Selectable->False,
 CellFrame->{{0, 0}, {0, 0.5}},
 ShowCellBracket->False,
 CellMargins->{{0, 0}, {1, 1}},
 CellElementSpacings->{"CellMinHeight"->1},
 CellFrameMargins->0,
 CellFrameColor->RGBColor[0, 0, 1],
 CellSize->{Inherited, 3}],

Cell[TextData[StyleBox["Einstein equations",
 FontWeight->"Bold"]], "Text",
 CellChangeTimes->{{3.727512770322611*^9, 3.7275127725042496`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"EQSeinstein", "=", 
   RowBox[{"Rdd", "-", 
    RowBox[{
     FractionBox["1", "2"], "gdd", 
     RowBox[{"(", 
      RowBox[{"R", "-", 
       RowBox[{
        FractionBox["1", "2"], " ", "F2A"}], "-", 
       RowBox[{"2", " ", "m2", " ", 
        RowBox[{"F", "[", "X", "]"}]}], "-", 
       RowBox[{"2", "\[CapitalLambda]"}]}], ")"}]}], "-", "FF", "-", 
    RowBox[{"m2", " ", 
     RowBox[{
      RowBox[{"F", "'"}], "[", "X", "]"}], "Xdd"}]}]}], ";"}]], "Input",
 CellChangeTimes->CompressedData["
1:eJxTTMoPSmViYGAQAWIQfZFdeuaqo68d74rtWAqircRbTq8G0hJPlc6AaKGM
pEsg2iy84CaIrpFTuRV57LXjPA4zMC1TvP45iH7SdAxMN/2dxR4FpNlKmblA
9MmOXStBdI/WJTB94EfIOhCd53oBTK+ou34cRE8WP3oCRO8KuJqUAKQv6DwC
00vYdt1rAtIKt1mfgWgz7hBm3rOvHUPYtVhBtIhXyOEr31476ia9OgWixdYn
XgTRctzpl0D0r/z/ileB9BPDBUog+svbx/Ug2muidiOIfpU7MbL2/2vHZIHm
OBDtqJ/+olDqjWOryD0wPWFl63sQ7fP43EcQzV9w4DeIboiZ9QdEAwAOSrLE

  "]]
}, Closed]],

Cell[CellGroupData[{

Cell["Check we get the same equations", "Section",
 CellChangeTimes->{{3.7719609716606154`*^9, 3.7719609754582877`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"EQSmaxwell", "/.", 
   RowBox[{"\[Epsilon]", "\[Rule]", "0"}]}], "//", 
  "Simplify"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"EQSaxions", "/.", 
   RowBox[{"\[Epsilon]", "\[Rule]", "0"}]}], "//", 
  "Simplify"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"EQSeinstein", "/.", 
   RowBox[{"\[Epsilon]", "\[Rule]", "0"}]}], "//", "Simplify"}]}], "Input",
 CellChangeTimes->{{3.771960995606763*^9, 3.7719610105223103`*^9}, {
  3.771961046311739*^9, 3.7719610550912957`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}]], "Output",
 CellChangeTimes->{{3.771960997504943*^9, 3.771961055381294*^9}, 
   3.7719610859925284`*^9, {3.7719611181586533`*^9, 3.7719611202237463`*^9}, 
   3.7719611695984387`*^9, 3.771961237224883*^9, 3.771961319469386*^9}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.771960997504943*^9, 3.771961055381294*^9}, 
   3.7719610859925284`*^9, {3.7719611181586533`*^9, 3.7719611202237463`*^9}, 
   3.7719611695984387`*^9, 3.771961237224883*^9, 3.771961319475004*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{
        RowBox[{"f", "[", "u", "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", 
           SuperscriptBox["uh", "2"], " ", "\[CapitalLambda]"}], "+", 
          RowBox[{
           SuperscriptBox["u", "4"], " ", 
           SuperscriptBox["\[Mu]", "2"]}], "+", 
          RowBox[{"6", " ", 
           SuperscriptBox["uh", "2"], " ", 
           RowBox[{"f", "[", "u", "]"}]}], "+", 
          RowBox[{"2", " ", "m2", " ", 
           SuperscriptBox["uh", "2"], " ", 
           RowBox[{"F", "[", 
            RowBox[{
             SuperscriptBox["u", "2"], " ", 
             SuperscriptBox["\[Alpha]", "2"]}], "]"}]}], "-", 
          RowBox[{"2", " ", "u", " ", 
           SuperscriptBox["uh", "2"], " ", 
           RowBox[{
            SuperscriptBox["f", "\[Prime]",
             MultilineFunction->None], "[", "u", "]"}]}]}], ")"}]}], 
       RowBox[{"2", " ", 
        SuperscriptBox["u", "2"], " ", 
        SuperscriptBox["uh", "2"]}]]}], ",", "0", ",", "0", ",", "0"}], "}"}],
    ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", 
     RowBox[{
      FractionBox[
       RowBox[{"3", " ", 
        RowBox[{"f", "[", "u", "]"}]}], 
       SuperscriptBox["u", "2"]], "+", 
      FractionBox[
       RowBox[{"m2", " ", 
        RowBox[{"F", "[", 
         RowBox[{
          SuperscriptBox["u", "2"], " ", 
          SuperscriptBox["\[Alpha]", "2"]}], "]"}]}], 
       SuperscriptBox["u", "2"]], "+", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         FractionBox[
          RowBox[{"2", " ", "\[CapitalLambda]"}], 
          SuperscriptBox["u", "2"]], "-", 
         FractionBox[
          RowBox[{
           SuperscriptBox["u", "2"], " ", 
           SuperscriptBox["\[Mu]", "2"]}], 
          SuperscriptBox["uh", "2"]], "-", 
         FractionBox[
          RowBox[{"4", " ", 
           RowBox[{
            SuperscriptBox["f", "\[Prime]",
             MultilineFunction->None], "[", "u", "]"}]}], "u"], "-", 
         RowBox[{"2", " ", "m2", " ", 
          SuperscriptBox["\[Alpha]", "2"], " ", 
          RowBox[{
           SuperscriptBox["F", "\[Prime]",
            MultilineFunction->None], "[", 
           RowBox[{
            SuperscriptBox["u", "2"], " ", 
            SuperscriptBox["\[Alpha]", "2"]}], "]"}]}], "+", 
         RowBox[{
          SuperscriptBox["f", "\[Prime]\[Prime]",
           MultilineFunction->None], "[", "u", "]"}]}], ")"}]}]}], ",", "0", 
     ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", 
     RowBox[{
      FractionBox[
       RowBox[{"3", " ", 
        RowBox[{"f", "[", "u", "]"}]}], 
       SuperscriptBox["u", "2"]], "+", 
      FractionBox[
       RowBox[{"m2", " ", 
        RowBox[{"F", "[", 
         RowBox[{
          SuperscriptBox["u", "2"], " ", 
          SuperscriptBox["\[Alpha]", "2"]}], "]"}]}], 
       SuperscriptBox["u", "2"]], "+", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         FractionBox[
          RowBox[{"2", " ", "\[CapitalLambda]"}], 
          SuperscriptBox["u", "2"]], "-", 
         FractionBox[
          RowBox[{
           SuperscriptBox["u", "2"], " ", 
           SuperscriptBox["\[Mu]", "2"]}], 
          SuperscriptBox["uh", "2"]], "-", 
         FractionBox[
          RowBox[{"4", " ", 
           RowBox[{
            SuperscriptBox["f", "\[Prime]",
             MultilineFunction->None], "[", "u", "]"}]}], "u"], "-", 
         RowBox[{"2", " ", "m2", " ", 
          SuperscriptBox["\[Alpha]", "2"], " ", 
          RowBox[{
           SuperscriptBox["F", "\[Prime]",
            MultilineFunction->None], "[", 
           RowBox[{
            SuperscriptBox["u", "2"], " ", 
            SuperscriptBox["\[Alpha]", "2"]}], "]"}]}], "+", 
         RowBox[{
          SuperscriptBox["f", "\[Prime]\[Prime]",
           MultilineFunction->None], "[", "u", "]"}]}], ")"}]}]}], ",", "0"}],
     "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", 
     FractionBox[
      RowBox[{
       RowBox[{"2", " ", 
        SuperscriptBox["uh", "2"], " ", "\[CapitalLambda]"}], "+", 
       RowBox[{
        SuperscriptBox["u", "4"], " ", 
        SuperscriptBox["\[Mu]", "2"]}], "+", 
       RowBox[{"6", " ", 
        SuperscriptBox["uh", "2"], " ", 
        RowBox[{"f", "[", "u", "]"}]}], "+", 
       RowBox[{"2", " ", "m2", " ", 
        SuperscriptBox["uh", "2"], " ", 
        RowBox[{"F", "[", 
         RowBox[{
          SuperscriptBox["u", "2"], " ", 
          SuperscriptBox["\[Alpha]", "2"]}], "]"}]}], "-", 
       RowBox[{"2", " ", "u", " ", 
        SuperscriptBox["uh", "2"], " ", 
        RowBox[{
         SuperscriptBox["f", "\[Prime]",
          MultilineFunction->None], "[", "u", "]"}]}]}], 
      RowBox[{"2", " ", 
       SuperscriptBox["u", "2"], " ", 
       SuperscriptBox["uh", "2"], " ", 
       RowBox[{"f", "[", "u", "]"}]}]]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.771960997504943*^9, 3.771961055381294*^9}, 
   3.7719610859925284`*^9, {3.7719611181586533`*^9, 3.7719611202237463`*^9}, 
   3.7719611695984387`*^9, 3.771961237224883*^9, 3.771961319558706*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"EQSeinstein", "/.", 
    RowBox[{"\[Epsilon]", "\[Rule]", "0"}]}], "/.", 
   RowBox[{"Solve", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"eqat", "\[Equal]", "0"}], ",", 
       RowBox[{"eqax", "\[Equal]", "0"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"f", "'"}], "[", "u", "]"}], ",", 
       RowBox[{
        RowBox[{"f", "''"}], "[", "u", "]"}]}], "}"}]}], "]"}]}], "//", 
  "Simplify"}]], "Input",
 CellChangeTimes->{{3.7719611412427382`*^9, 3.771961146224061*^9}, {
  3.7719612491799736`*^9, 3.771961297894228*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}]}], "}"}], 
  "}"}]], "Output",
 CellChangeTimes->{{3.7719611434875193`*^9, 3.7719611465435266`*^9}, 
   3.771961253219595*^9, {3.7719612923750334`*^9, 3.771961321229579*^9}}]
}, Open  ]],

Cell[TextData[StyleBox["We get the same! It is highly suggested to use the \
safe method! It is easy to implement and we have control on everything.",
 FontWeight->"Bold"]], "Text",
 CellChangeTimes->{{3.7719613268226814`*^9, 3.7719613491666937`*^9}}]
}, Closed]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Perturbations", "Chapter",
 CellChangeTimes->{{3.6240409311615105`*^9, 3.624040932755335*^9}}],

Cell[CellGroupData[{

Cell["EOMs", "Section",
 CellChangeTimes->{{3.6240412000362463`*^9, 3.6240412008956656`*^9}}],

Cell[TextData[StyleBox["For simplicity let us just use the lazy method, check \
you get the same with the other method!",
 FontWeight->"Bold"]], "Text",
 CellChangeTimes->{{3.7719613863817883`*^9, 3.771961401890727*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"EQtx", "=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      FractionBox["1", 
       RowBox[{
        RowBox[{"-", 
         FractionBox["1", 
          RowBox[{"2", " ", 
           SuperscriptBox["uh", "2"], " ", 
           SqrtBox[
            RowBox[{"f", "[", "u", "]"}]]}]]}], "u", " ", "uh", 
        SqrtBox[
         FractionBox["1", 
          RowBox[{
           SuperscriptBox["u", "2"], " ", 
           RowBox[{"f", "[", "u", "]"}]}]]], " "}]], 
      RowBox[{
       RowBox[{"EulerEquations", "[", 
        RowBox[{"ll2", ",", 
         RowBox[{"\[Delta]Gtx", "[", 
          RowBox[{"t", ",", "u", ",", "y"}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"t", ",", "u", ",", "y"}], "}"}]}], "]"}], "[", 
       RowBox[{"[", "1", "]"}], "]"}]}], "/.", "\[CapitalLambda]back"}], "/.",
     "f2ndback"}], " ", "//", "FS"}]}], "\[IndentingNewLine]", 
 RowBox[{"EQxy", "=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      FractionBox["1", 
       RowBox[{
        FractionBox["1", 
         RowBox[{"2", " ", 
          SuperscriptBox["uh", "2"], " ", 
          SqrtBox[
           RowBox[{"f", "[", "u", "]"}]]}]], "u", " ", 
        SqrtBox[
         FractionBox["1", 
          RowBox[{
           SuperscriptBox["u", "2"], " ", 
           RowBox[{"f", "[", "u", "]"}]}]]], " "}]], 
      RowBox[{
       RowBox[{"EulerEquations", "[", 
        RowBox[{"ll2", ",", 
         RowBox[{"\[Delta]Gxy", "[", 
          RowBox[{"t", ",", "u", ",", "y"}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"t", ",", "u", ",", "y"}], "}"}]}], "]"}], "[", 
       RowBox[{"[", "1", "]"}], "]"}]}], "/.", "\[CapitalLambda]back"}], "/.",
     "f2ndback"}], " ", "//", "FS"}]}], "\[IndentingNewLine]", 
 RowBox[{"EQxu", "=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      FractionBox["1", 
       RowBox[{
        FractionBox["1", 
         RowBox[{"2", " ", 
          SuperscriptBox["uh", "2"]}]], "u", " ", 
        SqrtBox[
         FractionBox["1", 
          RowBox[{
           SuperscriptBox["u", "2"], " ", 
           RowBox[{"f", "[", "u", "]"}]}]]], " ", 
        SqrtBox[
         RowBox[{"f", "[", "u", "]"}]], " "}]], 
      RowBox[{
       RowBox[{"EulerEquations", "[", 
        RowBox[{"ll2", ",", 
         RowBox[{"\[Delta]Gxu", "[", 
          RowBox[{"t", ",", "u", ",", "y"}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"t", ",", "u", ",", "y"}], "}"}]}], "]"}], "[", 
       RowBox[{"[", "1", "]"}], "]"}]}], "/.", "\[CapitalLambda]back"}], "/.",
     "f2ndback"}], " ", "//", "FS"}]}], "\[IndentingNewLine]", 
 RowBox[{"EQ\[Phi]x", "=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      FractionBox["1", 
       RowBox[{"m2", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          FractionBox["1", 
           RowBox[{
            SuperscriptBox["u", "2"], " ", 
            RowBox[{"f", "[", "u", "]"}]}]], ")"}], 
         RowBox[{"3", "/", "2"}]], " ", 
        SqrtBox[
         RowBox[{"f", "[", "u", "]"}]], " "}]], 
      RowBox[{
       RowBox[{"EulerEquations", "[", 
        RowBox[{"ll2", ",", 
         RowBox[{"\[Delta]\[Phi]x", "[", 
          RowBox[{"t", ",", "u", ",", "y"}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"t", ",", "u", ",", "y"}], "}"}]}], "]"}], "[", 
       RowBox[{"[", "1", "]"}], "]"}]}], "/.", "\[CapitalLambda]back"}], "/.",
     "f2ndback"}], " ", "//", "FS"}]}], "\[IndentingNewLine]", 
 RowBox[{"EQA", "=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      FractionBox["1", 
       RowBox[{
        FractionBox["1", 
         RowBox[{"uh", " ", 
          SqrtBox[
           RowBox[{"f", "[", "u", "]"}]]}]], "u", " ", 
        SqrtBox[
         FractionBox["1", 
          RowBox[{
           SuperscriptBox["u", "2"], " ", 
           RowBox[{"f", "[", "u", "]"}]}]]], " "}]], 
      RowBox[{
       RowBox[{"EulerEquations", "[", 
        RowBox[{"ll2", ",", 
         RowBox[{"\[Delta]Ax", "[", 
          RowBox[{"t", ",", "u", ",", "y"}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"t", ",", "u", ",", "y"}], "}"}]}], "]"}], "[", 
       RowBox[{"[", "1", "]"}], "]"}]}], "/.", "\[CapitalLambda]back"}], "/.",
     "f2ndback"}], " ", "//", "FS"}]}]}], "Input",
 CellChangeTimes->{{3.624040972943391*^9, 3.624041002323907*^9}, {
  3.6252077833037214`*^9, 3.625207788944619*^9}, {3.6252079115443697`*^9, 
  3.625207990767003*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"uh", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "2"}], " ", "m2", " ", 
      SuperscriptBox["u", "2"], " ", 
      SuperscriptBox["\[Alpha]", "2"], " ", 
      RowBox[{"\[Delta]Gtx", "[", 
       RowBox[{"t", ",", "u", ",", "y"}], "]"}], " ", 
      RowBox[{
       SuperscriptBox["F", "\[Prime]",
        MultilineFunction->None], "[", 
       RowBox[{
        SuperscriptBox["u", "2"], " ", 
        SuperscriptBox["\[Alpha]", "2"]}], "]"}]}], "+", 
     RowBox[{"2", " ", "m2", " ", "\[Alpha]", " ", 
      RowBox[{
       SuperscriptBox["F", "\[Prime]",
        MultilineFunction->None], "[", 
       RowBox[{
        SuperscriptBox["u", "2"], " ", 
        SuperscriptBox["\[Alpha]", "2"]}], "]"}], " ", 
      RowBox[{
       SuperscriptBox["\[Delta]\[Phi]x", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"1", ",", "0", ",", "0"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"t", ",", "u", ",", "y"}], "]"}]}], "+", 
     RowBox[{
      SuperscriptBox["u", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         SuperscriptBox["\[Delta]Gtx", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "0", ",", "2"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"t", ",", "u", ",", "y"}], "]"}], "-", 
        RowBox[{
         SuperscriptBox["\[Delta]Gxy", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"1", ",", "0", ",", "1"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"t", ",", "u", ",", "y"}], "]"}]}], ")"}]}]}], ")"}]}], "+", 
  RowBox[{
   RowBox[{"f", "[", "u", "]"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "2"}], " ", "uh", " ", 
      RowBox[{"\[Delta]Gtx", "[", 
       RowBox[{"t", ",", "u", ",", "y"}], "]"}]}], "+", 
     RowBox[{"u", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "2"}], " ", "u", " ", "\[Mu]", " ", 
         RowBox[{
          SuperscriptBox["\[Delta]Ax", 
           TagBox[
            RowBox[{"(", 
             RowBox[{"0", ",", "1", ",", "0"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{"t", ",", "u", ",", "y"}], "]"}]}], "+", 
        RowBox[{"2", " ", "uh", " ", 
         RowBox[{
          SuperscriptBox["\[Delta]Gtx", 
           TagBox[
            RowBox[{"(", 
             RowBox[{"0", ",", "1", ",", "0"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{"t", ",", "u", ",", "y"}], "]"}]}], "+", 
        RowBox[{"u", " ", "uh", " ", 
         RowBox[{
          SuperscriptBox["\[Delta]Gtx", 
           TagBox[
            RowBox[{"(", 
             RowBox[{"0", ",", "2", ",", "0"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{"t", ",", "u", ",", "y"}], "]"}]}], "-", 
        RowBox[{"u", " ", "uh", " ", 
         RowBox[{
          SuperscriptBox["\[Delta]Gxu", 
           TagBox[
            RowBox[{"(", 
             RowBox[{"1", ",", "1", ",", "0"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{"t", ",", "u", ",", "y"}], "]"}]}]}], ")"}]}]}], 
    ")"}]}]}]], "Output",
 CellChangeTimes->{
  3.6252077897102757`*^9, {3.6252079405926623`*^9, 3.625207991329521*^9}, 
   3.6937484659965134`*^9, 3.6937592324367356`*^9, 3.693809201399454*^9, 
   3.770619524795515*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"-", 
    RowBox[{"f", "[", "u", "]"}]}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"\[Delta]Gxy", "[", 
       RowBox[{"t", ",", "u", ",", "y"}], "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", " ", 
         SuperscriptBox["uh", "2"], " ", "\[CapitalLambda]"}], "+", 
        RowBox[{
         SuperscriptBox["u", "4"], " ", 
         SuperscriptBox["\[Mu]", "2"]}], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["uh", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"m2", " ", 
            RowBox[{"F", "[", 
             RowBox[{
              SuperscriptBox["u", "2"], " ", 
              SuperscriptBox["\[Alpha]", "2"]}], "]"}]}], "-", 
           RowBox[{"2", " ", "u", " ", 
            RowBox[{
             SuperscriptBox["f", "\[Prime]",
              MultilineFunction->None], "[", "u", "]"}]}], "+", 
           RowBox[{"m2", " ", 
            SuperscriptBox["u", "2"], " ", 
            SuperscriptBox["\[Alpha]", "2"], " ", 
            RowBox[{
             SuperscriptBox["F", "\[Prime]",
              MultilineFunction->None], "[", 
             RowBox[{
              SuperscriptBox["u", "2"], " ", 
              SuperscriptBox["\[Alpha]", "2"]}], "]"}]}]}], ")"}]}]}], 
       ")"}]}], "+", 
     RowBox[{
      SuperscriptBox["uh", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "2"}], " ", "m2", " ", "\[Alpha]", " ", 
         RowBox[{
          SuperscriptBox["F", "\[Prime]",
           MultilineFunction->None], "[", 
          RowBox[{
           SuperscriptBox["u", "2"], " ", 
           SuperscriptBox["\[Alpha]", "2"]}], "]"}], " ", 
         RowBox[{
          SuperscriptBox["\[Delta]\[Phi]x", 
           TagBox[
            RowBox[{"(", 
             RowBox[{"0", ",", "0", ",", "1"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{"t", ",", "u", ",", "y"}], "]"}]}], "+", 
        RowBox[{
         SuperscriptBox["u", "2"], " ", 
         RowBox[{
          SuperscriptBox["f", "\[Prime]",
           MultilineFunction->None], "[", "u", "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            SuperscriptBox["\[Delta]Gxu", 
             TagBox[
              RowBox[{"(", 
               RowBox[{"0", ",", "0", ",", "1"}], ")"}],
              Derivative],
             MultilineFunction->None], "[", 
            RowBox[{"t", ",", "u", ",", "y"}], "]"}], "-", 
           RowBox[{
            SuperscriptBox["\[Delta]Gxy", 
             TagBox[
              RowBox[{"(", 
               RowBox[{"0", ",", "1", ",", "0"}], ")"}],
              Derivative],
             MultilineFunction->None], "[", 
            RowBox[{"t", ",", "u", ",", "y"}], "]"}]}], ")"}]}]}], ")"}]}]}], 
    ")"}]}], "+", 
  RowBox[{
   SuperscriptBox["uh", "2"], " ", 
   SuperscriptBox[
    RowBox[{"f", "[", "u", "]"}], "2"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "8"}], " ", 
      RowBox[{"\[Delta]Gxy", "[", 
       RowBox[{"t", ",", "u", ",", "y"}], "]"}]}], "+", 
     RowBox[{"u", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", " ", 
         RowBox[{
          SuperscriptBox["\[Delta]Gxy", 
           TagBox[
            RowBox[{"(", 
             RowBox[{"0", ",", "1", ",", "0"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{"t", ",", "u", ",", "y"}], "]"}]}], "-", 
        RowBox[{"u", " ", 
         RowBox[{
          SuperscriptBox["\[Delta]Gxu", 
           TagBox[
            RowBox[{"(", 
             RowBox[{"0", ",", "1", ",", "1"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{"t", ",", "u", ",", "y"}], "]"}]}], "+", 
        RowBox[{"u", " ", 
         RowBox[{
          SuperscriptBox["\[Delta]Gxy", 
           TagBox[
            RowBox[{"(", 
             RowBox[{"0", ",", "2", ",", "0"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{"t", ",", "u", ",", "y"}], "]"}]}]}], ")"}]}]}], ")"}]}], 
  "+", 
  RowBox[{
   SuperscriptBox["u", "2"], " ", 
   SuperscriptBox["uh", "2"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      SuperscriptBox["\[Delta]Gtx", 
       TagBox[
        RowBox[{"(", 
         RowBox[{"1", ",", "0", ",", "1"}], ")"}],
        Derivative],
       MultilineFunction->None], "[", 
      RowBox[{"t", ",", "u", ",", "y"}], "]"}], "-", 
     RowBox[{
      SuperscriptBox["\[Delta]Gxy", 
       TagBox[
        RowBox[{"(", 
         RowBox[{"2", ",", "0", ",", "0"}], ")"}],
        Derivative],
       MultilineFunction->None], "[", 
      RowBox[{"t", ",", "u", ",", "y"}], "]"}]}], ")"}]}]}]], "Output",
 CellChangeTimes->{
  3.6252077897102757`*^9, {3.6252079405926623`*^9, 3.625207991329521*^9}, 
   3.6937484659965134`*^9, 3.6937592324367356`*^9, 3.693809201399454*^9, 
   3.7706195257689214`*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", "uh"}], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"uh", " ", 
     RowBox[{"f", "[", "u", "]"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", " ", "m2", " ", 
        SuperscriptBox["u", "2"], " ", 
        SuperscriptBox["\[Alpha]", "2"], " ", 
        RowBox[{"\[Delta]Gxu", "[", 
         RowBox[{"t", ",", "u", ",", "y"}], "]"}], " ", 
        RowBox[{
         SuperscriptBox["F", "\[Prime]",
          MultilineFunction->None], "[", 
         RowBox[{
          SuperscriptBox["u", "2"], " ", 
          SuperscriptBox["\[Alpha]", "2"]}], "]"}]}], "-", 
       RowBox[{"2", " ", "m2", " ", "\[Alpha]", " ", 
        RowBox[{
         SuperscriptBox["F", "\[Prime]",
          MultilineFunction->None], "[", 
         RowBox[{
          SuperscriptBox["u", "2"], " ", 
          SuperscriptBox["\[Alpha]", "2"]}], "]"}], " ", 
        RowBox[{
         SuperscriptBox["\[Delta]\[Phi]x", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "1", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"t", ",", "u", ",", "y"}], "]"}]}], "+", 
       RowBox[{"u", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", 
           RowBox[{
            SuperscriptBox["\[Delta]Gxy", 
             TagBox[
              RowBox[{"(", 
               RowBox[{"0", ",", "0", ",", "1"}], ")"}],
              Derivative],
             MultilineFunction->None], "[", 
            RowBox[{"t", ",", "u", ",", "y"}], "]"}]}], "-", 
          RowBox[{"u", " ", 
           RowBox[{
            SuperscriptBox["\[Delta]Gxu", 
             TagBox[
              RowBox[{"(", 
               RowBox[{"0", ",", "0", ",", "2"}], ")"}],
              Derivative],
             MultilineFunction->None], "[", 
            RowBox[{"t", ",", "u", ",", "y"}], "]"}]}], "+", 
          RowBox[{"u", " ", 
           RowBox[{
            SuperscriptBox["\[Delta]Gxy", 
             TagBox[
              RowBox[{"(", 
               RowBox[{"0", ",", "1", ",", "1"}], ")"}],
              Derivative],
             MultilineFunction->None], "[", 
            RowBox[{"t", ",", "u", ",", "y"}], "]"}]}]}], ")"}]}]}], ")"}]}], 
    "+", 
    RowBox[{"u", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", " ", "u", " ", "\[Mu]", " ", 
        RowBox[{
         SuperscriptBox["\[Delta]Ax", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"1", ",", "0", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"t", ",", "u", ",", "y"}], "]"}]}], "+", 
       RowBox[{"uh", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "2"}], " ", 
           RowBox[{
            SuperscriptBox["\[Delta]Gtx", 
             TagBox[
              RowBox[{"(", 
               RowBox[{"1", ",", "0", ",", "0"}], ")"}],
              Derivative],
             MultilineFunction->None], "[", 
            RowBox[{"t", ",", "u", ",", "y"}], "]"}]}], "-", 
          RowBox[{"u", " ", 
           RowBox[{
            SuperscriptBox["\[Delta]Gtx", 
             TagBox[
              RowBox[{"(", 
               RowBox[{"1", ",", "1", ",", "0"}], ")"}],
              Derivative],
             MultilineFunction->None], "[", 
            RowBox[{"t", ",", "u", ",", "y"}], "]"}]}], "+", 
          RowBox[{"u", " ", 
           RowBox[{
            SuperscriptBox["\[Delta]Gxu", 
             TagBox[
              RowBox[{"(", 
               RowBox[{"2", ",", "0", ",", "0"}], ")"}],
              Derivative],
             MultilineFunction->None], "[", 
            RowBox[{"t", ",", "u", ",", "y"}], "]"}]}]}], ")"}]}]}], 
      ")"}]}]}], ")"}]}]], "Output",
 CellChangeTimes->{
  3.6252077897102757`*^9, {3.6252079405926623`*^9, 3.625207991329521*^9}, 
   3.6937484659965134`*^9, 3.6937592324367356`*^9, 3.693809201399454*^9, 
   3.770619526290653*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"u", " ", 
   RowBox[{"f", "[", "u", "]"}], " ", 
   RowBox[{
    SuperscriptBox["F", "\[Prime]",
     MultilineFunction->None], "[", 
    RowBox[{
     SuperscriptBox["u", "2"], " ", 
     SuperscriptBox["\[Alpha]", "2"]}], "]"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"-", 
       SuperscriptBox["u", "2"]}], " ", "\[Alpha]", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"\[Delta]Gxu", "[", 
          RowBox[{"t", ",", "u", ",", "y"}], "]"}], " ", 
         RowBox[{
          SuperscriptBox["f", "\[Prime]",
           MultilineFunction->None], "[", "u", "]"}]}], "+", 
        RowBox[{
         SuperscriptBox["\[Delta]Gxy", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "0", ",", "1"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"t", ",", "u", ",", "y"}], "]"}]}], ")"}]}], "+", 
     RowBox[{
      SuperscriptBox["\[Delta]\[Phi]x", 
       TagBox[
        RowBox[{"(", 
         RowBox[{"0", ",", "0", ",", "2"}], ")"}],
        Derivative],
       MultilineFunction->None], "[", 
      RowBox[{"t", ",", "u", ",", "y"}], "]"}], "+", 
     RowBox[{
      RowBox[{
       SuperscriptBox["f", "\[Prime]",
        MultilineFunction->None], "[", "u", "]"}], " ", 
      RowBox[{
       SuperscriptBox["\[Delta]\[Phi]x", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"0", ",", "1", ",", "0"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"t", ",", "u", ",", "y"}], "]"}]}]}], ")"}]}], "+", 
  RowBox[{
   SuperscriptBox[
    RowBox[{"f", "[", "u", "]"}], "2"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "2"}], " ", 
      SuperscriptBox["u", "4"], " ", 
      SuperscriptBox["\[Alpha]", "3"], " ", 
      RowBox[{"\[Delta]Gxu", "[", 
       RowBox[{"t", ",", "u", ",", "y"}], "]"}], " ", 
      RowBox[{
       SuperscriptBox["F", "\[Prime]\[Prime]",
        MultilineFunction->None], "[", 
       RowBox[{
        SuperscriptBox["u", "2"], " ", 
        SuperscriptBox["\[Alpha]", "2"]}], "]"}]}], "+", 
     RowBox[{"2", " ", 
      SuperscriptBox["u", "2"], " ", 
      SuperscriptBox["\[Alpha]", "2"], " ", 
      RowBox[{
       SuperscriptBox["F", "\[Prime]\[Prime]",
        MultilineFunction->None], "[", 
       RowBox[{
        SuperscriptBox["u", "2"], " ", 
        SuperscriptBox["\[Alpha]", "2"]}], "]"}], " ", 
      RowBox[{
       SuperscriptBox["\[Delta]\[Phi]x", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"0", ",", "1", ",", "0"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"t", ",", "u", ",", "y"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{
       SuperscriptBox["F", "\[Prime]",
        MultilineFunction->None], "[", 
       RowBox[{
        SuperscriptBox["u", "2"], " ", 
        SuperscriptBox["\[Alpha]", "2"]}], "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", 
          SuperscriptBox["u", "3"]}], " ", "\[Alpha]", " ", 
         RowBox[{
          SuperscriptBox["\[Delta]Gxu", 
           TagBox[
            RowBox[{"(", 
             RowBox[{"0", ",", "1", ",", "0"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{"t", ",", "u", ",", "y"}], "]"}]}], "-", 
        RowBox[{"2", " ", 
         RowBox[{
          SuperscriptBox["\[Delta]\[Phi]x", 
           TagBox[
            RowBox[{"(", 
             RowBox[{"0", ",", "1", ",", "0"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{"t", ",", "u", ",", "y"}], "]"}]}], "+", 
        RowBox[{"u", " ", 
         RowBox[{
          SuperscriptBox["\[Delta]\[Phi]x", 
           TagBox[
            RowBox[{"(", 
             RowBox[{"0", ",", "2", ",", "0"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{"t", ",", "u", ",", "y"}], "]"}]}]}], ")"}]}]}], ")"}]}], 
  "+", 
  RowBox[{"u", " ", 
   RowBox[{
    SuperscriptBox["F", "\[Prime]",
     MultilineFunction->None], "[", 
    RowBox[{
     SuperscriptBox["u", "2"], " ", 
     SuperscriptBox["\[Alpha]", "2"]}], "]"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      SuperscriptBox["u", "2"], " ", "\[Alpha]", " ", 
      RowBox[{
       SuperscriptBox["\[Delta]Gtx", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"1", ",", "0", ",", "0"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"t", ",", "u", ",", "y"}], "]"}]}], "-", 
     RowBox[{
      SuperscriptBox["\[Delta]\[Phi]x", 
       TagBox[
        RowBox[{"(", 
         RowBox[{"2", ",", "0", ",", "0"}], ")"}],
        Derivative],
       MultilineFunction->None], "[", 
      RowBox[{"t", ",", "u", ",", "y"}], "]"}]}], ")"}]}]}]], "Output",
 CellChangeTimes->{
  3.6252077897102757`*^9, {3.6252079405926623`*^9, 3.625207991329521*^9}, 
   3.6937484659965134`*^9, 3.6937592324367356`*^9, 3.693809201399454*^9, 
   3.7706195267584043`*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"f", "[", "u", "]"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"uh", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         SuperscriptBox["\[Delta]Ax", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "0", ",", "2"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"t", ",", "u", ",", "y"}], "]"}], "+", 
        RowBox[{
         RowBox[{
          SuperscriptBox["f", "\[Prime]",
           MultilineFunction->None], "[", "u", "]"}], " ", 
         RowBox[{
          SuperscriptBox["\[Delta]Ax", 
           TagBox[
            RowBox[{"(", 
             RowBox[{"0", ",", "1", ",", "0"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{"t", ",", "u", ",", "y"}], "]"}]}], "+", 
        RowBox[{
         RowBox[{"f", "[", "u", "]"}], " ", 
         RowBox[{
          SuperscriptBox["\[Delta]Ax", 
           TagBox[
            RowBox[{"(", 
             RowBox[{"0", ",", "2", ",", "0"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{"t", ",", "u", ",", "y"}], "]"}]}]}], ")"}]}], "+", 
     RowBox[{"u", " ", "\[Mu]", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "2"}], " ", 
         RowBox[{"\[Delta]Gtx", "[", 
          RowBox[{"t", ",", "u", ",", "y"}], "]"}]}], "+", 
        RowBox[{"u", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{
             SuperscriptBox["\[Delta]Gtx", 
              TagBox[
               RowBox[{"(", 
                RowBox[{"0", ",", "1", ",", "0"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{"t", ",", "u", ",", "y"}], "]"}]}], "+", 
           RowBox[{
            SuperscriptBox["\[Delta]Gxu", 
             TagBox[
              RowBox[{"(", 
               RowBox[{"1", ",", "0", ",", "0"}], ")"}],
              Derivative],
             MultilineFunction->None], "[", 
            RowBox[{"t", ",", "u", ",", "y"}], "]"}]}], ")"}]}]}], ")"}]}]}], 
    ")"}]}], "-", 
  RowBox[{"uh", " ", 
   RowBox[{
    SuperscriptBox["\[Delta]Ax", 
     TagBox[
      RowBox[{"(", 
       RowBox[{"2", ",", "0", ",", "0"}], ")"}],
      Derivative],
     MultilineFunction->None], "[", 
    RowBox[{"t", ",", "u", ",", "y"}], "]"}]}]}]], "Output",
 CellChangeTimes->{
  3.6252077897102757`*^9, {3.6252079405926623`*^9, 3.625207991329521*^9}, 
   3.6937484659965134`*^9, 3.6937592324367356`*^9, 3.693809201399454*^9, 
   3.770619527009734*^9}]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Gauge invariant combinations", "Section",
 CellChangeTimes->{{3.625207175852106*^9, 3.6252071794147797`*^9}}],

Cell[TextData[{
 StyleBox["The gauge invariant variables are",
  FontWeight->"Bold"],
 "\n\n",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["T", "i"], "=", 
    RowBox[{
     RowBox[{
      SuperscriptBox["u", "2"], 
      SubscriptBox["h", 
       RowBox[{"ti", " "}]]}], "-", 
     FractionBox[
      RowBox[{
       SubscriptBox["\[PartialD]", "t"], 
       SubscriptBox["\[Phi]", "i"]}], "\[Alpha]"]}]}], TraditionalForm]],
  FontSize->18,
  Background->RGBColor[1, 0.85, 0.85]],
 StyleBox["\n",
  FontSize->18,
  Background->RGBColor[1, 0.85, 0.85]],
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["U", "i"], "=", " ", 
    RowBox[{
     RowBox[{"f", "[", "u", "]"}], 
     RowBox[{"(", 
      SubscriptBox["h", "ui"]}]}]}], TraditionalForm]],
  FontSize->18,
  Background->RGBColor[1, 0.85, 0.85]],
 StyleBox["-",
  FontSize->18,
  Background->RGBColor[1, 0.85, 0.85]],
 Cell[BoxData[
  RowBox[{
   FractionBox[
    RowBox[{
     SubscriptBox["\[PartialD]", "u"], 
     SubscriptBox["\[Phi]", "i"]}], 
    RowBox[{"\[Alpha]", " ", 
     SuperscriptBox["u", "2"]}]], ")"}]],
  FontSize->18,
  Background->RGBColor[1, 0.85, 0.85]],
 StyleBox["\n",
  FontSize->18,
  Background->RGBColor[1, 0.85, 0.85]],
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["B", "i"], "=", 
    RowBox[{
     SubscriptBox["b", "i"], "-", 
     FractionBox[
      RowBox[{" ", 
       SubscriptBox["\[Phi]", "i"]}], "\[Alpha]"]}]}], TraditionalForm]],
  FontSize->18,
  Background->RGBColor[1, 0.85, 0.85]],
 "\n\n",
 StyleBox["and can be found in ",
  FontWeight->"Bold"],
 StyleBox["arXiv:1411.1003",
  FontSize->18,
  FontWeight->"Bold",
  FontSlant->"Italic",
  Background->RGBColor[0.87, 0.94, 1]]
}], "Text",
 CellChangeTimes->{{3.625210788200808*^9, 3.625210844578577*^9}, {
  3.625210880220924*^9, 3.6252110059770794`*^9}, {3.6937483056021996`*^9, 
  3.69374831549329*^9}, {3.69374837890392*^9, 3.69374837890392*^9}, {
  3.693759048739365*^9, 3.6937590649751773`*^9}, {3.6937591334838552`*^9, 
  3.6937591400779157`*^9}, {3.7719614104659815`*^9, 3.771961421091489*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"\[Delta]Gtx", "[", 
    RowBox[{"t_", ",", "u_", ",", "y_"}], "]"}], "=", 
   FractionBox[
    RowBox[{" ", 
     RowBox[{
      RowBox[{"T", "[", 
       RowBox[{"t", ",", "u", ",", "y"}], "]"}], "+", 
      RowBox[{
       FractionBox["1", "\[Alpha]"], " ", 
       RowBox[{
        SuperscriptBox["\[Delta]\[Phi]x", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"1", ",", "0", ",", "0"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"t", ",", "u", ",", "y"}], "]"}]}]}]}], 
    RowBox[{
     SuperscriptBox["u", "2"], " "}]]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[Delta]Gxu", "[", 
    RowBox[{"t_", ",", "u_", ",", "y_"}], "]"}], "=", 
   RowBox[{
    FractionBox[
     RowBox[{" ", 
      RowBox[{"U", "[", 
       RowBox[{"t", ",", "u", ",", "y"}], "]"}]}], 
     RowBox[{"f", "[", "u", "]"}]], "+", 
    RowBox[{
     FractionBox["1", 
      RowBox[{"\[Alpha]", " ", 
       SuperscriptBox["u", "2"]}]], " ", 
     RowBox[{
      SuperscriptBox["\[Delta]\[Phi]x", 
       TagBox[
        RowBox[{"(", 
         RowBox[{"0", ",", "1", ",", "0"}], ")"}],
        Derivative],
       MultilineFunction->None], "[", 
      RowBox[{"t", ",", "u", ",", "y"}], "]"}]}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[Delta]Gxy", "[", 
    RowBox[{"t_", ",", "u_", ",", "y_"}], "]"}], "=", 
   RowBox[{
    FractionBox["1", 
     RowBox[{" ", 
      SuperscriptBox["u", "2"]}]], 
    RowBox[{"D", "[", 
     RowBox[{
      RowBox[{"b", "[", 
       RowBox[{"t", ",", "u", ",", "y"}], "]"}], ",", "y"}], "]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"b", "[", 
    RowBox[{"t_", ",", "u_", ",", "y_"}], "]"}], "=", 
   RowBox[{
    RowBox[{"B", "[", 
     RowBox[{"t", ",", "u", ",", "y"}], "]"}], " ", "+", 
    RowBox[{
     FractionBox["1", "\[Alpha]"], " ", 
     RowBox[{"\[Delta]\[Phi]x", "[", 
      RowBox[{"t", ",", "u", ",", "y"}], "]"}]}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"EQtx2", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"EQtx", "/.", "\[CapitalLambda]back"}], "/.", "f2ndback"}], "//", 
   "FS"}]}], "\[IndentingNewLine]", 
 RowBox[{"EQxy2", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"EQxy", "/.", "\[CapitalLambda]back"}], "/.", "f2ndback"}], "//", 
   "FS"}]}], "\[IndentingNewLine]", 
 RowBox[{"EQxu2", "=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      FractionBox["1", 
       RowBox[{
        RowBox[{"-", 
         FractionBox["1", "2"]}], " ", "uh"}]], "EQxu"}], "/.", 
     "\[CapitalLambda]back"}], "/.", "f2ndback"}], "//", 
   "FS"}]}], "\[IndentingNewLine]", 
 RowBox[{"EQ\[Phi]x2", "=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      FractionBox["1", 
       RowBox[{
        RowBox[{"-", 
         FractionBox["1", "2"]}], " ", "\[Alpha]", " "}]], "EQ\[Phi]x"}], "/.",
      "\[CapitalLambda]back"}], "/.", "f2ndback"}], "//", 
   "FS"}]}], "\[IndentingNewLine]", 
 RowBox[{"EQA2", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"EQA", "/.", "\[CapitalLambda]back"}], "/.", "f2ndback"}], "//", 
   "FS"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Clear", "[", 
   RowBox[{"\[Delta]Gtx", ",", "\[Delta]Gxu", ",", "\[Delta]Gxy", ",", "b"}], 
   "]"}], ";"}]}], "Input",
 CellChangeTimes->{{3.625208470384223*^9, 3.6252085104643335`*^9}, {
  3.62520855699784*^9, 3.6252085770456934`*^9}, {3.6252086138287487`*^9, 
  3.625208614047528*^9}, {3.625208661909224*^9, 3.625208728240594*^9}, {
  3.625208761929743*^9, 3.6252088427930984`*^9}, {3.6252088758728223`*^9, 
  3.625208968439846*^9}, {3.625209015020258*^9, 3.625209035052482*^9}, {
  3.625209084773672*^9, 3.625209100586949*^9}, {3.6252091512300467`*^9, 
  3.6252091902007284`*^9}, {3.6252105531267834`*^9, 3.625210553783095*^9}, {
  3.6252106660854445`*^9, 3.625210666288578*^9}, {3.6937483815134172`*^9, 
  3.6937483873266807`*^9}, {3.6937590893377743`*^9, 3.6937591011947207`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"-", "2"}], " ", "m2", " ", "uh", " ", 
   SuperscriptBox["\[Alpha]", "2"], " ", 
   RowBox[{"T", "[", 
    RowBox[{"t", ",", "u", ",", "y"}], "]"}], " ", 
   RowBox[{
    SuperscriptBox["F", "\[Prime]",
     MultilineFunction->None], "[", 
    RowBox[{
     SuperscriptBox["u", "2"], " ", 
     SuperscriptBox["\[Alpha]", "2"]}], "]"}]}], "+", 
  RowBox[{"uh", " ", 
   RowBox[{
    SuperscriptBox["T", 
     TagBox[
      RowBox[{"(", 
       RowBox[{"0", ",", "0", ",", "2"}], ")"}],
      Derivative],
     MultilineFunction->None], "[", 
    RowBox[{"t", ",", "u", ",", "y"}], "]"}]}], "-", 
  FractionBox[
   RowBox[{"2", " ", "uh", " ", 
    RowBox[{"f", "[", "u", "]"}], " ", 
    RowBox[{
     SuperscriptBox["T", 
      TagBox[
       RowBox[{"(", 
        RowBox[{"0", ",", "1", ",", "0"}], ")"}],
       Derivative],
      MultilineFunction->None], "[", 
     RowBox[{"t", ",", "u", ",", "y"}], "]"}]}], "u"], "-", 
  RowBox[{"2", " ", 
   SuperscriptBox["u", "2"], " ", "\[Mu]", " ", 
   RowBox[{"f", "[", "u", "]"}], " ", 
   RowBox[{
    SuperscriptBox["\[Delta]Ax", 
     TagBox[
      RowBox[{"(", 
       RowBox[{"0", ",", "1", ",", "0"}], ")"}],
      Derivative],
     MultilineFunction->None], "[", 
    RowBox[{"t", ",", "u", ",", "y"}], "]"}]}], "+", 
  RowBox[{"uh", " ", 
   RowBox[{"f", "[", "u", "]"}], " ", 
   RowBox[{
    SuperscriptBox["T", 
     TagBox[
      RowBox[{"(", 
       RowBox[{"0", ",", "2", ",", "0"}], ")"}],
      Derivative],
     MultilineFunction->None], "[", 
    RowBox[{"t", ",", "u", ",", "y"}], "]"}]}], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox["u", "2"], " ", "uh", " ", 
    RowBox[{
     SuperscriptBox["f", "\[Prime]",
      MultilineFunction->None], "[", "u", "]"}], " ", 
    RowBox[{
     SuperscriptBox["U", 
      TagBox[
       RowBox[{"(", 
        RowBox[{"1", ",", "0", ",", "0"}], ")"}],
       Derivative],
      MultilineFunction->None], "[", 
     RowBox[{"t", ",", "u", ",", "y"}], "]"}]}], 
   RowBox[{"f", "[", "u", "]"}]], "-", 
  RowBox[{"uh", " ", 
   RowBox[{
    SuperscriptBox["B", 
     TagBox[
      RowBox[{"(", 
       RowBox[{"1", ",", "0", ",", "2"}], ")"}],
      Derivative],
     MultilineFunction->None], "[", 
    RowBox[{"t", ",", "u", ",", "y"}], "]"}]}], "-", 
  RowBox[{
   SuperscriptBox["u", "2"], " ", "uh", " ", 
   RowBox[{
    SuperscriptBox["U", 
     TagBox[
      RowBox[{"(", 
       RowBox[{"1", ",", "1", ",", "0"}], ")"}],
      Derivative],
     MultilineFunction->None], "[", 
    RowBox[{"t", ",", "u", ",", "y"}], "]"}]}]}]], "Output",
 CellChangeTimes->{
  3.6252085114643526`*^9, 3.6252086147194104`*^9, {3.62520866740949*^9, 
   3.6252087306313314`*^9}, {3.625208769914502*^9, 3.6252087971345873`*^9}, {
   3.625208827792337*^9, 3.625208847840193*^9}, {3.6252088810761957`*^9, 
   3.625208975565195*^9}, {3.625209026333305*^9, 3.625209035724389*^9}, 
   3.6252091015244856`*^9, {3.6252091528707485`*^9, 3.625209159730459*^9}, 
   3.625209191544516*^9, {3.6252105614553156`*^9, 3.625210578674909*^9}, 
   3.6252106670854864`*^9, 3.6937484808303394`*^9, 3.69375924298534*^9, 
   3.6938092377629037`*^9, 3.770619559682062*^9}],

Cell[BoxData[
 FractionBox[
  RowBox[{
   SuperscriptBox["uh", "2"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"u", " ", 
      RowBox[{"f", "[", "u", "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "2"}], " ", "m2", " ", 
         SuperscriptBox["\[Alpha]", "2"], " ", 
         RowBox[{
          SuperscriptBox["F", "\[Prime]",
           MultilineFunction->None], "[", 
          RowBox[{
           SuperscriptBox["u", "2"], " ", 
           SuperscriptBox["\[Alpha]", "2"]}], "]"}], " ", 
         RowBox[{
          SuperscriptBox["B", 
           TagBox[
            RowBox[{"(", 
             RowBox[{"0", ",", "0", ",", "1"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{"t", ",", "u", ",", "y"}], "]"}]}], "+", 
        RowBox[{
         RowBox[{
          SuperscriptBox["f", "\[Prime]",
           MultilineFunction->None], "[", "u", "]"}], " ", 
         RowBox[{
          SuperscriptBox["B", 
           TagBox[
            RowBox[{"(", 
             RowBox[{"0", ",", "1", ",", "1"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{"t", ",", "u", ",", "y"}], "]"}]}], "-", 
        RowBox[{
         SuperscriptBox["u", "2"], " ", 
         RowBox[{
          SuperscriptBox["U", 
           TagBox[
            RowBox[{"(", 
             RowBox[{"0", ",", "1", ",", "1"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{"t", ",", "u", ",", "y"}], "]"}]}]}], ")"}]}], "+", 
     RowBox[{
      SuperscriptBox[
       RowBox[{"f", "[", "u", "]"}], "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "2"}], " ", 
         RowBox[{
          SuperscriptBox["B", 
           TagBox[
            RowBox[{"(", 
             RowBox[{"0", ",", "1", ",", "1"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{"t", ",", "u", ",", "y"}], "]"}]}], "+", 
        RowBox[{"u", " ", 
         RowBox[{
          SuperscriptBox["B", 
           TagBox[
            RowBox[{"(", 
             RowBox[{"0", ",", "2", ",", "1"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{"t", ",", "u", ",", "y"}], "]"}]}]}], ")"}]}], "+", 
     RowBox[{"u", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         SuperscriptBox["T", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"1", ",", "0", ",", "1"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"t", ",", "u", ",", "y"}], "]"}], "-", 
        RowBox[{
         SuperscriptBox["B", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"2", ",", "0", ",", "1"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"t", ",", "u", ",", "y"}], "]"}]}], ")"}]}]}], ")"}]}], 
  "u"]], "Output",
 CellChangeTimes->{
  3.6252085114643526`*^9, 3.6252086147194104`*^9, {3.62520866740949*^9, 
   3.6252087306313314`*^9}, {3.625208769914502*^9, 3.6252087971345873`*^9}, {
   3.625208827792337*^9, 3.625208847840193*^9}, {3.6252088810761957`*^9, 
   3.625208975565195*^9}, {3.625209026333305*^9, 3.625209035724389*^9}, 
   3.6252091015244856`*^9, {3.6252091528707485`*^9, 3.625209159730459*^9}, 
   3.625209191544516*^9, {3.6252105614553156`*^9, 3.625210578674909*^9}, 
   3.6252106670854864`*^9, 3.6937484808303394`*^9, 3.69375924298534*^9, 
   3.6938092377629037`*^9, 3.7706195598391495`*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"4", " ", "m2", " ", 
   SuperscriptBox["u", "2"], " ", "uh", " ", 
   SuperscriptBox["\[Alpha]", "2"], " ", 
   RowBox[{"U", "[", 
    RowBox[{"t", ",", "u", ",", "y"}], "]"}], " ", 
   RowBox[{
    SuperscriptBox["F", "\[Prime]",
     MultilineFunction->None], "[", 
    RowBox[{
     SuperscriptBox["u", "2"], " ", 
     SuperscriptBox["\[Alpha]", "2"]}], "]"}]}], "-", 
  RowBox[{"2", " ", 
   SuperscriptBox["u", "2"], " ", "uh", " ", 
   RowBox[{
    SuperscriptBox["U", 
     TagBox[
      RowBox[{"(", 
       RowBox[{"0", ",", "0", ",", "2"}], ")"}],
      Derivative],
     MultilineFunction->None], "[", 
    RowBox[{"t", ",", "u", ",", "y"}], "]"}]}], "+", 
  RowBox[{"4", " ", 
   SuperscriptBox["u", "2"], " ", "\[Mu]", " ", 
   RowBox[{
    SuperscriptBox["\[Delta]Ax", 
     TagBox[
      RowBox[{"(", 
       RowBox[{"1", ",", "0", ",", "0"}], ")"}],
      Derivative],
     MultilineFunction->None], "[", 
    RowBox[{"t", ",", "u", ",", "y"}], "]"}]}], "+", 
  RowBox[{"2", " ", "uh", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"f", "[", "u", "]"}], " ", 
      RowBox[{
       SuperscriptBox["B", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"0", ",", "1", ",", "2"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"t", ",", "u", ",", "y"}], "]"}]}], "-", 
     RowBox[{
      SuperscriptBox["T", 
       TagBox[
        RowBox[{"(", 
         RowBox[{"1", ",", "1", ",", "0"}], ")"}],
        Derivative],
       MultilineFunction->None], "[", 
      RowBox[{"t", ",", "u", ",", "y"}], "]"}], "+", 
     FractionBox[
      RowBox[{
       SuperscriptBox["u", "2"], " ", 
       RowBox[{
        SuperscriptBox["U", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"2", ",", "0", ",", "0"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"t", ",", "u", ",", "y"}], "]"}]}], 
      RowBox[{"f", "[", "u", "]"}]]}], ")"}]}]}]], "Output",
 CellChangeTimes->{
  3.6252085114643526`*^9, 3.6252086147194104`*^9, {3.62520866740949*^9, 
   3.6252087306313314`*^9}, {3.625208769914502*^9, 3.6252087971345873`*^9}, {
   3.625208827792337*^9, 3.625208847840193*^9}, {3.6252088810761957`*^9, 
   3.625208975565195*^9}, {3.625209026333305*^9, 3.625209035724389*^9}, 
   3.6252091015244856`*^9, {3.6252091528707485`*^9, 3.625209159730459*^9}, 
   3.625209191544516*^9, {3.6252105614553156`*^9, 3.625210578674909*^9}, 
   3.6252106670854864`*^9, 3.6937484808303394`*^9, 3.69375924298534*^9, 
   3.6938092377629037`*^9, 3.7706195601922455`*^9}],

Cell[BoxData[
 RowBox[{"2", " ", "u", " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{
     RowBox[{"f", "[", "u", "]"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", " ", 
        SuperscriptBox["u", "3"], " ", 
        SuperscriptBox["\[Alpha]", "2"], " ", 
        RowBox[{"U", "[", 
         RowBox[{"t", ",", "u", ",", "y"}], "]"}], " ", 
        RowBox[{
         SuperscriptBox["F", "\[Prime]\[Prime]",
          MultilineFunction->None], "[", 
         RowBox[{
          SuperscriptBox["u", "2"], " ", 
          SuperscriptBox["\[Alpha]", "2"]}], "]"}]}], "+", 
       RowBox[{
        RowBox[{
         SuperscriptBox["F", "\[Prime]",
          MultilineFunction->None], "[", 
         RowBox[{
          SuperscriptBox["u", "2"], " ", 
          SuperscriptBox["\[Alpha]", "2"]}], "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SuperscriptBox["B", 
            TagBox[
             RowBox[{"(", 
              RowBox[{"0", ",", "0", ",", "2"}], ")"}],
             Derivative],
            MultilineFunction->None], "[", 
           RowBox[{"t", ",", "u", ",", "y"}], "]"}], "+", 
          RowBox[{
           SuperscriptBox["u", "2"], " ", 
           RowBox[{
            SuperscriptBox["U", 
             TagBox[
              RowBox[{"(", 
               RowBox[{"0", ",", "1", ",", "0"}], ")"}],
              Derivative],
             MultilineFunction->None], "[", 
            RowBox[{"t", ",", "u", ",", "y"}], "]"}]}]}], ")"}]}]}], ")"}]}], 
    "-", 
    RowBox[{
     RowBox[{
      SuperscriptBox["F", "\[Prime]",
       MultilineFunction->None], "[", 
      RowBox[{
       SuperscriptBox["u", "2"], " ", 
       SuperscriptBox["\[Alpha]", "2"]}], "]"}], " ", 
     RowBox[{
      SuperscriptBox["T", 
       TagBox[
        RowBox[{"(", 
         RowBox[{"1", ",", "0", ",", "0"}], ")"}],
        Derivative],
       MultilineFunction->None], "[", 
      RowBox[{"t", ",", "u", ",", "y"}], "]"}]}]}], ")"}]}]], "Output",
 CellChangeTimes->{
  3.6252085114643526`*^9, 3.6252086147194104`*^9, {3.62520866740949*^9, 
   3.6252087306313314`*^9}, {3.625208769914502*^9, 3.6252087971345873`*^9}, {
   3.625208827792337*^9, 3.625208847840193*^9}, {3.6252088810761957`*^9, 
   3.625208975565195*^9}, {3.625209026333305*^9, 3.625209035724389*^9}, 
   3.6252091015244856`*^9, {3.6252091528707485`*^9, 3.625209159730459*^9}, 
   3.625209191544516*^9, {3.6252105614553156`*^9, 3.625210578674909*^9}, 
   3.6252106670854864`*^9, 3.6937484808303394`*^9, 3.69375924298534*^9, 
   3.6938092377629037`*^9, 3.7706195602941923`*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"f", "[", "u", "]"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"uh", " ", 
      RowBox[{
       SuperscriptBox["\[Delta]Ax", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"0", ",", "0", ",", "2"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"t", ",", "u", ",", "y"}], "]"}]}], "-", 
     RowBox[{"\[Mu]", " ", 
      RowBox[{
       SuperscriptBox["T", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"0", ",", "1", ",", "0"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"t", ",", "u", ",", "y"}], "]"}]}], "+", 
     RowBox[{"uh", " ", 
      RowBox[{
       SuperscriptBox["f", "\[Prime]",
        MultilineFunction->None], "[", "u", "]"}], " ", 
      RowBox[{
       SuperscriptBox["\[Delta]Ax", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"0", ",", "1", ",", "0"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"t", ",", "u", ",", "y"}], "]"}]}]}], ")"}]}], "+", 
  RowBox[{"uh", " ", 
   SuperscriptBox[
    RowBox[{"f", "[", "u", "]"}], "2"], " ", 
   RowBox[{
    SuperscriptBox["\[Delta]Ax", 
     TagBox[
      RowBox[{"(", 
       RowBox[{"0", ",", "2", ",", "0"}], ")"}],
      Derivative],
     MultilineFunction->None], "[", 
    RowBox[{"t", ",", "u", ",", "y"}], "]"}]}], "+", 
  RowBox[{
   SuperscriptBox["u", "2"], " ", "\[Mu]", " ", 
   RowBox[{
    SuperscriptBox["U", 
     TagBox[
      RowBox[{"(", 
       RowBox[{"1", ",", "0", ",", "0"}], ")"}],
      Derivative],
     MultilineFunction->None], "[", 
    RowBox[{"t", ",", "u", ",", "y"}], "]"}]}], "-", 
  RowBox[{"uh", " ", 
   RowBox[{
    SuperscriptBox["\[Delta]Ax", 
     TagBox[
      RowBox[{"(", 
       RowBox[{"2", ",", "0", ",", "0"}], ")"}],
      Derivative],
     MultilineFunction->None], "[", 
    RowBox[{"t", ",", "u", ",", "y"}], "]"}]}]}]], "Output",
 CellChangeTimes->{
  3.6252085114643526`*^9, 3.6252086147194104`*^9, {3.62520866740949*^9, 
   3.6252087306313314`*^9}, {3.625208769914502*^9, 3.6252087971345873`*^9}, {
   3.625208827792337*^9, 3.625208847840193*^9}, {3.6252088810761957`*^9, 
   3.625208975565195*^9}, {3.625209026333305*^9, 3.625209035724389*^9}, 
   3.6252091015244856`*^9, {3.6252091528707485`*^9, 3.625209159730459*^9}, 
   3.625209191544516*^9, {3.6252105614553156`*^9, 3.625210578674909*^9}, 
   3.6252106670854864`*^9, 3.6937484808303394`*^9, 3.69375924298534*^9, 
   3.6938092377629037`*^9, 3.7706195603580227`*^9}]
}, Open  ]],

Cell[TextData[StyleBox["Check: with these combinations all the other \
variables disappear. The combinations are correct.\nPS. You can try to \
implement a program that find for you all the gauge invariant combinations \
very generally ...",
 FontWeight->"Bold"]], "Text",
 CellChangeTimes->{{3.77061954472269*^9, 3.770619555809199*^9}, {
  3.771961447394334*^9, 3.7719614923847275`*^9}, {3.773392831163094*^9, 
  3.7733928375499506`*^9}}]
}, Closed]],

Cell[CellGroupData[{

Cell["Fourier decomposition", "Section",
 CellChangeTimes->{{3.625209202982583*^9, 3.6252092061858854`*^9}}],

Cell[TextData[StyleBox["Just going to Fourier space",
 FontWeight->"Bold"]], "Text",
 CellChangeTimes->{{3.771961502857339*^9, 3.7719615069820776`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"T", "[", 
   RowBox[{"t_", ",", "u_", ",", "y_"}], "]"}], ":=", 
  RowBox[{
   SuperscriptBox["\[ExponentialE]", 
    RowBox[{
     RowBox[{"-", "\[ImaginaryI]"}], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"\[Omega]", " ", "t"}], " ", "-", " ", 
       RowBox[{"k", " ", "y"}]}], ")"}]}]], 
   RowBox[{"T", "[", "u", "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"U", "[", 
   RowBox[{"t_", ",", "u_", ",", "y_"}], "]"}], ":=", 
  RowBox[{
   SuperscriptBox["\[ExponentialE]", 
    RowBox[{
     RowBox[{"-", "\[ImaginaryI]"}], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"\[Omega]", " ", "t"}], " ", "-", " ", 
       RowBox[{"k", " ", "y"}]}], ")"}]}]], 
   RowBox[{"U", "[", "u", "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"B", "[", 
   RowBox[{"t_", ",", "u_", ",", "y_"}], "]"}], ":=", 
  RowBox[{
   SuperscriptBox["\[ExponentialE]", 
    RowBox[{
     RowBox[{"-", "\[ImaginaryI]"}], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"\[Omega]", " ", "t"}], " ", "-", " ", 
       RowBox[{"k", " ", "y"}]}], ")"}]}]], 
   RowBox[{"B", "[", "u", "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Delta]Ax", "[", 
   RowBox[{"t_", ",", "u_", ",", "y_"}], "]"}], ":=", 
  RowBox[{
   SuperscriptBox["\[ExponentialE]", 
    RowBox[{
     RowBox[{"-", "\[ImaginaryI]"}], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"\[Omega]", " ", "t"}], " ", "-", " ", 
       RowBox[{"k", " ", "y"}]}], ")"}]}]], 
   RowBox[{"aa", "[", "u", "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{"EQtx3", "=", 
  RowBox[{
   RowBox[{
    FractionBox["u", 
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{"\[ImaginaryI]", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"k", " ", "y"}], "-", 
         RowBox[{"t", " ", "\[Omega]"}]}], ")"}]}]]], "EQtx2"}], "//", 
   "FS"}]}], "\[IndentingNewLine]", 
 RowBox[{"EQxy3", "=", 
  RowBox[{
   RowBox[{
    FractionBox["u", 
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{"\[ImaginaryI]", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"k", " ", "y"}], "-", 
         RowBox[{"t", " ", "\[Omega]"}]}], ")"}]}]]], "EQxy2"}], "//", 
   "FS"}]}], "\[IndentingNewLine]", 
 RowBox[{"EQxu3", "=", 
  RowBox[{
   RowBox[{
    FractionBox["1", 
     RowBox[{"2", 
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{"\[ImaginaryI]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"k", " ", "y"}], "-", 
          RowBox[{"t", " ", "\[Omega]"}]}], ")"}]}]]}]], "EQxu2"}], "//", 
   "FS"}]}], "\[IndentingNewLine]", 
 RowBox[{"EQ\[Phi]x3", "=", 
  RowBox[{
   RowBox[{
    FractionBox["1", 
     RowBox[{"2", " ", 
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{"\[ImaginaryI]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"k", " ", "y"}], "-", 
          RowBox[{"t", " ", "\[Omega]"}]}], ")"}]}]]}]], "EQ\[Phi]x2"}], "//",
    "FS"}]}], "\[IndentingNewLine]", 
 RowBox[{"EQA3", "=", 
  RowBox[{
   RowBox[{
    FractionBox["1", 
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{"\[ImaginaryI]", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"k", " ", "y"}], "-", 
         RowBox[{"t", " ", "\[Omega]"}]}], ")"}]}]]], "EQA2"}], "//", 
   "FS"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Clear", "[", 
   RowBox[{"T", ",", "U", ",", "B", ",", "\[Delta]Ax"}], "]"}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.6252092096235256`*^9, 3.6252093555369263`*^9}, {
  3.625209422633955*^9, 3.6252094394785323`*^9}, {3.625210571237049*^9, 
  3.625210571471439*^9}, {3.6252106218020473`*^9, 3.625210623005231*^9}, {
  3.6252106769297233`*^9, 3.6252106775078716`*^9}, {3.69374850498934*^9, 
  3.6937485272050495`*^9}, {3.6937592582650037`*^9, 3.693759261413103*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"-", "\[ImaginaryI]"}], " ", 
   SuperscriptBox["k", "2"], " ", "u", " ", "uh", " ", "\[Omega]", " ", 
   RowBox[{"B", "[", "u", "]"}]}], "-", 
  RowBox[{"2", " ", 
   SuperscriptBox["u", "3"], " ", "\[Mu]", " ", 
   RowBox[{"f", "[", "u", "]"}], " ", 
   RowBox[{
    SuperscriptBox["aa", "\[Prime]",
     MultilineFunction->None], "[", "u", "]"}]}], "-", 
  FractionBox[
   RowBox[{"\[ImaginaryI]", " ", 
    SuperscriptBox["u", "3"], " ", "uh", " ", "\[Omega]", " ", 
    RowBox[{"U", "[", "u", "]"}], " ", 
    RowBox[{
     SuperscriptBox["f", "\[Prime]",
      MultilineFunction->None], "[", "u", "]"}]}], 
   RowBox[{"f", "[", "u", "]"}]], "-", 
  RowBox[{"u", " ", "uh", " ", 
   RowBox[{"T", "[", "u", "]"}], " ", 
   RowBox[{"(", 
    RowBox[{
     SuperscriptBox["k", "2"], "+", 
     RowBox[{"2", " ", "m2", " ", 
      SuperscriptBox["\[Alpha]", "2"], " ", 
      RowBox[{
       SuperscriptBox["F", "\[Prime]",
        MultilineFunction->None], "[", 
       RowBox[{
        SuperscriptBox["u", "2"], " ", 
        SuperscriptBox["\[Alpha]", "2"]}], "]"}]}]}], ")"}]}], "-", 
  RowBox[{"2", " ", "uh", " ", 
   RowBox[{"f", "[", "u", "]"}], " ", 
   RowBox[{
    SuperscriptBox["T", "\[Prime]",
     MultilineFunction->None], "[", "u", "]"}]}], "+", 
  RowBox[{"\[ImaginaryI]", " ", 
   SuperscriptBox["u", "3"], " ", "uh", " ", "\[Omega]", " ", 
   RowBox[{
    SuperscriptBox["U", "\[Prime]",
     MultilineFunction->None], "[", "u", "]"}]}], "+", 
  RowBox[{"u", " ", "uh", " ", 
   RowBox[{"f", "[", "u", "]"}], " ", 
   RowBox[{
    SuperscriptBox["T", "\[Prime]\[Prime]",
     MultilineFunction->None], "[", "u", "]"}]}]}]], "Output",
 CellChangeTimes->{{3.6252092896274414`*^9, 3.625209356177574*^9}, 
   3.6252094401191826`*^9, 3.625210573534033*^9, {3.62521061423915*^9, 
   3.6252106239114985`*^9}, {3.6252106721638603`*^9, 
   3.6252106781016507`*^9}, {3.693748500810568*^9, 3.693748527714387*^9}, 
   3.6937592647775693`*^9, 3.693809245841407*^9, 3.770619564587734*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", "\[ImaginaryI]"}], " ", "k", " ", 
  SuperscriptBox["uh", "2"], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"\[ImaginaryI]", " ", "u", " ", "\[Omega]", " ", 
     RowBox[{"T", "[", "u", "]"}]}], "-", 
    RowBox[{"u", " ", 
     RowBox[{"B", "[", "u", "]"}], " ", 
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["\[Omega]", "2"], "-", 
       RowBox[{"2", " ", "m2", " ", 
        SuperscriptBox["\[Alpha]", "2"], " ", 
        RowBox[{"f", "[", "u", "]"}], " ", 
        RowBox[{
         SuperscriptBox["F", "\[Prime]",
          MultilineFunction->None], "[", 
         RowBox[{
          SuperscriptBox["u", "2"], " ", 
          SuperscriptBox["\[Alpha]", "2"]}], "]"}]}]}], ")"}]}], "+", 
    RowBox[{
     RowBox[{"f", "[", "u", "]"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", " ", 
        RowBox[{"f", "[", "u", "]"}], " ", 
        RowBox[{
         SuperscriptBox["B", "\[Prime]",
          MultilineFunction->None], "[", "u", "]"}]}], "-", 
       RowBox[{"u", " ", 
        RowBox[{
         SuperscriptBox["B", "\[Prime]",
          MultilineFunction->None], "[", "u", "]"}], " ", 
        RowBox[{
         SuperscriptBox["f", "\[Prime]",
          MultilineFunction->None], "[", "u", "]"}]}], "+", 
       RowBox[{
        SuperscriptBox["u", "3"], " ", 
        RowBox[{
         SuperscriptBox["U", "\[Prime]",
          MultilineFunction->None], "[", "u", "]"}]}], "-", 
       RowBox[{"u", " ", 
        RowBox[{"f", "[", "u", "]"}], " ", 
        RowBox[{
         SuperscriptBox["B", "\[Prime]\[Prime]",
          MultilineFunction->None], "[", "u", "]"}]}]}], ")"}]}]}], 
   ")"}]}]], "Output",
 CellChangeTimes->{{3.6252092896274414`*^9, 3.625209356177574*^9}, 
   3.6252094401191826`*^9, 3.625210573534033*^9, {3.62521061423915*^9, 
   3.6252106239114985`*^9}, {3.6252106721638603`*^9, 
   3.6252106781016507`*^9}, {3.693748500810568*^9, 3.693748527714387*^9}, 
   3.6937592647775693`*^9, 3.693809245841407*^9, 3.770619564802127*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"-", "2"}], " ", "\[ImaginaryI]", " ", 
   SuperscriptBox["u", "2"], " ", "\[Mu]", " ", "\[Omega]", " ", 
   RowBox[{"aa", "[", "u", "]"}]}], "+", 
  FractionBox[
   RowBox[{"uh", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       SuperscriptBox["u", "2"], " ", 
       RowBox[{"U", "[", "u", "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          SuperscriptBox["\[Omega]", "2"]}], "+", 
         RowBox[{
          RowBox[{"f", "[", "u", "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["k", "2"], "+", 
            RowBox[{"2", " ", "m2", " ", 
             SuperscriptBox["\[Alpha]", "2"], " ", 
             RowBox[{
              SuperscriptBox["F", "\[Prime]",
               MultilineFunction->None], "[", 
              RowBox[{
               SuperscriptBox["u", "2"], " ", 
               SuperscriptBox["\[Alpha]", "2"]}], "]"}]}]}], ")"}]}]}], 
        ")"}]}], "+", 
      RowBox[{
       RowBox[{"f", "[", "u", "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["k", "2"]}], " ", 
          RowBox[{"f", "[", "u", "]"}], " ", 
          RowBox[{
           SuperscriptBox["B", "\[Prime]",
            MultilineFunction->None], "[", "u", "]"}]}], "+", 
         RowBox[{"\[ImaginaryI]", " ", "\[Omega]", " ", 
          RowBox[{
           SuperscriptBox["T", "\[Prime]",
            MultilineFunction->None], "[", "u", "]"}]}]}], ")"}]}]}], ")"}]}], 
   RowBox[{"f", "[", "u", "]"}]]}]], "Output",
 CellChangeTimes->{{3.6252092896274414`*^9, 3.625209356177574*^9}, 
   3.6252094401191826`*^9, 3.625210573534033*^9, {3.62521061423915*^9, 
   3.6252106239114985`*^9}, {3.6252106721638603`*^9, 
   3.6252106781016507`*^9}, {3.693748500810568*^9, 3.693748527714387*^9}, 
   3.6937592647775693`*^9, 3.693809245841407*^9, 3.7706195650524583`*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"u", " ", 
   RowBox[{
    SuperscriptBox["F", "\[Prime]",
     MultilineFunction->None], "[", 
    RowBox[{
     SuperscriptBox["u", "2"], " ", 
     SuperscriptBox["\[Alpha]", "2"]}], "]"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"-", 
       SuperscriptBox["k", "2"]}], " ", 
      RowBox[{"B", "[", "u", "]"}], " ", 
      RowBox[{"f", "[", "u", "]"}]}], "+", 
     RowBox[{"\[ImaginaryI]", " ", "\[Omega]", " ", 
      RowBox[{"T", "[", "u", "]"}]}], "+", 
     RowBox[{
      SuperscriptBox["u", "2"], " ", 
      RowBox[{"f", "[", "u", "]"}], " ", 
      RowBox[{
       SuperscriptBox["U", "\[Prime]",
        MultilineFunction->None], "[", "u", "]"}]}]}], ")"}]}], "+", 
  RowBox[{"2", " ", 
   SuperscriptBox["u", "4"], " ", 
   SuperscriptBox["\[Alpha]", "2"], " ", 
   RowBox[{"f", "[", "u", "]"}], " ", 
   RowBox[{"U", "[", "u", "]"}], " ", 
   RowBox[{
    SuperscriptBox["F", "\[Prime]\[Prime]",
     MultilineFunction->None], "[", 
    RowBox[{
     SuperscriptBox["u", "2"], " ", 
     SuperscriptBox["\[Alpha]", "2"]}], "]"}]}]}]], "Output",
 CellChangeTimes->{{3.6252092896274414`*^9, 3.625209356177574*^9}, 
   3.6252094401191826`*^9, 3.625210573534033*^9, {3.62521061423915*^9, 
   3.6252106239114985`*^9}, {3.6252106721638603`*^9, 
   3.6252106781016507`*^9}, {3.693748500810568*^9, 3.693748527714387*^9}, 
   3.6937592647775693`*^9, 3.693809245841407*^9, 3.7706195651222706`*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"uh", " ", 
   RowBox[{"aa", "[", "u", "]"}], " ", 
   RowBox[{"(", 
    RowBox[{
     SuperscriptBox["\[Omega]", "2"], "-", 
     RowBox[{
      SuperscriptBox["k", "2"], " ", 
      RowBox[{"f", "[", "u", "]"}]}]}], ")"}]}], "-", 
  RowBox[{"\[ImaginaryI]", " ", 
   SuperscriptBox["u", "2"], " ", "\[Mu]", " ", "\[Omega]", " ", 
   RowBox[{"U", "[", "u", "]"}]}], "+", 
  RowBox[{
   RowBox[{"f", "[", "u", "]"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"uh", " ", 
      RowBox[{
       SuperscriptBox["aa", "\[Prime]",
        MultilineFunction->None], "[", "u", "]"}], " ", 
      RowBox[{
       SuperscriptBox["f", "\[Prime]",
        MultilineFunction->None], "[", "u", "]"}]}], "-", 
     RowBox[{"\[Mu]", " ", 
      RowBox[{
       SuperscriptBox["T", "\[Prime]",
        MultilineFunction->None], "[", "u", "]"}]}], "+", 
     RowBox[{"uh", " ", 
      RowBox[{"f", "[", "u", "]"}], " ", 
      RowBox[{
       SuperscriptBox["aa", "\[Prime]\[Prime]",
        MultilineFunction->None], "[", "u", "]"}]}]}], ")"}]}]}]], "Output",
 CellChangeTimes->{{3.6252092896274414`*^9, 3.625209356177574*^9}, 
   3.6252094401191826`*^9, 3.625210573534033*^9, {3.62521061423915*^9, 
   3.6252106239114985`*^9}, {3.6252106721638603`*^9, 
   3.6252106781016507`*^9}, {3.693748500810568*^9, 3.693748527714387*^9}, 
   3.6937592647775693`*^9, 3.693809245841407*^9, 3.7706195652120323`*^9}]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Indipendence of the equations", "Section",
 CellChangeTimes->{{3.6252094568075275`*^9, 3.6252094639641066`*^9}, {
  3.625209651426408*^9, 3.6252096553484716`*^9}}],

Cell[TextData[StyleBox["Not all these equations are necessary",
 FontWeight->"Bold"]], "Text",
 CellChangeTimes->{{3.7719615183556147`*^9, 3.771961528304695*^9}, {
  3.7733928627703476`*^9, 3.7733928629767957`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{"EQtx3", "\[IndentingNewLine]", "EQxy3", "\[IndentingNewLine]", \
"EQxu3", "\[IndentingNewLine]", "EQ\[Phi]x3"}], "Input",
 CellChangeTimes->{{3.62520947137074*^9, 3.62520947760542*^9}, {
  3.6252095793291225`*^9, 3.625209584110609*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"-", "\[ImaginaryI]"}], " ", 
   SuperscriptBox["k", "2"], " ", "u", " ", "uh", " ", "\[Omega]", " ", 
   RowBox[{"B", "[", "u", "]"}]}], "-", 
  RowBox[{"2", " ", 
   SuperscriptBox["u", "3"], " ", "\[Mu]", " ", 
   RowBox[{"f", "[", "u", "]"}], " ", 
   RowBox[{
    SuperscriptBox["aa", "\[Prime]",
     MultilineFunction->None], "[", "u", "]"}]}], "-", 
  FractionBox[
   RowBox[{"\[ImaginaryI]", " ", 
    SuperscriptBox["u", "3"], " ", "uh", " ", "\[Omega]", " ", 
    RowBox[{"U", "[", "u", "]"}], " ", 
    RowBox[{
     SuperscriptBox["f", "\[Prime]",
      MultilineFunction->None], "[", "u", "]"}]}], 
   RowBox[{"f", "[", "u", "]"}]], "-", 
  RowBox[{"u", " ", "uh", " ", 
   RowBox[{"T", "[", "u", "]"}], " ", 
   RowBox[{"(", 
    RowBox[{
     SuperscriptBox["k", "2"], "+", 
     RowBox[{"2", " ", "m2", " ", 
      SuperscriptBox["\[Alpha]", "2"], " ", 
      RowBox[{
       SuperscriptBox["F", "\[Prime]",
        MultilineFunction->None], "[", 
       RowBox[{
        SuperscriptBox["u", "2"], " ", 
        SuperscriptBox["\[Alpha]", "2"]}], "]"}]}]}], ")"}]}], "-", 
  RowBox[{"2", " ", "uh", " ", 
   RowBox[{"f", "[", "u", "]"}], " ", 
   RowBox[{
    SuperscriptBox["T", "\[Prime]",
     MultilineFunction->None], "[", "u", "]"}]}], "+", 
  RowBox[{"\[ImaginaryI]", " ", 
   SuperscriptBox["u", "3"], " ", "uh", " ", "\[Omega]", " ", 
   RowBox[{
    SuperscriptBox["U", "\[Prime]",
     MultilineFunction->None], "[", "u", "]"}]}], "+", 
  RowBox[{"u", " ", "uh", " ", 
   RowBox[{"f", "[", "u", "]"}], " ", 
   RowBox[{
    SuperscriptBox["T", "\[Prime]\[Prime]",
     MultilineFunction->None], "[", "u", "]"}]}]}]], "Output",
 CellChangeTimes->{
  3.6252094779960365`*^9, {3.625209582063631*^9, 3.6252095844856224`*^9}, 
   3.6252106370996447`*^9, 3.6252106846800985`*^9, 3.6937485429554815`*^9, 
   3.693809250944848*^9, 3.7706195703591027`*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", "\[ImaginaryI]"}], " ", "k", " ", 
  SuperscriptBox["uh", "2"], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"\[ImaginaryI]", " ", "u", " ", "\[Omega]", " ", 
     RowBox[{"T", "[", "u", "]"}]}], "-", 
    RowBox[{"u", " ", 
     RowBox[{"B", "[", "u", "]"}], " ", 
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["\[Omega]", "2"], "-", 
       RowBox[{"2", " ", "m2", " ", 
        SuperscriptBox["\[Alpha]", "2"], " ", 
        RowBox[{"f", "[", "u", "]"}], " ", 
        RowBox[{
         SuperscriptBox["F", "\[Prime]",
          MultilineFunction->None], "[", 
         RowBox[{
          SuperscriptBox["u", "2"], " ", 
          SuperscriptBox["\[Alpha]", "2"]}], "]"}]}]}], ")"}]}], "+", 
    RowBox[{
     RowBox[{"f", "[", "u", "]"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", " ", 
        RowBox[{"f", "[", "u", "]"}], " ", 
        RowBox[{
         SuperscriptBox["B", "\[Prime]",
          MultilineFunction->None], "[", "u", "]"}]}], "-", 
       RowBox[{"u", " ", 
        RowBox[{
         SuperscriptBox["B", "\[Prime]",
          MultilineFunction->None], "[", "u", "]"}], " ", 
        RowBox[{
         SuperscriptBox["f", "\[Prime]",
          MultilineFunction->None], "[", "u", "]"}]}], "+", 
       RowBox[{
        SuperscriptBox["u", "3"], " ", 
        RowBox[{
         SuperscriptBox["U", "\[Prime]",
          MultilineFunction->None], "[", "u", "]"}]}], "-", 
       RowBox[{"u", " ", 
        RowBox[{"f", "[", "u", "]"}], " ", 
        RowBox[{
         SuperscriptBox["B", "\[Prime]\[Prime]",
          MultilineFunction->None], "[", "u", "]"}]}]}], ")"}]}]}], 
   ")"}]}]], "Output",
 CellChangeTimes->{
  3.6252094779960365`*^9, {3.625209582063631*^9, 3.6252095844856224`*^9}, 
   3.6252106370996447`*^9, 3.6252106846800985`*^9, 3.6937485429554815`*^9, 
   3.693809250944848*^9, 3.7706195703680105`*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"-", "2"}], " ", "\[ImaginaryI]", " ", 
   SuperscriptBox["u", "2"], " ", "\[Mu]", " ", "\[Omega]", " ", 
   RowBox[{"aa", "[", "u", "]"}]}], "+", 
  FractionBox[
   RowBox[{"uh", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       SuperscriptBox["u", "2"], " ", 
       RowBox[{"U", "[", "u", "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          SuperscriptBox["\[Omega]", "2"]}], "+", 
         RowBox[{
          RowBox[{"f", "[", "u", "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["k", "2"], "+", 
            RowBox[{"2", " ", "m2", " ", 
             SuperscriptBox["\[Alpha]", "2"], " ", 
             RowBox[{
              SuperscriptBox["F", "\[Prime]",
               MultilineFunction->None], "[", 
              RowBox[{
               SuperscriptBox["u", "2"], " ", 
               SuperscriptBox["\[Alpha]", "2"]}], "]"}]}]}], ")"}]}]}], 
        ")"}]}], "+", 
      RowBox[{
       RowBox[{"f", "[", "u", "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["k", "2"]}], " ", 
          RowBox[{"f", "[", "u", "]"}], " ", 
          RowBox[{
           SuperscriptBox["B", "\[Prime]",
            MultilineFunction->None], "[", "u", "]"}]}], "+", 
         RowBox[{"\[ImaginaryI]", " ", "\[Omega]", " ", 
          RowBox[{
           SuperscriptBox["T", "\[Prime]",
            MultilineFunction->None], "[", "u", "]"}]}]}], ")"}]}]}], ")"}]}], 
   RowBox[{"f", "[", "u", "]"}]]}]], "Output",
 CellChangeTimes->{
  3.6252094779960365`*^9, {3.625209582063631*^9, 3.6252095844856224`*^9}, 
   3.6252106370996447`*^9, 3.6252106846800985`*^9, 3.6937485429554815`*^9, 
   3.693809250944848*^9, 3.7706195703729973`*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"u", " ", 
   RowBox[{
    SuperscriptBox["F", "\[Prime]",
     MultilineFunction->None], "[", 
    RowBox[{
     SuperscriptBox["u", "2"], " ", 
     SuperscriptBox["\[Alpha]", "2"]}], "]"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"-", 
       SuperscriptBox["k", "2"]}], " ", 
      RowBox[{"B", "[", "u", "]"}], " ", 
      RowBox[{"f", "[", "u", "]"}]}], "+", 
     RowBox[{"\[ImaginaryI]", " ", "\[Omega]", " ", 
      RowBox[{"T", "[", "u", "]"}]}], "+", 
     RowBox[{
      SuperscriptBox["u", "2"], " ", 
      RowBox[{"f", "[", "u", "]"}], " ", 
      RowBox[{
       SuperscriptBox["U", "\[Prime]",
        MultilineFunction->None], "[", "u", "]"}]}]}], ")"}]}], "+", 
  RowBox[{"2", " ", 
   SuperscriptBox["u", "4"], " ", 
   SuperscriptBox["\[Alpha]", "2"], " ", 
   RowBox[{"f", "[", "u", "]"}], " ", 
   RowBox[{"U", "[", "u", "]"}], " ", 
   RowBox[{
    SuperscriptBox["F", "\[Prime]\[Prime]",
     MultilineFunction->None], "[", 
    RowBox[{
     SuperscriptBox["u", "2"], " ", 
     SuperscriptBox["\[Alpha]", "2"]}], "]"}]}]}]], "Output",
 CellChangeTimes->{
  3.6252094779960365`*^9, {3.625209582063631*^9, 3.6252095844856224`*^9}, 
   3.6252106370996447`*^9, 3.6252106846800985`*^9, 3.6937485429554815`*^9, 
   3.693809250944848*^9, 3.7706195703769865`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"D", "[", 
   RowBox[{"EQxu3", ",", "u"}], "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Solve", "[", 
     RowBox[{
      RowBox[{"EQtx3", "\[Equal]", "0"}], ",", 
      RowBox[{
       RowBox[{"T", "''"}], "[", "u", "]"}]}], "]"}], "[", 
    RowBox[{"[", "1", "]"}], "]"}], "//", "FS"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Solve", "[", 
     RowBox[{
      RowBox[{"EQxy3", "\[Equal]", "0"}], ",", 
      RowBox[{
       RowBox[{"B", "''"}], "[", "u", "]"}]}], "]"}], "[", 
    RowBox[{"[", "1", "]"}], "]"}], "//", "FS"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Solve", "[", 
     RowBox[{
      RowBox[{"EQ\[Phi]x3", "\[Equal]", "0"}], ",", 
      RowBox[{
       RowBox[{"U", "'"}], "[", "u", "]"}]}], "]"}], "[", 
    RowBox[{"[", "1", "]"}], "]"}], "//", "FS"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"%%%%", "/.", "%%%"}], "/.", "%%"}], "/.", "%"}], "//", "FS"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Solve", "[", 
     RowBox[{
      RowBox[{"EQxu3", "\[Equal]", "0"}], ",", 
      RowBox[{
       RowBox[{"T", "'"}], "[", "u", "]"}]}], "]"}], "[", 
    RowBox[{"[", "1", "]"}], "]"}], "//", "FS"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"%%", "/.", "%"}], "//", "FS"}]}], "Input",
 CellChangeTimes->{{3.6252094838556976`*^9, 3.6252095533903637`*^9}, {
  3.6252095942829895`*^9, 3.6252096411446543`*^9}, {3.69375927291967*^9, 
  3.693759275982336*^9}}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.625209487433997*^9, 3.625209524482685*^9}, 
   3.62520955509356*^9, {3.6252096201436186`*^9, 3.625209642722849*^9}, 
   3.625210641115466*^9, 3.625210687633366*^9, 3.6937485495248375`*^9, 
   3.6937592789199524`*^9, 3.693809255635105*^9, 3.7706195712092805`*^9}]
}, Open  ]],

Cell[TextData[StyleBox["One equation is redundant, lets forget about it",
 FontWeight->"Bold"]], "Text",
 CellChangeTimes->{{3.770619576257559*^9, 3.770619580108528*^9}, {
  3.7719615349904284`*^9, 3.7719615376954565`*^9}}]
}, Closed]],

Cell[CellGroupData[{

Cell["Remaining 4 Equations and massaging", "Section",
 CellChangeTimes->{{3.625209669536688*^9, 3.6252096744744043`*^9}, {
  3.6252102635501347`*^9, 3.625210263925136*^9}, {3.6252115770050297`*^9, 
  3.6252115789895215`*^9}}],

Cell["\<\
This is some massaging to make them nicer! Also the collect command can be \
useful\
\>", "Text",
 CellChangeTimes->{{3.7719615535681067`*^9, 3.771961574920102*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"order", "=", 
   RowBox[{
    RowBox[{"Collect", "[", 
     RowBox[{"#", ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"B", "''"}], "[", "u", "]"}], ",", 
        RowBox[{
         RowBox[{"B", "'"}], "[", "u", "]"}], ",", 
        RowBox[{"B", "[", "u", "]"}], ",", 
        RowBox[{
         RowBox[{"U", "''"}], "[", "u", "]"}], ",", 
        RowBox[{
         RowBox[{"U", "'"}], "[", "u", "]"}], ",", 
        RowBox[{"U", "[", "u", "]"}], ",", 
        RowBox[{
         RowBox[{"aa", "''"}], "[", "u", "]"}], ",", 
        RowBox[{
         RowBox[{"aa", "'"}], "[", "u", "]"}], ",", 
        RowBox[{"aa", "[", "u", "]"}], ",", 
        RowBox[{
         RowBox[{"T", "''"}], "[", "u", "]"}], ",", 
        RowBox[{
         RowBox[{"T", "'"}], "[", "u", "]"}], ",", 
        RowBox[{"T", "[", "u", "]"}]}], "}"}], ",", "Expand"}], "]"}], 
    "&"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.62520973132094*^9, 3.6252097677602253`*^9}, {
  3.625210235220603*^9, 3.6252102374394627`*^9}, {3.6252114815628786`*^9, 
  3.625211489391387*^9}, {3.6937592897968464`*^9, 3.6937593022829175`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{
    FractionBox["1", 
     RowBox[{"2", " ", "u", " ", "uh", " ", 
      RowBox[{"f", "[", "u", "]"}], " "}]], "EQtx3"}], "//", "order"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"exy", "=", 
  RowBox[{
   RowBox[{
    FractionBox["1", 
     RowBox[{"\[ImaginaryI]", " ", "k", "  ", "u", " ", 
      SuperscriptBox["uh", "2"], " ", 
      SuperscriptBox[
       RowBox[{"f", "[", "u", "]"}], "2"], " "}]], "EQxy3"}], "//", 
   "order"}]}], "\[IndentingNewLine]", 
 RowBox[{"exu", "=", 
  RowBox[{
   RowBox[{
    FractionBox["1", 
     RowBox[{" ", 
      RowBox[{"\[ImaginaryI]", " ", "uh", " ", "\[Omega]"}]}]], "EQxu3"}], "//",
    "order"}]}], "\[IndentingNewLine]", 
 RowBox[{"e\[Phi]x", "=", 
  RowBox[{
   RowBox[{
    FractionBox["1", 
     RowBox[{"2", " ", "u", " ", 
      SuperscriptBox[
       RowBox[{"f", "[", "u", "]"}], "2"], " ", 
      RowBox[{
       SuperscriptBox["F", "\[Prime]",
        MultilineFunction->None], "[", 
       RowBox[{
        SuperscriptBox["u", "2"], " ", 
        SuperscriptBox["\[Alpha]", "2"]}], "]"}]}]], "EQ\[Phi]x3"}], "//", 
   "order"}]}], "\[IndentingNewLine]", 
 RowBox[{"eA", "=", 
  RowBox[{
   RowBox[{
    FractionBox["1", 
     RowBox[{"uh", " ", 
      SuperscriptBox[
       RowBox[{"f", "[", "u", "]"}], "2"], " "}]], "EQA3"}], "//", 
   "order"}]}]}], "Input",
 CellChangeTimes->{{3.625209699335002*^9, 3.6252097008350954`*^9}, {
   3.625209769900956*^9, 3.625209842404505*^9}, {3.6252100072719593`*^9, 
   3.625210045086297*^9}, {3.6252102047191105`*^9, 3.6252102201729918`*^9}, {
   3.6252102527058573`*^9, 3.6252102535808716`*^9}, 3.6252106530066776`*^9, {
   3.625210706337414*^9, 3.625210706462415*^9}, 3.6252115690827675`*^9, {
   3.6937485802181616`*^9, 3.693748616975512*^9}, 3.6937593166259108`*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   FractionBox[
    RowBox[{"\[ImaginaryI]", " ", "\[Omega]", " ", 
     RowBox[{"T", "[", "u", "]"}]}], 
    SuperscriptBox[
     RowBox[{"f", "[", "u", "]"}], "2"]]}], "+", 
  RowBox[{
   RowBox[{
    SuperscriptBox["B", "\[Prime]",
     MultilineFunction->None], "[", "u", "]"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["2", "u"]}], "+", 
     FractionBox[
      RowBox[{
       SuperscriptBox["f", "\[Prime]",
        MultilineFunction->None], "[", "u", "]"}], 
      RowBox[{"f", "[", "u", "]"}]]}], ")"}]}], "+", 
  RowBox[{
   RowBox[{"B", "[", "u", "]"}], " ", 
   RowBox[{"(", 
    RowBox[{
     FractionBox[
      SuperscriptBox["\[Omega]", "2"], 
      SuperscriptBox[
       RowBox[{"f", "[", "u", "]"}], "2"]], "-", 
     FractionBox[
      RowBox[{"2", " ", "m2", " ", 
       SuperscriptBox["\[Alpha]", "2"], " ", 
       RowBox[{
        SuperscriptBox["F", "\[Prime]",
         MultilineFunction->None], "[", 
        RowBox[{
         SuperscriptBox["u", "2"], " ", 
         SuperscriptBox["\[Alpha]", "2"]}], "]"}]}], 
      RowBox[{"f", "[", "u", "]"}]]}], ")"}]}], "-", 
  FractionBox[
   RowBox[{
    SuperscriptBox["u", "2"], " ", 
    RowBox[{
     SuperscriptBox["U", "\[Prime]",
      MultilineFunction->None], "[", "u", "]"}]}], 
   RowBox[{"f", "[", "u", "]"}]], "+", 
  RowBox[{
   SuperscriptBox["B", "\[Prime]\[Prime]",
    MultilineFunction->None], "[", "u", "]"}]}]], "Output",
 CellChangeTimes->{{3.625209683818611*^9, 3.6252097013663435`*^9}, {
   3.6252097711353827`*^9, 3.6252098427638907`*^9}, 3.6252100164598923`*^9, 
   3.6252100466332445`*^9, {3.625210207625497*^9, 3.625210254080899*^9}, {
   3.625210647553279*^9, 3.6252106534285684`*^9}, {3.6252106930086317`*^9, 
   3.625210706915563*^9}, 3.6252114927040215`*^9, 3.6252115696140404`*^9, {
   3.6937485636251717`*^9, 3.6937486174007893`*^9}, {3.693759312297573*^9, 
   3.693759317563444*^9}, 3.693809278228074*^9, 3.77061958711753*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   FractionBox[
    RowBox[{"2", " ", 
     SuperscriptBox["u", "2"], " ", "\[Mu]", " ", 
     RowBox[{"aa", "[", "u", "]"}]}], "uh"]}], "+", 
  FractionBox[
   RowBox[{"\[ImaginaryI]", " ", 
    SuperscriptBox["k", "2"], " ", 
    RowBox[{"f", "[", "u", "]"}], " ", 
    RowBox[{
     SuperscriptBox["B", "\[Prime]",
      MultilineFunction->None], "[", "u", "]"}]}], "\[Omega]"], "+", 
  RowBox[{
   RowBox[{"U", "[", "u", "]"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{"\[ImaginaryI]", " ", 
        SuperscriptBox["k", "2"], " ", 
        SuperscriptBox["u", "2"]}], "\[Omega]"]}], "+", 
     FractionBox[
      RowBox[{"\[ImaginaryI]", " ", 
       SuperscriptBox["u", "2"], " ", "\[Omega]"}], 
      RowBox[{"f", "[", "u", "]"}]], "-", 
     FractionBox[
      RowBox[{"2", " ", "\[ImaginaryI]", " ", "m2", " ", 
       SuperscriptBox["u", "2"], " ", 
       SuperscriptBox["\[Alpha]", "2"], " ", 
       RowBox[{
        SuperscriptBox["F", "\[Prime]",
         MultilineFunction->None], "[", 
        RowBox[{
         SuperscriptBox["u", "2"], " ", 
         SuperscriptBox["\[Alpha]", "2"]}], "]"}]}], "\[Omega]"]}], ")"}]}], 
  "+", 
  RowBox[{
   SuperscriptBox["T", "\[Prime]",
    MultilineFunction->None], "[", "u", "]"}]}]], "Output",
 CellChangeTimes->{{3.625209683818611*^9, 3.6252097013663435`*^9}, {
   3.6252097711353827`*^9, 3.6252098427638907`*^9}, 3.6252100164598923`*^9, 
   3.6252100466332445`*^9, {3.625210207625497*^9, 3.625210254080899*^9}, {
   3.625210647553279*^9, 3.6252106534285684`*^9}, {3.6252106930086317`*^9, 
   3.625210706915563*^9}, 3.6252114927040215`*^9, 3.6252115696140404`*^9, {
   3.6937485636251717`*^9, 3.6937486174007893`*^9}, {3.693759312297573*^9, 
   3.693759317563444*^9}, 3.693809278228074*^9, 3.770619587126507*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   FractionBox[
    RowBox[{
     SuperscriptBox["k", "2"], " ", 
     RowBox[{"B", "[", "u", "]"}]}], 
    RowBox[{"2", " ", 
     RowBox[{"f", "[", "u", "]"}]}]]}], "+", 
  FractionBox[
   RowBox[{"\[ImaginaryI]", " ", "\[Omega]", " ", 
    RowBox[{"T", "[", "u", "]"}]}], 
   RowBox[{"2", " ", 
    SuperscriptBox[
     RowBox[{"f", "[", "u", "]"}], "2"]}]], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox["u", "2"], " ", 
    RowBox[{
     SuperscriptBox["U", "\[Prime]",
      MultilineFunction->None], "[", "u", "]"}]}], 
   RowBox[{"2", " ", 
    RowBox[{"f", "[", "u", "]"}]}]], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox["u", "3"], " ", 
    SuperscriptBox["\[Alpha]", "2"], " ", 
    RowBox[{"U", "[", "u", "]"}], " ", 
    RowBox[{
     SuperscriptBox["F", "\[Prime]\[Prime]",
      MultilineFunction->None], "[", 
     RowBox[{
      SuperscriptBox["u", "2"], " ", 
      SuperscriptBox["\[Alpha]", "2"]}], "]"}]}], 
   RowBox[{
    RowBox[{"f", "[", "u", "]"}], " ", 
    RowBox[{
     SuperscriptBox["F", "\[Prime]",
      MultilineFunction->None], "[", 
     RowBox[{
      SuperscriptBox["u", "2"], " ", 
      SuperscriptBox["\[Alpha]", "2"]}], "]"}]}]]}]], "Output",
 CellChangeTimes->{{3.625209683818611*^9, 3.6252097013663435`*^9}, {
   3.6252097711353827`*^9, 3.6252098427638907`*^9}, 3.6252100164598923`*^9, 
   3.6252100466332445`*^9, {3.625210207625497*^9, 3.625210254080899*^9}, {
   3.625210647553279*^9, 3.6252106534285684`*^9}, {3.6252106930086317`*^9, 
   3.625210706915563*^9}, 3.6252114927040215`*^9, 3.6252115696140404`*^9, {
   3.6937485636251717`*^9, 3.6937486174007893`*^9}, {3.693759312297573*^9, 
   3.693759317563444*^9}, 3.693809278228074*^9, 3.7706195871344852`*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"aa", "[", "u", "]"}], " ", 
   RowBox[{"(", 
    RowBox[{
     FractionBox[
      SuperscriptBox["\[Omega]", "2"], 
      SuperscriptBox[
       RowBox[{"f", "[", "u", "]"}], "2"]], "-", 
     FractionBox[
      SuperscriptBox["k", "2"], 
      RowBox[{"f", "[", "u", "]"}]]}], ")"}]}], "-", 
  FractionBox[
   RowBox[{"\[ImaginaryI]", " ", 
    SuperscriptBox["u", "2"], " ", "\[Mu]", " ", "\[Omega]", " ", 
    RowBox[{"U", "[", "u", "]"}]}], 
   RowBox[{"uh", " ", 
    SuperscriptBox[
     RowBox[{"f", "[", "u", "]"}], "2"]}]], "+", 
  FractionBox[
   RowBox[{
    RowBox[{
     SuperscriptBox["aa", "\[Prime]",
      MultilineFunction->None], "[", "u", "]"}], " ", 
    RowBox[{
     SuperscriptBox["f", "\[Prime]",
      MultilineFunction->None], "[", "u", "]"}]}], 
   RowBox[{"f", "[", "u", "]"}]], "-", 
  FractionBox[
   RowBox[{"\[Mu]", " ", 
    RowBox[{
     SuperscriptBox["T", "\[Prime]",
      MultilineFunction->None], "[", "u", "]"}]}], 
   RowBox[{"uh", " ", 
    RowBox[{"f", "[", "u", "]"}]}]], "+", 
  RowBox[{
   SuperscriptBox["aa", "\[Prime]\[Prime]",
    MultilineFunction->None], "[", "u", "]"}]}]], "Output",
 CellChangeTimes->{{3.625209683818611*^9, 3.6252097013663435`*^9}, {
   3.6252097711353827`*^9, 3.6252098427638907`*^9}, 3.6252100164598923`*^9, 
   3.6252100466332445`*^9, {3.625210207625497*^9, 3.625210254080899*^9}, {
   3.625210647553279*^9, 3.6252106534285684`*^9}, {3.6252106930086317`*^9, 
   3.625210706915563*^9}, 3.6252114927040215`*^9, 3.6252115696140404`*^9, {
   3.6937485636251717`*^9, 3.6937486174007893`*^9}, {3.693759312297573*^9, 
   3.693759317563444*^9}, 3.693809278228074*^9, 3.7706195871404743`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Solve", "[", 
     RowBox[{
      RowBox[{"e\[Phi]x", "\[Equal]", "0"}], ",", 
      RowBox[{
       RowBox[{"U", "'"}], "[", "u", "]"}]}], "]"}], "[", 
    RowBox[{"[", "1", "]"}], "]"}], "//", "FS"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"EqB", "=", 
  RowBox[{
   RowBox[{"exy", "/.", "%"}], "//", "order"}]}]}], "Input",
 CellChangeTimes->{{3.625211617772644*^9, 3.6252116508367662`*^9}, {
   3.625211995884905*^9, 3.6252119980568857`*^9}, {3.693748622503173*^9, 
   3.6937486396385174`*^9}, 3.693759329018524*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    SuperscriptBox["B", "\[Prime]",
     MultilineFunction->None], "[", "u", "]"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["2", "u"]}], "+", 
     FractionBox[
      RowBox[{
       SuperscriptBox["f", "\[Prime]",
        MultilineFunction->None], "[", "u", "]"}], 
      RowBox[{"f", "[", "u", "]"}]]}], ")"}]}], "+", 
  RowBox[{
   RowBox[{"B", "[", "u", "]"}], " ", 
   RowBox[{"(", 
    RowBox[{
     FractionBox[
      SuperscriptBox["\[Omega]", "2"], 
      SuperscriptBox[
       RowBox[{"f", "[", "u", "]"}], "2"]], "-", 
     FractionBox[
      SuperscriptBox["k", "2"], 
      RowBox[{"f", "[", "u", "]"}]], "-", 
     FractionBox[
      RowBox[{"2", " ", "m2", " ", 
       SuperscriptBox["\[Alpha]", "2"], " ", 
       RowBox[{
        SuperscriptBox["F", "\[Prime]",
         MultilineFunction->None], "[", 
        RowBox[{
         SuperscriptBox["u", "2"], " ", 
         SuperscriptBox["\[Alpha]", "2"]}], "]"}]}], 
      RowBox[{"f", "[", "u", "]"}]]}], ")"}]}], "+", 
  RowBox[{
   SuperscriptBox["B", "\[Prime]\[Prime]",
    MultilineFunction->None], "[", "u", "]"}], "+", 
  FractionBox[
   RowBox[{"2", " ", 
    SuperscriptBox["u", "3"], " ", 
    SuperscriptBox["\[Alpha]", "2"], " ", 
    RowBox[{"U", "[", "u", "]"}], " ", 
    RowBox[{
     SuperscriptBox["F", "\[Prime]\[Prime]",
      MultilineFunction->None], "[", 
     RowBox[{
      SuperscriptBox["u", "2"], " ", 
      SuperscriptBox["\[Alpha]", "2"]}], "]"}]}], 
   RowBox[{
    RowBox[{"f", "[", "u", "]"}], " ", 
    RowBox[{
     SuperscriptBox["F", "\[Prime]",
      MultilineFunction->None], "[", 
     RowBox[{
      SuperscriptBox["u", "2"], " ", 
      SuperscriptBox["\[Alpha]", "2"]}], "]"}]}]]}]], "Output",
 CellChangeTimes->{
  3.625211651180529*^9, 3.625212006385412*^9, 3.6937486406241703`*^9, {
   3.6937593267371607`*^9, 3.693759329518546*^9}, 3.693809280900839*^9, 
   3.770619587244193*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Solve", "[", 
     RowBox[{
      RowBox[{"exu", "\[Equal]", "0"}], ",", 
      RowBox[{
       RowBox[{"T", "'"}], "[", "u", "]"}]}], "]"}], "[", 
    RowBox[{"[", "1", "]"}], "]"}], "//", "FS"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Solve", "[", 
     RowBox[{
      RowBox[{"e\[Phi]x", "\[Equal]", "0"}], ",", 
      RowBox[{"T", "[", "u", "]"}]}], "]"}], "[", 
    RowBox[{"[", "1", "]"}], "]"}], "//", "FS"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"EqU", "=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        FractionBox[
         RowBox[{"f", "[", "u", "]"}], 
         SuperscriptBox["u", "2"]], "2", 
        RowBox[{"D", "[", 
         RowBox[{"e\[Phi]x", ",", "u"}], "]"}]}], "/.", "%%"}], "/.", "%"}], "/.",
      "f2ndback"}], "/.", "\[CapitalLambda]back"}], "//", 
   "order"}]}]}], "Input",
 CellChangeTimes->{{3.6252117934687414`*^9, 3.6252118308611984`*^9}, {
  3.6252118736914263`*^9, 3.6252119081931124`*^9}, {3.625212001791438*^9, 
  3.625212003369646*^9}, {3.6937486487035265`*^9, 3.693748708087858*^9}, {
  3.693759332549951*^9, 3.6937593481276164`*^9}}],

Cell[BoxData[
 RowBox[{
  FractionBox[
   RowBox[{"2", " ", "\[ImaginaryI]", " ", "\[Mu]", " ", "\[Omega]", " ", 
    RowBox[{"aa", "[", "u", "]"}]}], 
   RowBox[{"uh", " ", 
    RowBox[{"f", "[", "u", "]"}]}]], "-", 
  FractionBox[
   RowBox[{
    SuperscriptBox["k", "2"], " ", 
    RowBox[{"B", "[", "u", "]"}], " ", 
    RowBox[{
     SuperscriptBox["f", "\[Prime]",
      MultilineFunction->None], "[", "u", "]"}]}], 
   RowBox[{
    SuperscriptBox["u", "2"], " ", 
    RowBox[{"f", "[", "u", "]"}]}]], "+", 
  RowBox[{
   RowBox[{
    SuperscriptBox["U", "\[Prime]",
     MultilineFunction->None], "[", "u", "]"}], " ", 
   RowBox[{"(", 
    RowBox[{
     FractionBox["2", "u"], "+", 
     FractionBox[
      RowBox[{
       SuperscriptBox["f", "\[Prime]",
        MultilineFunction->None], "[", "u", "]"}], 
      RowBox[{"f", "[", "u", "]"}]], "+", 
     FractionBox[
      RowBox[{"2", " ", "u", " ", 
       SuperscriptBox["\[Alpha]", "2"], " ", 
       RowBox[{
        SuperscriptBox["F", "\[Prime]\[Prime]",
         MultilineFunction->None], "[", 
        RowBox[{
         SuperscriptBox["u", "2"], " ", 
         SuperscriptBox["\[Alpha]", "2"]}], "]"}]}], 
      RowBox[{
       SuperscriptBox["F", "\[Prime]",
        MultilineFunction->None], "[", 
       RowBox[{
        SuperscriptBox["u", "2"], " ", 
        SuperscriptBox["\[Alpha]", "2"]}], "]"}]]}], ")"}]}], "+", 
  RowBox[{
   SuperscriptBox["U", "\[Prime]\[Prime]",
    MultilineFunction->None], "[", "u", "]"}], "+", 
  RowBox[{
   RowBox[{"U", "[", "u", "]"}], " ", 
   RowBox[{"(", 
    RowBox[{
     FractionBox[
      SuperscriptBox["\[Omega]", "2"], 
      SuperscriptBox[
       RowBox[{"f", "[", "u", "]"}], "2"]], "-", 
     FractionBox[
      SuperscriptBox["k", "2"], 
      RowBox[{"f", "[", "u", "]"}]], "-", 
     FractionBox[
      RowBox[{"2", " ", "m2", " ", 
       SuperscriptBox["\[Alpha]", "2"], " ", 
       RowBox[{
        SuperscriptBox["F", "\[Prime]",
         MultilineFunction->None], "[", 
        RowBox[{
         SuperscriptBox["u", "2"], " ", 
         SuperscriptBox["\[Alpha]", "2"]}], "]"}]}], 
      RowBox[{"f", "[", "u", "]"}]], "+", 
     FractionBox[
      RowBox[{"6", " ", 
       SuperscriptBox["\[Alpha]", "2"], " ", 
       RowBox[{
        SuperscriptBox["F", "\[Prime]\[Prime]",
         MultilineFunction->None], "[", 
        RowBox[{
         SuperscriptBox["u", "2"], " ", 
         SuperscriptBox["\[Alpha]", "2"]}], "]"}]}], 
      RowBox[{
       SuperscriptBox["F", "\[Prime]",
        MultilineFunction->None], "[", 
       RowBox[{
        SuperscriptBox["u", "2"], " ", 
        SuperscriptBox["\[Alpha]", "2"]}], "]"}]], "+", 
     FractionBox[
      RowBox[{"2", " ", "u", " ", 
       SuperscriptBox["\[Alpha]", "2"], " ", 
       RowBox[{
        SuperscriptBox["f", "\[Prime]",
         MultilineFunction->None], "[", "u", "]"}], " ", 
       RowBox[{
        SuperscriptBox["F", "\[Prime]\[Prime]",
         MultilineFunction->None], "[", 
        RowBox[{
         SuperscriptBox["u", "2"], " ", 
         SuperscriptBox["\[Alpha]", "2"]}], "]"}]}], 
      RowBox[{
       RowBox[{"f", "[", "u", "]"}], " ", 
       RowBox[{
        SuperscriptBox["F", "\[Prime]",
         MultilineFunction->None], "[", 
        RowBox[{
         SuperscriptBox["u", "2"], " ", 
         SuperscriptBox["\[Alpha]", "2"]}], "]"}]}]], "-", 
     FractionBox[
      RowBox[{"4", " ", 
       SuperscriptBox["u", "2"], " ", 
       SuperscriptBox["\[Alpha]", "4"], " ", 
       SuperscriptBox[
        RowBox[{
         SuperscriptBox["F", "\[Prime]\[Prime]",
          MultilineFunction->None], "[", 
         RowBox[{
          SuperscriptBox["u", "2"], " ", 
          SuperscriptBox["\[Alpha]", "2"]}], "]"}], "2"]}], 
      SuperscriptBox[
       RowBox[{
        SuperscriptBox["F", "\[Prime]",
         MultilineFunction->None], "[", 
        RowBox[{
         SuperscriptBox["u", "2"], " ", 
         SuperscriptBox["\[Alpha]", "2"]}], "]"}], "2"]], "+", 
     FractionBox[
      RowBox[{"4", " ", 
       SuperscriptBox["u", "2"], " ", 
       SuperscriptBox["\[Alpha]", "4"], " ", 
       RowBox[{
        SuperscriptBox["F", 
         TagBox[
          RowBox[{"(", "3", ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{
         SuperscriptBox["u", "2"], " ", 
         SuperscriptBox["\[Alpha]", "2"]}], "]"}]}], 
      RowBox[{
       SuperscriptBox["F", "\[Prime]",
        MultilineFunction->None], "[", 
       RowBox[{
        SuperscriptBox["u", "2"], " ", 
        SuperscriptBox["\[Alpha]", "2"]}], "]"}]]}], ")"}]}]}]], "Output",
 CellChangeTimes->{{3.6252117976095715`*^9, 3.62521183159561*^9}, {
   3.625211887035823*^9, 3.625211909115028*^9}, 3.625212008182377*^9, 
   3.6937487104143944`*^9, {3.693759334800044*^9, 3.693759348643258*^9}, 
   3.693809285925172*^9, 3.7706195874336853`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Solve", "[", 
     RowBox[{
      RowBox[{"exu", "\[Equal]", "0"}], ",", 
      RowBox[{
       RowBox[{"T", "'"}], "[", "u", "]"}]}], "]"}], "[", 
    RowBox[{"[", "1", "]"}], "]"}], "//", "FS"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"EqA", "=", 
  RowBox[{
   RowBox[{"eA", "/.", "%"}], "//", "order"}]}]}], "Input",
 CellChangeTimes->{{3.625211959179983*^9, 3.6252119751807613`*^9}, {
   3.625212010104353*^9, 3.6252120116356754`*^9}, {3.6937487210574436`*^9, 
   3.6937487258546257`*^9}, 3.6937593511448326`*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"aa", "[", "u", "]"}], " ", 
   RowBox[{"(", 
    RowBox[{
     FractionBox[
      SuperscriptBox["\[Omega]", "2"], 
      SuperscriptBox[
       RowBox[{"f", "[", "u", "]"}], "2"]], "-", 
     FractionBox[
      SuperscriptBox["k", "2"], 
      RowBox[{"f", "[", "u", "]"}]], "-", 
     FractionBox[
      RowBox[{"2", " ", 
       SuperscriptBox["u", "2"], " ", 
       SuperscriptBox["\[Mu]", "2"]}], 
      RowBox[{
       SuperscriptBox["uh", "2"], " ", 
       RowBox[{"f", "[", "u", "]"}]}]]}], ")"}]}], "+", 
  FractionBox[
   RowBox[{"\[ImaginaryI]", " ", 
    SuperscriptBox["k", "2"], " ", "\[Mu]", " ", 
    RowBox[{
     SuperscriptBox["B", "\[Prime]",
      MultilineFunction->None], "[", "u", "]"}]}], 
   RowBox[{"uh", " ", "\[Omega]"}]], "+", 
  FractionBox[
   RowBox[{
    RowBox[{
     SuperscriptBox["aa", "\[Prime]",
      MultilineFunction->None], "[", "u", "]"}], " ", 
    RowBox[{
     SuperscriptBox["f", "\[Prime]",
      MultilineFunction->None], "[", "u", "]"}]}], 
   RowBox[{"f", "[", "u", "]"}]], "+", 
  RowBox[{
   RowBox[{"U", "[", "u", "]"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{"\[ImaginaryI]", " ", 
        SuperscriptBox["k", "2"], " ", 
        SuperscriptBox["u", "2"], " ", "\[Mu]"}], 
       RowBox[{"uh", " ", "\[Omega]", " ", 
        RowBox[{"f", "[", "u", "]"}]}]]}], "-", 
     FractionBox[
      RowBox[{"2", " ", "\[ImaginaryI]", " ", "m2", " ", 
       SuperscriptBox["u", "2"], " ", 
       SuperscriptBox["\[Alpha]", "2"], " ", "\[Mu]", " ", 
       RowBox[{
        SuperscriptBox["F", "\[Prime]",
         MultilineFunction->None], "[", 
        RowBox[{
         SuperscriptBox["u", "2"], " ", 
         SuperscriptBox["\[Alpha]", "2"]}], "]"}]}], 
      RowBox[{"uh", " ", "\[Omega]", " ", 
       RowBox[{"f", "[", "u", "]"}]}]]}], ")"}]}], "+", 
  RowBox[{
   SuperscriptBox["aa", "\[Prime]\[Prime]",
    MultilineFunction->None], "[", "u", "]"}]}]], "Output",
 CellChangeTimes->{{3.625211972727517*^9, 3.6252119756495357`*^9}, 
   3.625212012541966*^9, 3.693748726465025*^9, 3.6937593523167534`*^9, 
   3.6938092875382404`*^9, 3.7706195875244493`*^9}]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Final 3 equations", "Section",
 CellChangeTimes->{{3.625211986150077*^9, 3.6252119906346707`*^9}}],

Cell[TextData[StyleBox["These are our final three equations",
 FontWeight->"Bold"]], "Text",
 CellChangeTimes->{{3.7719621959345665`*^9, 3.7719622014458923`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"EQBfinal", "=", 
  RowBox[{"EqB", "/.", 
   RowBox[{"\[Mu]", "\[Rule]", 
    RowBox[{"\[Rho]", " ", "uh"}]}]}]}], "\[IndentingNewLine]", 
 RowBox[{"EQAfinal", "=", 
  RowBox[{"EqA", "/.", 
   RowBox[{"\[Mu]", "\[Rule]", 
    RowBox[{"\[Rho]", " ", "uh"}]}]}]}], "\[IndentingNewLine]", 
 RowBox[{"EQUfinal", "=", 
  RowBox[{"EqU", "/.", 
   RowBox[{"\[Mu]", "\[Rule]", 
    RowBox[{"\[Rho]", " ", "uh"}]}]}]}]}], "Input",
 CellChangeTimes->{{3.6252120175578346`*^9, 3.6252120249800816`*^9}, {
  3.693748738101737*^9, 3.6937487977562475`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    SuperscriptBox["B", "\[Prime]",
     MultilineFunction->None], "[", "u", "]"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["2", "u"]}], "+", 
     FractionBox[
      RowBox[{
       SuperscriptBox["f", "\[Prime]",
        MultilineFunction->None], "[", "u", "]"}], 
      RowBox[{"f", "[", "u", "]"}]]}], ")"}]}], "+", 
  RowBox[{
   RowBox[{"B", "[", "u", "]"}], " ", 
   RowBox[{"(", 
    RowBox[{
     FractionBox[
      SuperscriptBox["\[Omega]", "2"], 
      SuperscriptBox[
       RowBox[{"f", "[", "u", "]"}], "2"]], "-", 
     FractionBox[
      SuperscriptBox["k", "2"], 
      RowBox[{"f", "[", "u", "]"}]], "-", 
     FractionBox[
      RowBox[{"2", " ", "m2", " ", 
       SuperscriptBox["\[Alpha]", "2"], " ", 
       RowBox[{
        SuperscriptBox["F", "\[Prime]",
         MultilineFunction->None], "[", 
        RowBox[{
         SuperscriptBox["u", "2"], " ", 
         SuperscriptBox["\[Alpha]", "2"]}], "]"}]}], 
      RowBox[{"f", "[", "u", "]"}]]}], ")"}]}], "+", 
  RowBox[{
   SuperscriptBox["B", "\[Prime]\[Prime]",
    MultilineFunction->None], "[", "u", "]"}], "+", 
  FractionBox[
   RowBox[{"2", " ", 
    SuperscriptBox["u", "3"], " ", 
    SuperscriptBox["\[Alpha]", "2"], " ", 
    RowBox[{"U", "[", "u", "]"}], " ", 
    RowBox[{
     SuperscriptBox["F", "\[Prime]\[Prime]",
      MultilineFunction->None], "[", 
     RowBox[{
      SuperscriptBox["u", "2"], " ", 
      SuperscriptBox["\[Alpha]", "2"]}], "]"}]}], 
   RowBox[{
    RowBox[{"f", "[", "u", "]"}], " ", 
    RowBox[{
     SuperscriptBox["F", "\[Prime]",
      MultilineFunction->None], "[", 
     RowBox[{
      SuperscriptBox["u", "2"], " ", 
      SuperscriptBox["\[Alpha]", "2"]}], "]"}]}]]}]], "Output",
 CellChangeTimes->{
  3.6937487613621435`*^9, {3.693748792802967*^9, 3.6937487981535063`*^9}, 
   3.6937593641454353`*^9, 3.6938092985071955`*^9, 3.7706195956058607`*^9},
 FontWeight->"Bold",
 Background->RGBColor[1, 1, 0]],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"aa", "[", "u", "]"}], " ", 
   RowBox[{"(", 
    RowBox[{
     FractionBox[
      SuperscriptBox["\[Omega]", "2"], 
      SuperscriptBox[
       RowBox[{"f", "[", "u", "]"}], "2"]], "-", 
     FractionBox[
      SuperscriptBox["k", "2"], 
      RowBox[{"f", "[", "u", "]"}]], "-", 
     FractionBox[
      RowBox[{"2", " ", 
       SuperscriptBox["u", "2"], " ", 
       SuperscriptBox["\[Rho]", "2"]}], 
      RowBox[{"f", "[", "u", "]"}]]}], ")"}]}], "+", 
  FractionBox[
   RowBox[{"\[ImaginaryI]", " ", 
    SuperscriptBox["k", "2"], " ", "\[Rho]", " ", 
    RowBox[{
     SuperscriptBox["B", "\[Prime]",
      MultilineFunction->None], "[", "u", "]"}]}], "\[Omega]"], "+", 
  FractionBox[
   RowBox[{
    RowBox[{
     SuperscriptBox["aa", "\[Prime]",
      MultilineFunction->None], "[", "u", "]"}], " ", 
    RowBox[{
     SuperscriptBox["f", "\[Prime]",
      MultilineFunction->None], "[", "u", "]"}]}], 
   RowBox[{"f", "[", "u", "]"}]], "+", 
  RowBox[{
   RowBox[{"U", "[", "u", "]"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{"\[ImaginaryI]", " ", 
        SuperscriptBox["k", "2"], " ", 
        SuperscriptBox["u", "2"], " ", "\[Rho]"}], 
       RowBox[{"\[Omega]", " ", 
        RowBox[{"f", "[", "u", "]"}]}]]}], "-", 
     FractionBox[
      RowBox[{"2", " ", "\[ImaginaryI]", " ", "m2", " ", 
       SuperscriptBox["u", "2"], " ", 
       SuperscriptBox["\[Alpha]", "2"], " ", "\[Rho]", " ", 
       RowBox[{
        SuperscriptBox["F", "\[Prime]",
         MultilineFunction->None], "[", 
        RowBox[{
         SuperscriptBox["u", "2"], " ", 
         SuperscriptBox["\[Alpha]", "2"]}], "]"}]}], 
      RowBox[{"\[Omega]", " ", 
       RowBox[{"f", "[", "u", "]"}]}]]}], ")"}]}], "+", 
  RowBox[{
   SuperscriptBox["aa", "\[Prime]\[Prime]",
    MultilineFunction->None], "[", "u", "]"}]}]], "Output",
 CellChangeTimes->{
  3.6937487613621435`*^9, {3.693748792802967*^9, 3.6937487981535063`*^9}, 
   3.6937593641454353`*^9, 3.6938092985071955`*^9, 3.770619595618826*^9},
 FontWeight->"Bold",
 Background->RGBColor[1, 1, 0]],

Cell[BoxData[
 RowBox[{
  FractionBox[
   RowBox[{"2", " ", "\[ImaginaryI]", " ", "\[Rho]", " ", "\[Omega]", " ", 
    RowBox[{"aa", "[", "u", "]"}]}], 
   RowBox[{"f", "[", "u", "]"}]], "-", 
  FractionBox[
   RowBox[{
    SuperscriptBox["k", "2"], " ", 
    RowBox[{"B", "[", "u", "]"}], " ", 
    RowBox[{
     SuperscriptBox["f", "\[Prime]",
      MultilineFunction->None], "[", "u", "]"}]}], 
   RowBox[{
    SuperscriptBox["u", "2"], " ", 
    RowBox[{"f", "[", "u", "]"}]}]], "+", 
  RowBox[{
   RowBox[{
    SuperscriptBox["U", "\[Prime]",
     MultilineFunction->None], "[", "u", "]"}], " ", 
   RowBox[{"(", 
    RowBox[{
     FractionBox["2", "u"], "+", 
     FractionBox[
      RowBox[{
       SuperscriptBox["f", "\[Prime]",
        MultilineFunction->None], "[", "u", "]"}], 
      RowBox[{"f", "[", "u", "]"}]], "+", 
     FractionBox[
      RowBox[{"2", " ", "u", " ", 
       SuperscriptBox["\[Alpha]", "2"], " ", 
       RowBox[{
        SuperscriptBox["F", "\[Prime]\[Prime]",
         MultilineFunction->None], "[", 
        RowBox[{
         SuperscriptBox["u", "2"], " ", 
         SuperscriptBox["\[Alpha]", "2"]}], "]"}]}], 
      RowBox[{
       SuperscriptBox["F", "\[Prime]",
        MultilineFunction->None], "[", 
       RowBox[{
        SuperscriptBox["u", "2"], " ", 
        SuperscriptBox["\[Alpha]", "2"]}], "]"}]]}], ")"}]}], "+", 
  RowBox[{
   SuperscriptBox["U", "\[Prime]\[Prime]",
    MultilineFunction->None], "[", "u", "]"}], "+", 
  RowBox[{
   RowBox[{"U", "[", "u", "]"}], " ", 
   RowBox[{"(", 
    RowBox[{
     FractionBox[
      SuperscriptBox["\[Omega]", "2"], 
      SuperscriptBox[
       RowBox[{"f", "[", "u", "]"}], "2"]], "-", 
     FractionBox[
      SuperscriptBox["k", "2"], 
      RowBox[{"f", "[", "u", "]"}]], "-", 
     FractionBox[
      RowBox[{"2", " ", "m2", " ", 
       SuperscriptBox["\[Alpha]", "2"], " ", 
       RowBox[{
        SuperscriptBox["F", "\[Prime]",
         MultilineFunction->None], "[", 
        RowBox[{
         SuperscriptBox["u", "2"], " ", 
         SuperscriptBox["\[Alpha]", "2"]}], "]"}]}], 
      RowBox[{"f", "[", "u", "]"}]], "+", 
     FractionBox[
      RowBox[{"6", " ", 
       SuperscriptBox["\[Alpha]", "2"], " ", 
       RowBox[{
        SuperscriptBox["F", "\[Prime]\[Prime]",
         MultilineFunction->None], "[", 
        RowBox[{
         SuperscriptBox["u", "2"], " ", 
         SuperscriptBox["\[Alpha]", "2"]}], "]"}]}], 
      RowBox[{
       SuperscriptBox["F", "\[Prime]",
        MultilineFunction->None], "[", 
       RowBox[{
        SuperscriptBox["u", "2"], " ", 
        SuperscriptBox["\[Alpha]", "2"]}], "]"}]], "+", 
     FractionBox[
      RowBox[{"2", " ", "u", " ", 
       SuperscriptBox["\[Alpha]", "2"], " ", 
       RowBox[{
        SuperscriptBox["f", "\[Prime]",
         MultilineFunction->None], "[", "u", "]"}], " ", 
       RowBox[{
        SuperscriptBox["F", "\[Prime]\[Prime]",
         MultilineFunction->None], "[", 
        RowBox[{
         SuperscriptBox["u", "2"], " ", 
         SuperscriptBox["\[Alpha]", "2"]}], "]"}]}], 
      RowBox[{
       RowBox[{"f", "[", "u", "]"}], " ", 
       RowBox[{
        SuperscriptBox["F", "\[Prime]",
         MultilineFunction->None], "[", 
        RowBox[{
         SuperscriptBox["u", "2"], " ", 
         SuperscriptBox["\[Alpha]", "2"]}], "]"}]}]], "-", 
     FractionBox[
      RowBox[{"4", " ", 
       SuperscriptBox["u", "2"], " ", 
       SuperscriptBox["\[Alpha]", "4"], " ", 
       SuperscriptBox[
        RowBox[{
         SuperscriptBox["F", "\[Prime]\[Prime]",
          MultilineFunction->None], "[", 
         RowBox[{
          SuperscriptBox["u", "2"], " ", 
          SuperscriptBox["\[Alpha]", "2"]}], "]"}], "2"]}], 
      SuperscriptBox[
       RowBox[{
        SuperscriptBox["F", "\[Prime]",
         MultilineFunction->None], "[", 
        RowBox[{
         SuperscriptBox["u", "2"], " ", 
         SuperscriptBox["\[Alpha]", "2"]}], "]"}], "2"]], "+", 
     FractionBox[
      RowBox[{"4", " ", 
       SuperscriptBox["u", "2"], " ", 
       SuperscriptBox["\[Alpha]", "4"], " ", 
       RowBox[{
        SuperscriptBox["F", 
         TagBox[
          RowBox[{"(", "3", ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{
         SuperscriptBox["u", "2"], " ", 
         SuperscriptBox["\[Alpha]", "2"]}], "]"}]}], 
      RowBox[{
       SuperscriptBox["F", "\[Prime]",
        MultilineFunction->None], "[", 
       RowBox[{
        SuperscriptBox["u", "2"], " ", 
        SuperscriptBox["\[Alpha]", "2"]}], "]"}]]}], ")"}]}]}]], "Output",
 CellChangeTimes->{
  3.6937487613621435`*^9, {3.693748792802967*^9, 3.6937487981535063`*^9}, 
   3.6937593641454353`*^9, 3.6938092985071955`*^9, 3.7706195956337857`*^9},
 FontWeight->"Bold",
 Background->RGBColor[1, 1, 0]]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Write them in compact form", "Section",
 CellChangeTimes->{{3.693750472010399*^9, 3.6937504773509364`*^9}, {
  3.6937511557002854`*^9, 3.693751156624693*^9}, {3.6937593961620145`*^9, 
  3.6937593965057755`*^9}, {3.7706196016947327`*^9, 3.770619604782525*^9}, {
  3.7719622058469443`*^9, 3.771962206396821*^9}, {3.773392905283146*^9, 
  3.7733929058487062`*^9}}],

Cell[TextData[{
 StyleBox["Write them as in ",
  FontWeight->"Bold"],
 StyleBox["arXiv:1411.1003",
  FontSize->18,
  FontWeight->"Bold",
  FontSlant->"Italic",
  Background->RGBColor[0.87, 0.94, 1]]
}], "Text",
 CellChangeTimes->{{3.771962211309744*^9, 3.771962221895834*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"M", "[", "u_", "]"}], "=", 
   RowBox[{"\[Alpha]", " ", 
    RowBox[{"Sqrt", "[", 
     RowBox[{"m2", " ", 
      RowBox[{
       RowBox[{"F", "'"}], "[", 
       RowBox[{
        SuperscriptBox["u", "2"], " ", 
        SuperscriptBox["\[Alpha]", "2"]}], "]"}]}], "]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     SuperscriptBox["u", "2"], 
     RowBox[{"D", "[", 
      RowBox[{
       RowBox[{
        FractionBox[
         RowBox[{"f", "[", "u", "]"}], 
         SuperscriptBox["u", "2"]], 
        RowBox[{"D", "[", 
         RowBox[{
          RowBox[{"B", "[", "u", "]"}], ",", "u"}], "]"}]}], ",", "u"}], 
      "]"}]}], "+", 
    RowBox[{
     RowBox[{"B", "[", "u", "]"}], " ", 
     RowBox[{"(", 
      RowBox[{
       FractionBox[
        SuperscriptBox["\[Omega]", "2"], 
        RowBox[{"f", "[", "u", "]"}]], "-", 
       SuperscriptBox["k", "2"]}], ")"}]}], "-", 
    RowBox[{"2", " ", 
     SuperscriptBox[
      RowBox[{"M", "[", "u", "]"}], "2"], 
     RowBox[{"B", "[", "u", "]"}]}], "+", 
    RowBox[{"2", 
     FractionBox[
      RowBox[{
       RowBox[{"M", "'"}], "[", "u", "]"}], 
      RowBox[{"M", "[", "u", "]"}]], 
     SuperscriptBox["u", "2"], 
     RowBox[{"U", "[", "u", "]"}]}]}], "//", "order"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"f", "[", "u", "]"}], "EQBfinal"}], "//", "order"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"%", "-", "%%"}], "//", "FS"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"D", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"f", "[", "u", "]"}], 
       RowBox[{
        RowBox[{"aa", "'"}], "[", "u", "]"}]}], ",", "u"}], "]"}], "+", 
    RowBox[{
     RowBox[{"aa", "[", "u", "]"}], " ", 
     RowBox[{"(", 
      RowBox[{
       FractionBox[
        SuperscriptBox["\[Omega]", "2"], 
        RowBox[{"f", "[", "u", "]"}]], "-", 
       SuperscriptBox["k", "2"]}], ")"}]}], "-", 
    RowBox[{"2", " ", 
     SuperscriptBox["u", "2"], " ", 
     SuperscriptBox["\[Rho]", "2"], 
     RowBox[{"aa", "[", "u", "]"}]}], "-", 
    RowBox[{"2", "I", " ", 
     SuperscriptBox[
      RowBox[{"M", "[", "u", "]"}], "2"], 
     FractionBox[
      RowBox[{"\[Rho]", " "}], "\[Omega]"], 
     SuperscriptBox["u", "2"], 
     RowBox[{"U", "[", "u", "]"}]}], "-", 
    RowBox[{"I", " ", 
     SuperscriptBox["k", "2"], 
     FractionBox[
      RowBox[{"\[Rho]", " ", 
       RowBox[{"f", "[", "u", "]"}]}], 
      RowBox[{" ", "\[Omega]"}]], 
     RowBox[{"(", " ", 
      RowBox[{
       RowBox[{
        FractionBox[
         SuperscriptBox["u", "2"], 
         RowBox[{"f", "[", "u", "]"}]], 
        RowBox[{"U", "[", "u", "]"}]}], "-", 
       RowBox[{
        RowBox[{"B", "'"}], "[", "u", "]"}]}], ")"}]}]}], "//", "order"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"f", "[", "u", "]"}], "EQAfinal"}], "//", "order"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"%", "-", "%%"}], "//", "FS"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      FractionBox["1", 
       RowBox[{"f", "[", "u", "]"}]], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         FractionBox["1", 
          SuperscriptBox["u", "2"]], 
         RowBox[{"D", "[", 
          RowBox[{
           RowBox[{
            FractionBox[
             RowBox[{
              RowBox[{"f", "[", "u", "]"}], 
              SuperscriptBox["u", "2"]}], 
             SuperscriptBox[
              RowBox[{"M", "[", "u", "]"}], "2"]], 
            RowBox[{"D", "[", 
             RowBox[{
              RowBox[{
               SuperscriptBox[
                RowBox[{"M", "[", "u", "]"}], "2"], 
               RowBox[{"U", "[", "u", "]"}]}], ",", "u"}], "]"}]}], ",", 
           "u"}], "]"}]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           FractionBox[
            SuperscriptBox["\[Omega]", "2"], 
            RowBox[{"f", "[", "u", "]"}]], "-", 
           SuperscriptBox["k", "2"]}], ")"}], 
         RowBox[{"U", "[", "u", "]"}]}], "-", 
        RowBox[{"2", 
         SuperscriptBox[
          RowBox[{"M", "[", "u", "]"}], "2"], 
         RowBox[{"U", "[", "u", "]"}]}], "+", 
        RowBox[{"2", "I", " ", "\[Rho]", " ", "\[Omega]", " ", 
         RowBox[{"aa", "[", "u", "]"}]}], "-", 
        RowBox[{
         SuperscriptBox["k", "2"], 
         RowBox[{"B", "[", "u", "]"}], " ", 
         FractionBox[
          RowBox[{
           RowBox[{"f", "'"}], "[", "u", "]"}], 
          RowBox[{" ", 
           SuperscriptBox["u", "2"]}]]}]}], ")"}]}], "/.", "f2ndback"}], "/.",
     "\[CapitalLambda]back"}], "//", "order"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"EQUfinal", "/.", 
    RowBox[{"\[Mu]", "\[Rule]", 
     RowBox[{"\[Rho]", " ", "uh"}]}]}], "//", "order"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"%", "-", "%%"}], "//", "FS"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Clear", "[", "M", "]"}], ";"}]}], "Input",
 CellChangeTimes->{{3.693750589769395*^9, 3.6937506067936697`*^9}, {
  3.693759386536555*^9, 3.693759475741816*^9}, {3.6938093092303014`*^9, 
  3.6938093150581613`*^9}}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{
  3.693750608269644*^9, {3.693759404211499*^9, 3.6937594761949625`*^9}, {
   3.6938093046032457`*^9, 3.6938093155925117`*^9}, 3.770619607221671*^9}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{
  3.693750608269644*^9, {3.693759404211499*^9, 3.6937594761949625`*^9}, {
   3.6938093046032457`*^9, 3.6938093155925117`*^9}, 3.770619607224663*^9}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{
  3.693750608269644*^9, {3.693759404211499*^9, 3.6937594761949625`*^9}, {
   3.6938093046032457`*^9, 3.6938093155925117`*^9}, 3.7706196072276545`*^9}]
}, Open  ]],

Cell[TextData[{
 "\n",
 Cell[BoxData[{
  RowBox[{
   RowBox[{
    RowBox[{
     SuperscriptBox["u", "2"], 
     RowBox[{"D", "[", 
      RowBox[{
       RowBox[{
        FractionBox[
         RowBox[{"f", "[", "u", "]"}], 
         SuperscriptBox["u", "2"]], 
        RowBox[{"D", "[", 
         RowBox[{
          RowBox[{"B", "[", "u", "]"}], ",", "u"}], "]"}]}], ",", "u"}], 
      "]"}]}], "+", 
    RowBox[{
     RowBox[{"B", "[", "u", "]"}], " ", 
     RowBox[{"(", 
      RowBox[{
       FractionBox[
        SuperscriptBox["\[Omega]", "2"], 
        RowBox[{"f", "[", "u", "]"}]], "-", 
       SuperscriptBox["k", "2"]}], ")"}]}], "-", 
    RowBox[{"2", " ", 
     SuperscriptBox[
      RowBox[{"M", "[", "u", "]"}], "2"], 
     RowBox[{"B", "[", "u", "]"}]}], "+", 
    RowBox[{"2", 
     FractionBox[
      RowBox[{
       RowBox[{"M", "'"}], "[", "u", "]"}], 
      RowBox[{"M", "[", "u", "]"}]], 
     SuperscriptBox["u", "2"], 
     RowBox[{"U", "[", "u", "]"}]}]}], 
   "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"D", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"f", "[", "u", "]"}], 
       RowBox[{
        RowBox[{"aa", "'"}], "[", "u", "]"}]}], ",", "u"}], "]"}], "+", 
    RowBox[{
     RowBox[{"aa", "[", "u", "]"}], " ", 
     RowBox[{"(", 
      RowBox[{
       FractionBox[
        SuperscriptBox["\[Omega]", "2"], 
        RowBox[{"f", "[", "u", "]"}]], "-", 
       SuperscriptBox["k", "2"]}], ")"}]}], "-", 
    RowBox[{"2", " ", 
     SuperscriptBox["u", "2"], " ", 
     SuperscriptBox["\[Rho]", "2"], 
     RowBox[{"aa", "[", "u", "]"}]}], "-", 
    RowBox[{"2", "I", " ", 
     SuperscriptBox[
      RowBox[{"M", "[", "u", "]"}], "2"], 
     FractionBox[
      RowBox[{"\[Rho]", " "}], "\[Omega]"], 
     SuperscriptBox["u", "2"], 
     RowBox[{"U", "[", "u", "]"}]}], "-", 
    RowBox[{"I", " ", 
     SuperscriptBox["k", "2"], 
     FractionBox[
      RowBox[{"\[Rho]", " ", 
       RowBox[{"f", "[", "u", "]"}]}], 
      RowBox[{" ", "\[Omega]"}]], 
     RowBox[{"(", " ", 
      RowBox[{
       RowBox[{
        FractionBox[
         SuperscriptBox["u", "2"], 
         RowBox[{"f", "[", "u", "]"}]], 
        RowBox[{"U", "[", "u", "]"}]}], "-", 
       RowBox[{
        RowBox[{"B", "'"}], "[", "u", "]"}]}], ")"}]}]}], 
   "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"f", "[", "u", "]"}]], 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      FractionBox["1", 
       SuperscriptBox["u", "2"]], 
      RowBox[{"D", "[", 
       RowBox[{
        RowBox[{
         FractionBox[
          RowBox[{
           RowBox[{"f", "[", "u", "]"}], 
           SuperscriptBox["u", "2"]}], 
          SuperscriptBox[
           RowBox[{"M", "[", "u", "]"}], "2"]], 
         RowBox[{"D", "[", 
          RowBox[{
           RowBox[{
            SuperscriptBox[
             RowBox[{"M", "[", "u", "]"}], "2"], 
            RowBox[{"U", "[", "u", "]"}]}], ",", "u"}], "]"}]}], ",", "u"}], 
       "]"}]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        FractionBox[
         SuperscriptBox["\[Omega]", "2"], 
         RowBox[{"f", "[", "u", "]"}]], "-", 
        SuperscriptBox["k", "2"]}], ")"}], 
      RowBox[{"U", "[", "u", "]"}]}], "-", 
     RowBox[{"2", 
      SuperscriptBox[
       RowBox[{"M", "[", "u", "]"}], "2"], 
      RowBox[{"U", "[", "u", "]"}]}], "+", 
     RowBox[{"2", "I", " ", "\[Rho]", " ", "\[Omega]", " ", 
      RowBox[{"aa", "[", "u", "]"}]}], "-", 
     RowBox[{
      SuperscriptBox["k", "2"], 
      RowBox[{"B", "[", "u", "]"}], " ", 
      FractionBox[
       RowBox[{
        RowBox[{"f", "'"}], "[", "u", "]"}], 
       RowBox[{" ", 
        SuperscriptBox["u", "2"]}]]}]}], ")"}]}]}],
  CellChangeTimes->{{3.693750589769395*^9, 3.6937506067936697`*^9}, {
   3.693759386536555*^9, 3.693759475741816*^9}, {3.6938093092303014`*^9, 
   3.6938093150581613`*^9}}]
}], "Text",
 CellChangeTimes->{{3.6937506215424385`*^9, 3.6937506336074295`*^9}, {
  3.6937594865235796`*^9, 3.693759504629386*^9}, {3.6938093241151605`*^9, 
  3.6938093412084813`*^9}, {3.6943394849952836`*^9, 3.694339514890081*^9}},
 FontSize->24,
 FontWeight->"Bold",
 Background->RGBColor[1, 1, 0]],

Cell[TextData[{
 StyleBox["Do you see the typo in ",
  FontWeight->"Bold"],
 StyleBox["arXiv:1411.1003",
  FontSize->18,
  FontWeight->"Bold",
  FontSlant->"Italic",
  Background->RGBColor[0.87, 0.94, 1]],
 StyleBox[" ?",
  FontWeight->"Bold"]
}], "Text",
 CellChangeTimes->{{3.7719622280725183`*^9, 3.7719622325573735`*^9}}]
}, Closed]]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1520, 781},
WindowMargins->{{-8, Automatic}, {Automatic, 0}},
FrontEndVersion->"11.0 for Microsoft Windows (64-bit) (September 21, 2016)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 297, 4, 139, "Title"],
Cell[880, 28, 627, 10, 161, "Text"],
Cell[1510, 40, 122, 2, 30, "Input"],
Cell[1635, 44, 147, 3, 30, "Input"],
Cell[CellGroupData[{
Cell[1807, 51, 267, 5, 72, "Chapter"],
Cell[CellGroupData[{
Cell[2099, 60, 123, 3, 54, "Subsection"],
Cell[2225, 65, 187, 5, 31, "Input"],
Cell[2415, 72, 719, 23, 33, "Input"],
Cell[3137, 97, 661, 21, 52, "Input"],
Cell[3801, 120, 1735, 56, 92, "Input"],
Cell[5539, 178, 318, 10, 31, "Input"],
Cell[5860, 190, 327, 10, 31, "Input"],
Cell[6190, 202, 330, 10, 31, "Input"],
Cell[6523, 214, 321, 11, 31, "Input"],
Cell[6847, 227, 915, 28, 52, "Input"],
Cell[7765, 257, 1009, 35, 52, "Input"],
Cell[8777, 294, 1486, 43, 132, "Input"],
Cell[10266, 339, 1378, 41, 72, "Input"],
Cell[11647, 382, 167, 5, 31, "Input"],
Cell[11817, 389, 307, 9, 31, "Input"],
Cell[12127, 400, 1820, 52, 92, "Input"],
Cell[13950, 454, 1543, 44, 92, "Input"],
Cell[15496, 500, 359, 11, 31, "Input"],
Cell[15858, 513, 947, 25, 52, "Input"],
Cell[16808, 540, 325, 10, 31, "Input"],
Cell[17136, 552, 777, 24, 52, "Input"],
Cell[17916, 578, 46332, 1195, 3264, "Input"],
Cell[64251, 1775, 926, 27, 52, "Input"],
Cell[65180, 1804, 4515, 133, 152, "Input"],
Cell[69698, 1939, 2300, 78, 132, "Input"],
Cell[72001, 2019, 1034, 31, 72, "Input"],
Cell[73038, 2052, 494, 15, 31, "Input"],
Cell[73535, 2069, 494, 15, 31, "Input"],
Cell[74032, 2086, 2808, 78, 112, "Input"],
Cell[76843, 2166, 551, 19, 31, "Input"],
Cell[77397, 2187, 2389, 66, 92, "Input"],
Cell[79789, 2255, 2292, 64, 112, "Input"],
Cell[82084, 2321, 1181, 35, 72, "Input"],
Cell[83268, 2358, 424, 15, 31, "Input"],
Cell[83695, 2375, 2998, 85, 172, "Input"],
Cell[86696, 2462, 1453, 45, 72, "Input"],
Cell[88152, 2509, 188, 5, 31, "Input"],
Cell[88343, 2516, 9071, 232, 372, "Input"],
Cell[97417, 2750, 535, 17, 31, "Input"],
Cell[97955, 2769, 1725, 51, 72, "Input"],
Cell[99683, 2822, 2192, 66, 112, "Input"],
Cell[101878, 2890, 729, 21, 31, "Input"],
Cell[102610, 2913, 913, 27, 52, "Input"],
Cell[103526, 2942, 231, 7, 31, "Input"],
Cell[103760, 2951, 323, 10, 31, "Input"],
Cell[104086, 2963, 477, 9, 52, "Input"],
Cell[104566, 2974, 186, 5, 31, "Input"],
Cell[104755, 2981, 89, 1, 52, "Input"]
}, Closed]]
}, Closed]],
Cell[CellGroupData[{
Cell[104893, 2988, 159, 2, 61, "Chapter"],
Cell[CellGroupData[{
Cell[105077, 2994, 106, 1, 70, "Section"],
Cell[105186, 2997, 167, 2, 30, "Text"],
Cell[105356, 3001, 4633, 86, 54, "Input"],
Cell[CellGroupData[{
Cell[110014, 3091, 90, 2, 30, "Input"],
Cell[CellGroupData[{
Cell[110129, 3097, 3381, 72, 79, "Print"],
Cell[113513, 3171, 3031, 66, 24, "Print"],
Cell[116547, 3239, 42927, 922, 137, "Print"],
Cell[159477, 4163, 1010, 16, 22, "Print"],
Cell[160490, 4181, 1009, 16, 22, "Print"],
Cell[161502, 4199, 1025, 16, 22, "Print"],
Cell[162530, 4217, 997, 16, 22, "Print"],
Cell[163530, 4235, 1007, 16, 22, "Print"],
Cell[164540, 4253, 981, 16, 22, "Print"],
Cell[165524, 4271, 1016, 16, 22, "Print"]
}, Open  ]]
}, Open  ]],
Cell[166567, 4291, 269, 4, 30, "Text"],
Cell[166839, 4297, 4891, 95, 74, "Input"],
Cell[CellGroupData[{
Cell[171755, 4396, 135, 3, 30, "Input"],
Cell[CellGroupData[{
Cell[171915, 4403, 5637, 142, 81, "Print"],
Cell[177555, 4547, 3285, 75, 28, "Print"],
Cell[180843, 4624, 22647, 520, 141, "Print"],
Cell[203493, 5146, 321, 6, 22, "Print"],
Cell[203817, 5154, 322, 6, 22, "Print"],
Cell[204142, 5162, 336, 6, 22, "Print"],
Cell[204481, 5170, 339, 6, 22, "Print"],
Cell[204823, 5178, 320, 6, 22, "Print"],
Cell[205146, 5186, 321, 6, 22, "Print"],
Cell[205470, 5194, 326, 6, 22, "Print"]
}, Open  ]]
}, Open  ]],
Cell[205823, 5204, 138, 2, 30, "Text"],
Cell[205964, 5208, 273, 9, 5, "Text"],
Cell[206240, 5219, 181, 3, 30, "Text"],
Cell[206424, 5224, 4678, 115, 283, "Input"],
Cell[211105, 5341, 273, 9, 5, "Text"],
Cell[211381, 5352, 148, 2, 30, "Text"],
Cell[211532, 5356, 1096, 30, 70, "Input"],
Cell[CellGroupData[{
Cell[212653, 5390, 732, 19, 73, "Input"],
Cell[213388, 5411, 3599, 96, 63, "Output"],
Cell[216990, 5509, 782, 11, 30, "Output"],
Cell[217775, 5522, 41724, 1062, 661, "Output"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[259548, 6590, 181, 2, 56, "Section"],
Cell[259732, 6594, 187, 3, 30, "Text"],
Cell[259922, 6599, 107, 2, 30, "Input"],
Cell[CellGroupData[{
Cell[260054, 6605, 2767, 73, 157, "Input"],
Cell[262824, 6680, 2152, 53, 52, "Output"],
Cell[264979, 6735, 2599, 65, 52, "Output"],
Cell[267581, 6802, 3975, 102, 92, "Output"],
Cell[271559, 6906, 2224, 54, 30, "Output"]
}, Open  ]],
Cell[273798, 6963, 273, 9, 5, "Text"],
Cell[274074, 6974, 216, 3, 30, "Text"],
Cell[274293, 6979, 740, 24, 167, "Input"],
Cell[CellGroupData[{
Cell[275058, 7007, 1152, 35, 155, "Input"],
Cell[276213, 7044, 1465, 32, 34, "Output"],
Cell[277681, 7078, 1465, 32, 34, "Output"],
Cell[279149, 7112, 2076, 50, 34, "Output"],
Cell[281228, 7164, 827, 11, 30, "Output"]
}, Open  ]],
Cell[282070, 7178, 273, 9, 5, "Text"],
Cell[282346, 7189, 206, 3, 30, "Text"],
Cell[CellGroupData[{
Cell[282577, 7196, 897, 26, 34, "Input"],
Cell[283477, 7224, 1829, 45, 52, "Output"]
}, Open  ]],
Cell[285321, 7272, 1276, 35, 56, "Input"],
Cell[CellGroupData[{
Cell[286622, 7311, 1769, 48, 34, "Input"],
Cell[288394, 7361, 1938, 48, 50, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[290369, 7414, 1046, 29, 34, "Input"],
Cell[291418, 7445, 1377, 32, 50, "Output"]
}, Open  ]],
Cell[292810, 7480, 273, 9, 5, "Text"],
Cell[293086, 7491, 273, 9, 5, "Text"]
}, Closed]],
Cell[CellGroupData[{
Cell[293396, 7505, 107, 1, 56, "Section"],
Cell[293506, 7508, 583, 14, 50, "Input"],
Cell[294092, 7524, 1325, 29, 69, "Input"],
Cell[295420, 7555, 273, 9, 5, "Text"],
Cell[295696, 7566, 141, 2, 30, "Text"],
Cell[295840, 7570, 431, 11, 30, "Input"],
Cell[296274, 7583, 273, 9, 5, "Text"],
Cell[296550, 7594, 237, 4, 30, "Text"],
Cell[296790, 7600, 825, 24, 30, "Input"],
Cell[297618, 7626, 273, 9, 5, "Text"],
Cell[297894, 7637, 143, 2, 30, "Text"],
Cell[298040, 7641, 912, 24, 49, "Input"]
}, Closed]],
Cell[CellGroupData[{
Cell[298989, 7670, 120, 1, 56, "Section"],
Cell[CellGroupData[{
Cell[299134, 7675, 516, 13, 69, "Input"],
Cell[299653, 7690, 309, 5, 30, "Output"],
Cell[299965, 7697, 244, 3, 30, "Output"],
Cell[300212, 7702, 5295, 149, 93, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[305544, 7856, 633, 19, 30, "Input"],
Cell[306180, 7877, 548, 14, 30, "Output"]
}, Open  ]],
Cell[306743, 7894, 251, 3, 30, "Text"]
}, Closed]]
}, Open  ]],
Cell[CellGroupData[{
Cell[307043, 7903, 100, 1, 72, "Chapter"],
Cell[CellGroupData[{
Cell[307168, 7908, 93, 1, 70, "Section"],
Cell[307264, 7911, 220, 3, 30, "Text"],
Cell[CellGroupData[{
Cell[307509, 7918, 4428, 132, 369, "Input"],
Cell[311940, 8052, 3557, 104, 57, "Output"],
Cell[315500, 8158, 5024, 149, 57, "Output"],
Cell[320527, 8309, 3976, 113, 57, "Output"],
Cell[324506, 8424, 5089, 154, 80, "Output"],
Cell[329598, 8580, 2652, 79, 34, "Output"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[332299, 8665, 115, 1, 56, "Section"],
Cell[332417, 8668, 2083, 72, 187, "Text"],
Cell[CellGroupData[{
Cell[334525, 8744, 3988, 119, 367, "Input"],
Cell[338516, 8865, 3196, 96, 51, "Output"],
Cell[341715, 8963, 3566, 101, 48, "Output"],
Cell[345284, 9066, 2607, 74, 51, "Output"],
Cell[347894, 9142, 2590, 70, 34, "Output"],
Cell[350487, 9214, 2554, 74, 34, "Output"]
}, Open  ]],
Cell[353056, 9291, 439, 7, 49, "Text"]
}, Closed]],
Cell[CellGroupData[{
Cell[353532, 9303, 108, 1, 56, "Section"],
Cell[353643, 9306, 152, 2, 30, "Text"],
Cell[CellGroupData[{
Cell[353820, 9312, 3769, 114, 318, "Input"],
Cell[357592, 9428, 2041, 52, 51, "Output"],
Cell[359636, 9482, 2027, 53, 34, "Output"],
Cell[361666, 9537, 1942, 51, 51, "Output"],
Cell[363611, 9590, 1462, 39, 34, "Output"],
Cell[365076, 9631, 1427, 37, 34, "Output"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[366552, 9674, 169, 2, 56, "Section"],
Cell[366724, 9678, 215, 3, 30, "Text"],
Cell[CellGroupData[{
Cell[366964, 9685, 251, 3, 88, "Input"],
Cell[367218, 9690, 1921, 51, 51, "Output"],
Cell[369142, 9743, 1907, 52, 34, "Output"],
Cell[371052, 9797, 1820, 50, 51, "Output"],
Cell[372875, 9849, 1340, 38, 34, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[374252, 9892, 1634, 54, 145, "Input"],
Cell[375889, 9948, 313, 4, 30, "Output"]
}, Open  ]],
Cell[376217, 9955, 223, 3, 30, "Text"]
}, Closed]],
Cell[CellGroupData[{
Cell[376477, 9963, 226, 3, 56, "Section"],
Cell[376706, 9968, 175, 4, 30, "Text"],
Cell[376884, 9974, 1161, 31, 30, "Input"],
Cell[CellGroupData[{
Cell[378070, 10009, 1821, 51, 221, "Input"],
Cell[379894, 10062, 2003, 55, 52, "Output"],
Cell[381900, 10119, 1859, 47, 51, "Output"],
Cell[383762, 10168, 1760, 48, 52, "Output"],
Cell[385525, 10218, 1706, 45, 52, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[387268, 10268, 585, 16, 50, "Input"],
Cell[387856, 10286, 1976, 61, 52, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[389869, 10352, 1225, 37, 89, "Input"],
Cell[391097, 10391, 4880, 143, 52, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[396014, 10539, 583, 16, 50, "Input"],
Cell[396600, 10557, 2212, 64, 52, "Output"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[398861, 10627, 104, 1, 56, "Section"],
Cell[398968, 10630, 162, 2, 30, "Text"],
Cell[CellGroupData[{
Cell[399155, 10636, 566, 14, 69, "Input"],
Cell[399724, 10652, 2009, 62, 72, "Output"],
Cell[401736, 10716, 2141, 63, 72, "Output"],
Cell[403880, 10781, 4816, 143, 72, "Output"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[408745, 10930, 367, 5, 56, "Section"],
Cell[409115, 10937, 276, 9, 35, "Text"],
Cell[CellGroupData[{
Cell[409416, 10950, 5276, 169, 308, "Input"],
Cell[414695, 11121, 197, 3, 30, "Output"],
Cell[414895, 11126, 197, 3, 30, "Output"],
Cell[415095, 11131, 199, 3, 30, "Output"]
}, Open  ]],
Cell[415309, 11137, 4228, 135, 282, "Text"],
Cell[419540, 11274, 325, 11, 35, "Text"]
}, Closed]]
}, Open  ]]
}, Open  ]]
}
]
*)



==> anc/Section_4.4_-_DC_conductivities,_V_X__example.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 10.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    282496,       7503]
NotebookOptionsPosition[    274506,       7269]
NotebookOutlinePosition[    274853,       7284]
CellTagsIndexPosition[    274810,       7281]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell[TextData[StyleBox["Section 4.4 : DC conductivities in V(X) model",
 FontSize->72]], "Title",
 CellChangeTimes->{{3.626785382235268*^9, 3.626785383688484*^9}, {
  3.626786008255689*^9, 3.626786020396877*^9}, {3.642741873338778*^9, 
  3.6427418763497696`*^9}, {3.644060938713873*^9, 3.6440609528692923`*^9}, {
  3.6453734325014534`*^9, 3.645373443429721*^9}, {3.7701191942601213`*^9, 
  3.7701191985378094`*^9}, {3.7733918399572964`*^9, 3.773391845749758*^9}}],

Cell[BoxData[
 RowBox[{"Quit", "[", "]"}]], "Input",
 CellChangeTimes->{{3.6240094492315493`*^9, 3.6240094511847925`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"FS", "=", "FullSimplify"}], ";"}]], "Input",
 CellChangeTimes->{{3.6240094529973536`*^9, 3.624009456528799*^9}}],

Cell[TextData[StyleBox["This notebook computes all the DC conductivities at \
zero magnetic field in the massive gravity model of arXiv:1411.1003.\nThe \
computations are explained in detail in section 4.4",
 FontSize->18,
 Background->RGBColor[0.87, 0.94, 1]]], "Text",
 CellChangeTimes->{{3.7701192404090433`*^9, 3.7701192571348224`*^9}, {
  3.7733918512355013`*^9, 3.7733918602065263`*^9}}],

Cell[CellGroupData[{

Cell["Code for GR computation (do not ask too much, just run it)", "Chapter",
 CellChangeTimes->{{3.624009473685851*^9, 3.624009475529693*^9}, {
  3.644060995314535*^9, 3.644061000269838*^9}, {3.770119205944009*^9, 
  3.770119216978294*^9}}],

Cell[CellGroupData[{

Cell[TextData[StyleBox[" 2  RG&TC-Code",
 FontWeight->"Bold"]], "Subsection",
 FontSize->24,
 FontColor->RGBColor[0, 0, 1]],

Cell[BoxData[
 RowBox[{
  RowBox[{"Off", "[", 
   RowBox[{
    RowBox[{"General", "::", "\"\<spell\>\""}], ",", 
    RowBox[{"General", "::", "\"\<spell1\>\""}]}], "]"}], ";"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"TrigRules", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"x_.", 
        SuperscriptBox[
         RowBox[{"Cos", "[", "\[Theta]_", "]"}], "2"]}], "+", 
       RowBox[{"x_.", 
        SuperscriptBox[
         RowBox[{"Sin", "[", "\[Theta]_", "]"}], "2"]}]}], "->", "x"}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"x_.", 
        SuperscriptBox[
         RowBox[{"Cot", "[", "\[Theta]_", "]"}], "2"]}], "+", 
       RowBox[{"y_.", 
        SuperscriptBox[
         RowBox[{"Csc", "[", "\[Theta]_", "]"}], "2"]}]}], ":>", 
      RowBox[{"y", "/;", 
       RowBox[{
        RowBox[{"x", "+", "y"}], "===", "0"}]}]}]}], "}"}]}], ";"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"SetAttributes", "[", 
   RowBox[{"FaSi", ",", 
    RowBox[{"{", "Listable", "}"}]}], "]"}], ";", 
  RowBox[{
   RowBox[{"FaSi", "[", "0", "]"}], "=", "0"}], ";", 
  RowBox[{
   RowBox[{"FaSi", "[", "x_SeriesData", "]"}], ":=", 
   RowBox[{"x", "/.", 
    RowBox[{
     RowBox[{"x", "[", 
      RowBox[{"[", "3", "]"}], "]"}], "->", 
     RowBox[{"FaSi", "[", 
      RowBox[{"x", "[", 
       RowBox[{"[", "3", "]"}], "]"}], "]"}]}]}]}], ";", 
  RowBox[{
   RowBox[{"FaSi", "[", "x_", "]"}], ":=", 
   RowBox[{
    RowBox[{"Factor", "[", 
     RowBox[{"x", "/.", "simpRules"}], "]"}], "/.", "simpRules"}]}], 
  ";"}]], "Input"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"SetAttributes", "[", 
   RowBox[{"FacSimp", ",", 
    RowBox[{"{", "Listable", "}"}]}], "]"}], ";", 
  RowBox[{
   RowBox[{"FacSimp", "[", "0", "]"}], "=", "0"}], ";", 
  RowBox[{
   RowBox[{"FacSimp", "[", "x_Equal", "]"}], ":=", 
   RowBox[{"Equal", "[", 
    RowBox[{
     RowBox[{"FacSimp", "[", 
      RowBox[{
       RowBox[{"x", "[", 
        RowBox[{"[", "1", "]"}], "]"}], "-", 
       RowBox[{"x", "[", 
        RowBox[{"[", "2", "]"}], "]"}]}], "]"}], ",", "0"}], "]"}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"FacSimp", "[", "x_Rule", "]"}], ":=", 
   RowBox[{"Rule", "[", 
    RowBox[{
     RowBox[{"x", "[", 
      RowBox[{"[", "1", "]"}], "]"}], ",", 
     RowBox[{"FacSimp", "[", 
      RowBox[{"x", "[", 
       RowBox[{"[", "2", "]"}], "]"}], "]"}]}], "]"}]}], ";", 
  RowBox[{
   RowBox[{"FacSimp", "[", "x_SeriesData", "]"}], ":=", 
   RowBox[{"x", "/.", 
    RowBox[{
     RowBox[{"x", "[", 
      RowBox[{"[", "3", "]"}], "]"}], "->", 
     RowBox[{"FacSimp", "[", 
      RowBox[{"x", "[", 
       RowBox[{"[", "3", "]"}], "]"}], "]"}]}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"FacSimp", "[", "x_", "]"}], ":=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"Collect", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"coll", "[", "x", "]"}], "/.", "simpRules"}], ",", 
        "FormVars", ",", "Factor"}], "]"}], "/.", "simpRules"}], ")"}], "/;", 
    RowBox[{
     RowBox[{"FormDegree", "[", "x", "]"}], ">", "0"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"FacSimp", "[", "x_", "]"}], ":=", 
   RowBox[{
    RowBox[{"Factor", "[", 
     RowBox[{"x", "/.", "simpRules"}], "]"}], "/.", "simpRules"}]}], 
  ";"}]}], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"zeroQ", "[", "x_", "]"}], ":=", 
   RowBox[{
    RowBox[{"Union", "[", 
     RowBox[{"Flatten", "[", 
      RowBox[{"{", 
       RowBox[{"0", ",", 
        RowBox[{"Normal", "[", "x", "]"}]}], "}"}], "]"}], "]"}], "===", 
    RowBox[{"{", "0", "}"}]}]}], ";"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"nonZeroL", "[", "x_", "]"}], ":=", 
  RowBox[{"Select", "[", 
   RowBox[{
    RowBox[{"Union", "[", 
     RowBox[{"Flatten", "[", 
      RowBox[{"{", 
       RowBox[{"Normal", "[", "x", "]"}], "}"}], "]"}], "]"}], ",", 
    RowBox[{
     RowBox[{"#", "=!=", "0"}], "&"}]}], "]"}]}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"nonZeroN", "[", "x_", "]"}], ":=", 
  RowBox[{"Length", "[", 
   RowBox[{"Select", "[", 
    RowBox[{
     RowBox[{"Flatten", "[", 
      RowBox[{"{", 
       RowBox[{"Normal", "[", "x", "]"}], "}"}], "]"}], ",", 
     RowBox[{
      RowBox[{"#", "=!=", "0"}], "&"}]}], "]"}], "]"}]}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"indepTerms", "[", 
    RowBox[{"x_", ",", 
     RowBox[{"opt_:", 
      RowBox[{"{", "}"}]}]}], "]"}], ":=", 
   RowBox[{"redPlus", "[", 
    RowBox[{"redTimes", "[", 
     RowBox[{
      RowBox[{"nonZeroL", "[", "x", "]"}], ",", "opt"}], "]"}], "]"}]}], 
  ";"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"redTimes", "[", 
   RowBox[{"x_", ",", 
    RowBox[{"opt_:", 
     RowBox[{"{", "}"}]}]}], "]"}], " ", ":=", " ", 
  RowBox[{"Block", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"tmp$", " ", "=", " ", 
       RowBox[{"Select", "[", 
        RowBox[{"x", ",", " ", 
         RowBox[{
          RowBox[{
           RowBox[{"Head", "[", "#1", "]"}], " ", "===", " ", "Times"}], " ", 
          "&"}]}], "]"}]}], ",", " ", "rst$"}], "}"}], ",", " ", 
    RowBox[{
     RowBox[{"rst$", " ", "=", " ", 
      RowBox[{"Complement", "[", 
       RowBox[{"x", ",", " ", "tmp$"}], "]"}]}], ";", " ", 
     RowBox[{"Union", "[", 
      RowBox[{"rst$", ",", " ", 
       RowBox[{"Map", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"numb2", "[", 
           RowBox[{"#", ",", "opt"}], "]"}], "&"}], ",", "tmp$"}], "]"}]}], 
      "]"}]}]}], "]"}]}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"numb1", "[", 
    RowBox[{"x_", ",", 
     RowBox[{"opt_:", 
      RowBox[{"{", "}"}]}]}], "]"}], ":=", 
   RowBox[{"1", "/;", 
    RowBox[{"NumericQ", "[", "x", "]"}]}]}], ";", 
  RowBox[{
   RowBox[{"numb1", "[", 
    RowBox[{
     RowBox[{"x_", "^", "y_."}], ",", 
     RowBox[{"opt_:", 
      RowBox[{"{", "}"}]}]}], "]"}], ":=", 
   RowBox[{"1", "/;", 
    RowBox[{"MemberQ", "[", 
     RowBox[{"opt", ",", "x"}], "]"}]}]}], ";", 
  RowBox[{
   RowBox[{"numb1", "[", 
    RowBox[{"x_", ",", 
     RowBox[{"opt_:", 
      RowBox[{"{", "}"}]}]}], "]"}], ":=", "x"}], ";", 
  RowBox[{
   RowBox[{"numb2", "[", 
    RowBox[{"x_", ",", 
     RowBox[{"opt_:", 
      RowBox[{"{", "}"}]}]}], "]"}], ":=", 
   RowBox[{"Times", "@@", 
    RowBox[{"Map", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"numb1", "[", 
        RowBox[{"#", ",", "opt"}], "]"}], "&"}], ",", 
      RowBox[{"Level", "[", 
       RowBox[{"x", ",", "1"}], "]"}]}], "]"}]}]}]}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"redPlus", "[", "x_", "]"}], ":=", 
   RowBox[{"Block", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"tmp$", "=", 
        RowBox[{"Select", "[", 
         RowBox[{"x", ",", 
          RowBox[{
           RowBox[{
            RowBox[{"Head", "[", "#", "]"}], "===", "Plus"}], "&"}]}], 
         "]"}]}], ",", "rst$", ",", "i$", ",", "negi$"}], "}"}], ",", 
     RowBox[{
      RowBox[{"rst$", "=", 
       RowBox[{"Complement", "[", 
        RowBox[{"x", ",", "tmp$"}], "]"}]}], ";", 
      RowBox[{"i$", "=", "1"}], ";", 
      RowBox[{"While", "[", 
       RowBox[{
        RowBox[{"i$", "<", 
         RowBox[{"Length", "[", "tmp$", "]"}]}], ",", 
        RowBox[{
         RowBox[{"negi$", "=", 
          RowBox[{"Select", "[", 
           RowBox[{"tmp$", ",", 
            RowBox[{
             RowBox[{"#", "===", 
              RowBox[{"-", 
               RowBox[{"tmp$", "[", 
                RowBox[{"[", "i$", "]"}], "]"}]}]}], "&"}]}], "]"}]}], ";", 
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{"negi$", "=!=", 
            RowBox[{"{", "}"}]}], ",", 
           RowBox[{"tmp$", "=", 
            RowBox[{"Complement", "[", 
             RowBox[{"tmp$", ",", "negi$"}], "]"}]}]}], "]"}], ";", 
         RowBox[{"i$", "=", 
          RowBox[{"i$", "+", "1"}]}]}]}], "]"}], ";", 
      RowBox[{"Union", "[", 
       RowBox[{"tmp$", ",", "rst$"}], "]"}]}]}], "]"}]}], ";"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"RiemSym", "[", "h_", "]"}], ":=", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"h", "[", 
       RowBox[{"a_", ",", "a_", ",", "c_", ",", "d_"}], "]"}], "=", "0"}], 
     ";", 
     RowBox[{
      RowBox[{"h", "[", 
       RowBox[{"a_", ",", "b_", ",", "c_", ",", "c_"}], "]"}], "=", "0"}], 
     ";", "\n", 
     RowBox[{
      RowBox[{"h", "[", 
       RowBox[{"a_", ",", "b_", ",", "c_", ",", "d_"}], "]"}], ":=", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"h", "[", 
         RowBox[{"b", ",", "a", ",", "c", ",", "d"}], "]"}]}], "/;", 
       RowBox[{"a", ">", "b"}]}]}], ";", 
     RowBox[{
      RowBox[{"h", "[", 
       RowBox[{"a_", ",", "b_", ",", "c_", ",", "d_"}], "]"}], ":=", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"h", "[", 
         RowBox[{"a", ",", "b", ",", "d", ",", "c"}], "]"}]}], "/;", 
       RowBox[{"c", ">", "d"}]}]}], ";", "\n", 
     RowBox[{
      RowBox[{"h", "[", 
       RowBox[{"a_", ",", "b_", ",", "c_", ",", "d_"}], "]"}], ":=", 
      RowBox[{
       RowBox[{"h", "[", 
        RowBox[{"c", ",", "d", ",", "a", ",", "b"}], "]"}], "/;", 
       RowBox[{
        RowBox[{"a", ">", "c"}], "||", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"a", "===", "c"}], "&&", 
          RowBox[{"b", ">", "d"}]}], ")"}]}]}]}]}], ")"}]}], ";"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"epsilon", "[", "a__", "]"}], ":=", 
   RowBox[{"Signature", "[", 
    RowBox[{"{", "a", "}"}], "]"}]}], ";"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"zeroTensor", "[", "rnk_", "]"}], ":=", 
   RowBox[{"Fold", "[", 
    RowBox[{"Table", ",", "0", ",", 
     RowBox[{"List", "/@", 
      RowBox[{"Table", "[", 
       RowBox[{"Dim", ",", 
        RowBox[{"{", "rnk", "}"}]}], "]"}]}]}], "]"}]}], ";"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"FuncRepRules", "[", 
   RowBox[{
    RowBox[{"f_", "[", "y__", "]"}], ",", "g_", ",", 
    RowBox[{"ord_:", "2"}]}], "]"}], ":=", 
  RowBox[{
   RowBox[{"FuncRepRules", "[", 
    RowBox[{
     RowBox[{"f", "[", "y", "]"}], ",", "g", ",", "ord"}], "]"}], "=", 
   RowBox[{"Block", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"tmp$", "=", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"f", "[", "y", "]"}], "->", "g"}], "}"}]}], ",", 
       RowBox[{"indL", "=", 
        RowBox[{"indexList", "[", 
         RowBox[{
          RowBox[{"Length", "[", 
           RowBox[{"{", "y", "}"}], "]"}], ",", "ord"}], "]"}]}]}], "}"}], 
     ",", "\n", "       ", 
     RowBox[{
      RowBox[{"Do", "[", 
       RowBox[{
        RowBox[{"AppendTo", "[", 
         RowBox[{"tmp$", ",", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"Derivative", "[", 
              RowBox[{"Sequence", "@@", 
               RowBox[{"indL", "[", 
                RowBox[{"[", "i", "]"}], "]"}]}], "]"}], "[", "f", "]"}], "[",
             "y", "]"}], " ", "->", " ", "\n", "            ", 
           RowBox[{"Expand", "[", 
            RowBox[{"FaSi", "[", 
             RowBox[{"D", "[", 
              RowBox[{"g", ",", 
               RowBox[{"Sequence", "@@", 
                RowBox[{"Transpose", "[", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", "y", "}"}], ",", 
                   RowBox[{"indL", "[", 
                    RowBox[{"[", "i", "]"}], "]"}]}], "}"}], "]"}]}]}], "]"}],
              "]"}], "]"}]}]}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", 
          RowBox[{"Length", "[", "indL", "]"}]}], "}"}]}], "]"}], ";", 
      "tmp$"}]}], "]"}]}]}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"indexList", "[", 
   RowBox[{"varNo_", ",", "ord_"}], "]"}], ":=", 
  RowBox[{"Block", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"tmp$", ",", "indL"}], "}"}], ",", 
    RowBox[{
     RowBox[{"tmp$", "=", 
      RowBox[{"NestList", "[", 
       RowBox[{"RotateRight", ",", 
        RowBox[{"Join", "[", 
         RowBox[{
          RowBox[{"{", "1", "}"}], ",", 
          RowBox[{"Table", "[", 
           RowBox[{"0", ",", 
            RowBox[{"{", 
             RowBox[{"varNo", "-", "1"}], "}"}]}], "]"}]}], "]"}], ",", 
        RowBox[{"varNo", "-", "1"}]}], "]"}]}], ";", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{"ord", ">", "1"}], ",", 
       RowBox[{"Do", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"indL", "=", "tmp$"}], ";", 
          RowBox[{"Do", "[", 
           RowBox[{
            RowBox[{"tmp$", "=", 
             RowBox[{"Join", "[", 
              RowBox[{"tmp$", ",", 
               RowBox[{"Map", "[", 
                RowBox[{
                 RowBox[{
                  RowBox[{"Plus", "[", 
                   RowBox[{
                    RowBox[{"indL", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], ",", "#"}], "]"}], "&"}], 
                 ",", "indL"}], "]"}]}], "]"}]}], ",", 
            RowBox[{"{", 
             RowBox[{"i", ",", "varNo"}], "}"}]}], "]"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"ord", "-", "1"}], "}"}]}], "]"}]}], "]"}], ";", 
     RowBox[{"Union", "[", "tmp$", "]"}]}]}], "]"}]}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"MF", "[", "x_", "]"}], ":=", 
   RowBox[{
    RowBox[{"MatrixForm", "[", "x", "]"}], "/;", 
    RowBox[{"Dim", "<", "10"}]}]}], ";", 
  RowBox[{
   RowBox[{"MF", "[", "x_", "]"}], ":=", "x"}], ";", 
  RowBox[{"DeclareForms", "[", 
   RowBox[{"1", ",", 
    RowBox[{"e", "[", "_", "]"}]}], "]"}], ";"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"stPrint", "[", 
    RowBox[{"x_", ",", 
     RowBox[{"y_", ":", "Null"}]}], "]"}], ":=", 
   RowBox[{"If", "[", 
    RowBox[{
     RowBox[{"y", "===", "Null"}], ",", 
     RowBox[{"Print", "[", 
      RowBox[{"Style", "[", 
       RowBox[{"x", ",", 
        RowBox[{"FontSize", "\[Rule]", "20"}], ",", 
        RowBox[{"FontWeight", "\[Rule]", "\"\<Bold\>\""}], ",", 
        RowBox[{"FontColor", "\[Rule]", 
         RowBox[{"RGBColor", "[", 
          RowBox[{"1", ",", "0", ",", "1"}], "]"}]}]}], "]"}], "]"}], ",", 
     RowBox[{"Print", "[", 
      RowBox[{"Style", "[", 
       RowBox[{"x", ",", 
        RowBox[{"FontSize", "\[Rule]", "16"}], ",", 
        RowBox[{"FontSlant", "\[Rule]", "\"\<Italic\>\""}], ",", 
        RowBox[{"FontColor", "\[Rule]", 
         RowBox[{"RGBColor", "[", 
          RowBox[{"1", ",", "0", ",", "1"}], "]"}]}]}], "]"}], "]"}]}], 
    "]"}]}], ";"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"timePrint", "[", 
    RowBox[{"x_", ",", "sT_"}], "]"}], ":=", 
   RowBox[{"Print", "[", 
    RowBox[{
     RowBox[{"x", "<>", "\"\< computed in \>\""}], ",", 
     RowBox[{
      RowBox[{"TimeUsed", "[", "]"}], "-", "sT"}], ",", "\"\< sec\>\""}], 
    "]"}]}], ";"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"SetAttributes", "[", 
   RowBox[{"myCoef$", ",", 
    RowBox[{"{", "Listable", "}"}]}], "]"}], ";", 
  RowBox[{
   RowBox[{"myCoef$", "[", 
    RowBox[{"x_SeriesData", ",", "y__"}], "]"}], ":=", 
   RowBox[{"x", "/.", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"x", "[", 
       RowBox[{"[", "3", "]"}], "]"}], "->", 
      RowBox[{"Map", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Coefficient", "[", 
          RowBox[{"#", ",", "y"}], "]"}], "&"}], ",", 
        RowBox[{"x", "[", 
         RowBox[{"[", "3", "]"}], "]"}]}], "]"}]}], ")"}]}]}], ";", 
  RowBox[{
   RowBox[{"myCoef$", "[", 
    RowBox[{"x_", ",", "y__"}], "]"}], ":=", 
   RowBox[{"Coefficient", "[", 
    RowBox[{"x", ",", "y"}], "]"}]}], ";"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"RGtensors", "[", 
    RowBox[{"gIN_", ",", "xIN_", ",", "opt___"}], "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"frameOpt", "=", "0"}], ",", "eIN", ",", 
       RowBox[{"Ropt", "=", "True"}], ",", 
       RowBox[{"Wopt", "=", "True"}], ",", "idMat", ",", "eFrame", ",", 
       "dxRul", ",", "Bmat", ",", "Amat", ",", 
       RowBox[{"NP$", "=", "False"}], ",", "de", ",", "a", ",", "b", ",", "c",
        ",", "id", ",", "k", ",", "StrCon", ",", "\[Gamma]Udd", ",", 
       "\[Gamma]ddd", ",", "gddd", ",", "Gamddd", ",", "rmn", ",", "tmp", ",",
        "RUd", ",", "Rg", ",", "gg", ",", "sT", ",", "Cflat", ",", "EinSp"}], 
      "}"}], ",", 
     RowBox[{
      RowBox[{"Clear", "[", 
       RowBox[{
       "GUdd", ",", "\[Omega]Ud", ",", "RUddd", ",", "Rdd", ",", "EUd", ",", 
        "R", ",", "Wdddd", ",", "detg", ",", "rtAbsdetg", ",", "eta", ",", 
        "HStar", ",", "PS", ",", "PH"}], "]"}], ";", "\n", "\t\t", "\n", 
      "\t\t", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Transpose", "[", "gIN", "]"}], "=!=", "gIN"}], ",", 
        RowBox[{
         RowBox[{"Print", "[", 
          RowBox[{
           RowBox[{"MatrixForm", "[", "gIN", "]"}], ",", 
           "\"\< is not a symmetric matrix\>\""}], "]"}], ";", 
         RowBox[{"Return", "[", "]"}]}]}], "]"}], ";", "\n", " ", 
      RowBox[{"Dim", "=", 
       RowBox[{"Length", "[", "xIN", "]"}]}], ";", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{"Dim", "=!=", 
         RowBox[{"Length", "[", "gIN", "]"}]}], ",", 
        RowBox[{
         RowBox[{"stPrint", "[", 
          RowBox[{
          "\"\<Metric and coordinate dimensions don't match\>\"", ",", "1"}], 
          "]"}], ";", 
         RowBox[{"Return", "[", "]"}]}]}], "]"}], ";", "\n", "\t\t", "\n", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{"gIN", "===", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"0", ",", "1", ",", "0", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", "0", ",", "0", ",", 
             RowBox[{"-", "1"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", "0", ",", 
             RowBox[{"-", "1"}], ",", "0"}], "}"}]}], "}"}]}], ",", 
        RowBox[{"NP$", "=", "True"}]}], "]"}], ";", 
      RowBox[{"eFrame", "=", 
       RowBox[{"Array", "[", 
        RowBox[{"e", ",", 
         RowBox[{"{", "Dim", "}"}]}], "]"}]}], ";", "\n", 
      RowBox[{"(*", " ", 
       RowBox[{
        RowBox[{"frameOpt", "=", 
         RowBox[{"0", " ", "=", 
          RowBox[{">", " ", "coordFrame"}]}]}], ",", " ", 
        RowBox[{"frameOpt", "=", 
         RowBox[{"1", " ", "=", 
          RowBox[{">", " ", "explicitFrame"}]}]}], ",", " ", 
        RowBox[{"frameOpt", "=", 
         RowBox[{"2", " ", "=", 
          RowBox[{">", " ", "implicitFrame"}]}]}]}], " ", "*)"}], "\n", 
      "\t\t", "\n", "\t", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Length", "[", 
          RowBox[{"{", "opt", "}"}], "]"}], ">", "0"}], ",", 
        RowBox[{
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"Head", "[", 
             RowBox[{
              RowBox[{"Flatten", "[", 
               RowBox[{"{", "opt", "}"}], "]"}], "[", 
              RowBox[{"[", "1", "]"}], "]"}], "]"}], "===", "e"}], ",", 
           RowBox[{"If", "[", 
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{"Head", "[", "dxRuleList", "]"}], "===", "List"}], "&&", 
              RowBox[{
               RowBox[{"Head", "[", "deList", "]"}], "===", "List"}]}], ",", 
             RowBox[{
              RowBox[{"frameOpt", "=", "2"}], ";", 
              RowBox[{"eIN", "=", "eFrame"}]}], ",", 
             RowBox[{
              RowBox[{"stPrint", "[", 
               RowBox[{
               "\"\<dxRuleList and/or deList have not been defined!\>\"", ",",
                 "1"}], "]"}], ";", 
              RowBox[{"Return", "[", "]"}]}]}], "]"}]}], "]"}], ";", "\n", 
         "\t", 
         RowBox[{"Which", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"!", 
             RowBox[{"IntegerQ", "[", 
              RowBox[{
               RowBox[{
                RowBox[{"{", "opt", "}"}], "[", 
                RowBox[{"[", "1", "]"}], "]"}], "[", 
               RowBox[{"[", "1", "]"}], "]"}], "]"}]}], "&&", 
            RowBox[{
             RowBox[{"d", "[", "0", "]"}], "=!=", "0"}]}], ",", 
           RowBox[{
            RowBox[{"stPrint", "[", 
             RowBox[{
             "\"\<matrixEDCcode.nb must be evaluated before section 2 \
RG&TC-Code!\>\"", ",", "1"}], "]"}], ";", 
            RowBox[{"Return", "[", "]"}]}], ",", "\n", "\t", 
           RowBox[{
            RowBox[{
             RowBox[{"Length", "[", 
              RowBox[{"{", "opt", "}"}], "]"}], "===", "2"}], "&&", 
            RowBox[{
             RowBox[{"FormDegree", "[", 
              RowBox[{
               RowBox[{"{", "opt", "}"}], "[", 
               RowBox[{"[", "1", "]"}], "]"}], "]"}], "===", "1"}]}], ",", 
           RowBox[{
            RowBox[{"If", "[", 
             RowBox[{
              RowBox[{"frameOpt", "=!=", "2"}], ",", 
              RowBox[{
               RowBox[{"eIN", "=", 
                RowBox[{
                 RowBox[{"{", "opt", "}"}], "[", 
                 RowBox[{"[", "1", "]"}], "]"}]}], ";", 
               RowBox[{"frameOpt", "=", "1"}]}]}], "]"}], ";", 
            RowBox[{"If", "[", 
             RowBox[{
              RowBox[{
               RowBox[{
                RowBox[{
                 RowBox[{"{", "opt", "}"}], "[", 
                 RowBox[{"[", "2", "]"}], "]"}], "[", 
                RowBox[{"[", "1", "]"}], "]"}], "===", "0"}], ",", 
              RowBox[{"Ropt", "=", "False"}]}], "]"}], ";", 
            RowBox[{"If", "[", 
             RowBox[{
              RowBox[{
               RowBox[{
                RowBox[{
                 RowBox[{"{", "opt", "}"}], "[", 
                 RowBox[{"[", "2", "]"}], "]"}], "[", 
                RowBox[{"[", "2", "]"}], "]"}], "===", "0"}], ",", 
              RowBox[{"Wopt", "=", "False"}]}], "]"}]}], ",", "\n", "\t", 
           RowBox[{
            RowBox[{
             RowBox[{"Length", "[", 
              RowBox[{"{", "opt", "}"}], "]"}], "===", "1"}], "&&", 
            RowBox[{"IntegerQ", "[", 
             RowBox[{"opt", "[", 
              RowBox[{"[", "1", "]"}], "]"}], "]"}]}], ",", 
           RowBox[{
            RowBox[{"If", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"opt", "[", 
                RowBox[{"[", "1", "]"}], "]"}], "===", "0"}], ",", 
              RowBox[{"Ropt", "=", "False"}]}], "]"}], ";", 
            RowBox[{"If", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"opt", "[", 
                RowBox[{"[", "2", "]"}], "]"}], "===", "0"}], ",", 
              RowBox[{"Wopt", "=", "False"}]}], "]"}]}], ",", "\n", "\t", 
           RowBox[{
            RowBox[{
             RowBox[{"Length", "[", 
              RowBox[{"{", "opt", "}"}], "]"}], "===", "1"}], "&&", 
            RowBox[{
             RowBox[{"FormDegree", "[", 
              RowBox[{"opt", "[", 
               RowBox[{"[", "1", "]"}], "]"}], "]"}], "===", "1"}]}], ",", 
           RowBox[{"If", "[", 
            RowBox[{
             RowBox[{"frameOpt", "=!=", "2"}], ",", 
             RowBox[{
              RowBox[{"eIN", "=", "opt"}], ";", 
              RowBox[{"frameOpt", "=", "1"}]}]}], "]"}], ",", "\n", "\t", 
           "True", ",", 
           RowBox[{
            RowBox[{"stPrint", "[", 
             RowBox[{"\"\<Wrong optional arguments!\>\"", ",", "1"}], "]"}], 
            ";", 
            RowBox[{"Return", "[", "]"}]}]}], "]"}]}]}], "]"}], ";", "\n", 
      "\t\t", "\n", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{"!", 
         RowBox[{"FreeQ", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"gIN", ",", "eIN", ",", 
             RowBox[{"{", "deList", "}"}]}], "}"}], ",", "SeriesData"}], 
          "]"}]}], ",", "\n", "\t", 
        RowBox[{
         RowBox[{"tmp", "=", 
          RowBox[{
           RowBox[{
            RowBox[{"Select", "[", 
             RowBox[{
              RowBox[{"Flatten", "[", 
               RowBox[{"{", 
                RowBox[{"gIN", ",", "eIN", ",", 
                 RowBox[{"{", "deList", "}"}]}], "}"}], "]"}], ",", 
              RowBox[{
               RowBox[{
                RowBox[{"Head", "[", "#", "]"}], "===", "SeriesData"}], 
               "&"}]}], "]"}], "[", 
            RowBox[{"[", "1", "]"}], "]"}], "[", 
           RowBox[{"[", "1", "]"}], "]"}]}], ";", 
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{"MemberQ", "[", 
            RowBox[{"xIN", ",", "tmp"}], "]"}], ",", 
           RowBox[{
            RowBox[{
             RowBox[{"de", "[", "1", "]"}], "=", 
             RowBox[{"ToExpression", "[", 
              RowBox[{"\"\<d\>\"", "<>", 
               RowBox[{"ToString", "[", "tmp", "]"}]}], "]"}]}], ";", 
            RowBox[{
             RowBox[{"de", "[", "2", "]"}], "=", 
             RowBox[{"ToExpression", "[", 
              RowBox[{"\"\<\[ScriptD]\>\"", "<>", 
               RowBox[{"ToString", "[", "tmp", "]"}]}], "]"}]}], ";", 
            RowBox[{"DeclareForms", "[", 
             RowBox[{"1", ",", 
              RowBox[{"\[ScriptD]", "[", "_", "]"}], ",", 
              RowBox[{"de", "[", "1", "]"}], ",", 
              RowBox[{"de", "[", "2", "]"}]}], "]"}], ";", 
            RowBox[{
             RowBox[{"d", "[", "tmp", "]"}], "=", 
             RowBox[{"de", "[", "1", "]"}]}], ";", 
            RowBox[{
             RowBox[{"\[ScriptD]", "[", "tmp", "]"}], "=", 
             RowBox[{"de", "[", "2", "]"}]}], ";", 
            RowBox[{
             RowBox[{"d", "[", 
              RowBox[{"de", "[", "1", "]"}], "]"}], "=", "0"}]}], ",", 
           RowBox[{
            RowBox[{"d", "[", "tmp", "]"}], "=", "0"}]}], "]"}]}]}], "]"}], 
      ";", "\n", "\t\t", "\n", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{"frameOpt", "===", "1"}], ",", 
        RowBox[{
         RowBox[{"DeclareForms", "[", 
          RowBox[{"1", ",", 
           RowBox[{"\[ScriptD]", "[", "_", "]"}]}], "]"}], ";", 
         RowBox[{"origFRin$", "=", 
          RowBox[{"eIN", "/.", 
           RowBox[{"MapThread", "[", 
            RowBox[{"Rule", ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"d", "/@", "xIN"}], ",", 
               RowBox[{"\[ScriptD]", "/@", "xIN"}]}], "}"}]}], "]"}]}]}], ";", 
         RowBox[{"eTO$dx", "=", 
          RowBox[{"MapThread", "[", 
           RowBox[{"Rule", ",", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"e", "/@", 
               RowBox[{"Range", "[", "Dim", "]"}]}], ",", "origFRin$"}], 
             "}"}]}], "]"}]}]}]}], "]"}], ";", "\n", "\t\t\t\t", "\n", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"frameOpt", ">", "0"}], "&&", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"Union", "[", 
             RowBox[{"FormDegree", "/@", "eIN"}], "]"}], "=!=", 
            RowBox[{"{", "1", "}"}]}], "||", 
           RowBox[{
            RowBox[{"Length", "[", "eIN", "]"}], "=!=", "Dim"}], "||", 
           RowBox[{"!", 
            RowBox[{"zeroQ", "[", 
             RowBox[{"eIN", "/.", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{
                 RowBox[{"d", "[", "k_", "]"}], "->", "0"}], ",", 
                RowBox[{
                 RowBox[{"e", "[", "_", "]"}], "->", "0"}], ",", 
                RowBox[{
                 RowBox[{"y_", "|", 
                  RowBox[{"Bar", "[", "y_", "]"}]}], ":>", 
                 RowBox[{"0", "/;", 
                  RowBox[{"MemberQ", "[", 
                   RowBox[{"DifFormSymbols", ",", "y"}], "]"}]}]}]}], "}"}]}],
              "]"}]}]}], ")"}]}], ",", 
        RowBox[{
         RowBox[{"stPrint", "[", 
          RowBox[{"\"\<coframe has incorrect form\>\"", ",", "1"}], "]"}], 
         ";", 
         RowBox[{"Return", "[", "]"}]}]}], "]"}], ";", "\t", "\n", "\t\t", 
      "\n", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"Head", "[", "simpRules", "]"}], "===", "Rule"}], "||", 
         RowBox[{
          RowBox[{"Head", "[", "simpRules", "]"}], "===", "RuleDelayed"}]}], 
        ",", 
        RowBox[{"simpRules", "=", 
         RowBox[{"{", "simpRules", "}"}]}]}], "]"}], ";", "\n", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Head", "[", "simpRules", "]"}], "=!=", "List"}], ",", " ", 
        RowBox[{"simpRules", "=", 
         RowBox[{"{", "}"}]}]}], "]"}], ";", 
      RowBox[{"idMat", "=", 
       RowBox[{"IdentityMatrix", "[", "Dim", "]"}]}], ";", "\n", "\n", 
      RowBox[{"Which", "[", 
       RowBox[{
        RowBox[{"frameOpt", "===", "0"}], ",", 
        RowBox[{
         RowBox[{"Amat", "=", "idMat"}], ";", 
         RowBox[{"Bmat", "=", "idMat"}], ";", 
         RowBox[{"eIN", "=", 
          RowBox[{"d", "/@", "xIN"}]}], ";", 
         RowBox[{"dxRul", "=", 
          RowBox[{"{", "}"}]}]}], ",", "\n", 
        RowBox[{
         RowBox[{"frameOpt", "===", "1"}], "&&", 
         RowBox[{"zeroQ", "[", 
          RowBox[{"eIN", "/.", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{
              RowBox[{"d", "[", "k_", "]"}], "->", "0"}], ",", 
             RowBox[{
              RowBox[{"y_", "|", 
               RowBox[{"Bar", "[", "y_", "]"}]}], ":>", 
              RowBox[{"0", "/;", 
               RowBox[{"MemberQ", "[", 
                RowBox[{"DifFormSymbols", ",", "y"}], "]"}]}]}]}], "}"}]}], 
          "]"}]}], ",", 
        RowBox[{
         RowBox[{"Bmat", "=", 
          RowBox[{"Table", "[", 
           RowBox[{
            RowBox[{"myCoef$", "[", 
             RowBox[{
              RowBox[{"eIN", "[", 
               RowBox[{"[", "a", "]"}], "]"}], ",", 
              RowBox[{"d", "[", 
               RowBox[{"xIN", "[", 
                RowBox[{"[", "b", "]"}], "]"}], "]"}]}], "]"}], ",", 
            RowBox[{"{", 
             RowBox[{"a", ",", "Dim"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"b", ",", "Dim"}], "}"}]}], "]"}]}], ";", "\n", "\t\t", 
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{"!", 
            RowBox[{"zeroQ", "[", 
             RowBox[{"FaSi", "[", 
              RowBox[{"Det", "[", "Bmat", "]"}], "]"}], "]"}]}], ",", 
           RowBox[{
            RowBox[{"sT", "=", 
             RowBox[{"TimeUsed", "[", "]"}]}], ";", 
            RowBox[{"If", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"ByteCount", "[", "eIN", "]"}], ">", 
               RowBox[{"1500", "*", "Dim"}]}], ",", 
              RowBox[{"stPrint", "[", 
               RowBox[{"\"\<Computing d[coframe]...\>\"", ",", "1"}], "]"}]}],
              "]"}], ";", 
            RowBox[{"Amat", "=", 
             RowBox[{"FaSi", "[", 
              RowBox[{"Inverse", "[", "Bmat", "]"}], "]"}]}], ";", 
            RowBox[{"dxRul", "=", 
             RowBox[{"MapThread", "[", 
              RowBox[{"Rule", ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"d", "[", "xIN", "]"}], ",", 
                 RowBox[{"Amat", ".", "eFrame"}]}], "}"}]}], "]"}]}], ";", 
            RowBox[{"de", "=", 
             RowBox[{"If", "[", 
              RowBox[{
               RowBox[{"FreeQ", "[", 
                RowBox[{"eIN", ",", "SeriesData"}], "]"}], ",", 
               RowBox[{"FacSimp", "[", 
                RowBox[{
                 RowBox[{"d", "[", "eIN", "]"}], "/.", "dxRul"}], "]"}], ",", 
               RowBox[{"FacSimp", "[", 
                RowBox[{"Wedge", "[", 
                 RowBox[{
                  RowBox[{"FacSimp", "[", 
                   RowBox[{
                    RowBox[{"FacSimp", "[", 
                    RowBox[{"d", "[", "Bmat", "]"}], "]"}], "/.", "dxRul"}], 
                   "]"}], ",", 
                  RowBox[{
                   RowBox[{"d", "[", "xIN", "]"}], "/.", "dxRul"}]}], "]"}], 
                "]"}]}], "]"}]}], ";", 
            RowBox[{"timePrint", "[", 
             RowBox[{"\"\<d[coframe]\>\"", ",", "sT"}], "]"}], ";", 
            RowBox[{"tmp", "=", 
             RowBox[{
              RowBox[{"d", "[", "xIN", "]"}], "/.", "dxRul"}]}], ";", 
            RowBox[{"MapThread", "[", 
             RowBox[{"Set", ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"d", "[", "xIN", "]"}], ",", "tmp"}], "}"}]}], 
             "]"}]}], ",", 
           RowBox[{
            RowBox[{"stPrint", "[", 
             RowBox[{"\"\<coframe does not span space!\>\"", ",", "1"}], 
             "]"}], ";", 
            RowBox[{"Return", "[", "]"}]}]}], "]"}]}], ",", "\n", 
        RowBox[{"frameOpt", "===", "2"}], ",", 
        RowBox[{
         RowBox[{"de", "=", "deList"}], ";", 
         RowBox[{"dxRul", "=", "dxRuleList"}], ";", 
         RowBox[{"tmp", "=", 
          RowBox[{
           RowBox[{"d", "[", "xIN", "]"}], "/.", "dxRul"}]}], ";", 
         RowBox[{"MapThread", "[", 
          RowBox[{"Set", ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"d", "[", "xIN", "]"}], ",", "tmp"}], "}"}]}], "]"}], 
         ";", 
         RowBox[{"Amat", "=", 
          RowBox[{"Table", "[", 
           RowBox[{
            RowBox[{"myCoef$", "[", 
             RowBox[{
              RowBox[{"tmp", "[", 
               RowBox[{"[", "a", "]"}], "]"}], ",", 
              RowBox[{"eIN", "[", 
               RowBox[{"[", "b", "]"}], "]"}]}], "]"}], ",", 
            RowBox[{"{", 
             RowBox[{"a", ",", "Dim"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"b", ",", "Dim"}], "}"}]}], "]"}]}]}]}], "]"}], ";", 
      "\n", "\t\t", "\n", 
      RowBox[{"k", "=", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "x_Symbol"}], ")"}], "b_."], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", "x_Symbol"}], ")"}], "b_."]}], "->", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["x", "2"]}], ")"}], "b"]}], ",", 
         RowBox[{
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"x_Symbol", "-", "y_Symbol"}], ")"}], "b_."], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"x_Symbol", "+", "y_Symbol"}], ")"}], "b_."]}], 
          "\[Rule]", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["x", "2"], "-", 
             SuperscriptBox["y", "2"]}], ")"}], "b"]}]}], "}"}]}], ";", 
      RowBox[{"gdd", "=", "gIN"}], ";", 
      RowBox[{"coordList", "=", "xIN"}], ";", 
      RowBox[{"Print", "[", 
       RowBox[{"\"\<gdd = \>\"", ",", 
        RowBox[{"MF", "[", "gdd", "]"}]}], "]"}], ";", 
      RowBox[{"tmp", "=", 
       RowBox[{"eIN", ".", "gIN", ".", "eIN"}]}], ";", 
      RowBox[{"Print", "[", 
       RowBox[{"\"\<\!\(\*SuperscriptBox[\(ds\), \(2\)]\) = \>\"", ",", 
        RowBox[{
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"Head", "[", "tmp", "]"}], "===", "SeriesData"}], ",", 
           RowBox[{"FacSimp", "[", "tmp", "]"}], ",", 
           RowBox[{"Collect", "[", 
            RowBox[{
             RowBox[{"Expand", "[", "tmp", "]"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{
                RowBox[{"d", "[", "a_", "]"}], "^", "2"}], ",", 
               RowBox[{
                RowBox[{"d", "[", "a_", "]"}], 
                RowBox[{"d", "[", "b_", "]"}]}], ",", 
               RowBox[{
                RowBox[{"e", "[", "a_", "]"}], "^", "2"}], ",", 
               RowBox[{
                RowBox[{"e", "[", "a_", "]"}], 
                RowBox[{"e", "[", "b_", "]"}]}]}], "}"}], ",", "Factor"}], 
            "]"}]}], "]"}], "//.", "k"}]}], "]"}], ";", 
      RowBox[{"sT", "=", 
       RowBox[{"TimeUsed", "[", "]"}]}], ";", 
      RowBox[{"gUU", "=", 
       RowBox[{
        RowBox[{"FixedPoint", "[", 
         RowBox[{"FaSi", ",", 
          RowBox[{"Inverse", "[", "gIN", "]"}]}], "]"}], "//.", "k"}]}], ";", 
      RowBox[{"detg", "=", 
       RowBox[{
        RowBox[{"FixedPoint", "[", 
         RowBox[{"FaSi", ",", 
          RowBox[{"Det", "[", "gIN", "]"}]}], "]"}], "//.", "k"}]}], ";", 
      "\n", 
      RowBox[{"Print", "[", 
       RowBox[{"\"\<gUU = \>\"", ",", 
        RowBox[{"MF", "[", "gUU", "]"}]}], "]"}], ";", 
      RowBox[{"Clear", "[", "k", "]"}], ";", 
      RowBox[{"timePrint", "[", 
       RowBox[{"\"\<gUU\>\"", ",", "sT"}], "]"}], ";", "\n", "\t\t", "\n", 
      RowBox[{"rtAbsdetg", "=", 
       RowBox[{"PowerExpand", "[", 
        RowBox[{"Power", "[", 
         RowBox[{
          RowBox[{"Factor", "[", 
           RowBox[{"detg", "^", "2"}], "]"}], ",", 
          RowBox[{"1", "/", "4"}]}], "]"}], "]"}]}], ";", 
      RowBox[{"SetAttributes", "[", 
       RowBox[{"HStar", ",", 
        RowBox[{"{", "Listable", "}"}]}], "]"}], ";", 
      RowBox[{"If", "[", 
       RowBox[{"NP$", ",", 
        RowBox[{"rtAbsdetg", "=", "I"}]}], "]"}], ";", 
      RowBox[{
       RowBox[{"HStar", "[", "x_SeriesData", "]"}], ":=", 
       RowBox[{"x", "/.", 
        RowBox[{
         RowBox[{"x", "[", 
          RowBox[{"[", "3", "]"}], "]"}], "->", 
         RowBox[{"HStar", "/@", 
          RowBox[{"x", "[", 
           RowBox[{"[", "3", "]"}], "]"}]}]}]}]}], ";", 
      RowBox[{
       RowBox[{"HStar", "[", "x_Plus", "]"}], ":=", 
       RowBox[{"FacSimp", "[", 
        RowBox[{"Plus", "@@", 
         RowBox[{"HStar", "/@", "x"}]}], "]"}]}], ";", 
      RowBox[{
       RowBox[{"HStar", "[", 
        RowBox[{"x_", "*", "y_"}], "]"}], ":=", 
       RowBox[{
        RowBox[{"x", "*", 
         RowBox[{"HStar", "[", "y", "]"}]}], "/;", 
        RowBox[{
         RowBox[{"FormDegree", "[", "x", "]"}], "===", "0"}]}]}], ";", 
      RowBox[{
       RowBox[{"HStar", "[", "x_", "]"}], ":=", 
       RowBox[{
        RowBox[{"rtAbsdetg", " ", 
         RowBox[{"Wedge", "@@", 
          RowBox[{"e", "/@", 
           RowBox[{"Range", "[", "Dim", "]"}]}]}]}], "/;", 
        RowBox[{
         RowBox[{"FormDegree", "[", "x", "]"}], "===", "0"}]}]}], ";", 
      RowBox[{
       RowBox[{"HStar", "[", "x_Wedge", "]"}], ":=", 
       RowBox[{
        RowBox[{"rtAbsdetg", "/", "detg"}], "/;", 
        RowBox[{
         RowBox[{"Length", "[", "x", "]"}], "===", "Dim"}]}]}], ";", 
      RowBox[{
       RowBox[{"HStar", "[", 
        RowBox[{"x_Wedge", "|", "x_e"}], "]"}], ":=", 
       RowBox[{
        RowBox[{"HStar", "[", "x", "]"}], "=", 
        RowBox[{"rtAbsdetg", " ", 
         RowBox[{"FacSimp", "[", 
          RowBox[{"inn", "[", 
           RowBox[{"x", ",", 
            RowBox[{"Wedge", "@@", 
             RowBox[{"e", "/@", 
              RowBox[{"Range", "[", "Dim", "]"}]}]}]}], "]"}], "]"}]}]}]}], 
      ";", "\t\t", "\n", "\t\t", "\n", 
      RowBox[{
       RowBox[{"eta", "[", "]"}], ":=", 
       RowBox[{
        RowBox[{"eta", "[", "]"}], "=", 
        RowBox[{"rtAbsdetg", " ", 
         RowBox[{"Array", "[", 
          RowBox[{"epsilon", ",", 
           RowBox[{"Table", "[", 
            RowBox[{"Dim", ",", 
             RowBox[{"{", "Dim", "}"}]}], "]"}]}], "]"}]}]}]}], ";", "\n", 
      RowBox[{
       RowBox[{"eta", "[", "a__", "]"}], ":=", 
       RowBox[{
        RowBox[{"eta", "[", "a", "]"}], "=", 
        RowBox[{"Raise", "[", 
         RowBox[{
          RowBox[{"eta", "[", "]"}], ",", "a"}], "]"}]}]}], ";", 
      RowBox[{"sT", "=", 
       RowBox[{"TimeUsed", "[", "]"}]}], ";", "\n", "\t\t", "\n", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{"frameOpt", ">", "0"}], ",", 
        RowBox[{
         RowBox[{
          RowBox[{"d", "[", 
           RowBox[{"e", "[", "a_", "]"}], "]"}], ":=", 
          RowBox[{"de", "[", 
           RowBox[{"[", "a", "]"}], "]"}]}], ";", 
         RowBox[{
          RowBox[{"StrCon", "[", 
           RowBox[{"c_", ",", "a_", ",", "a_"}], "]"}], "=", "0"}], ";", 
         RowBox[{
          RowBox[{"StrCon", "[", 
           RowBox[{"c_", ",", "a_", ",", "b_"}], "]"}], ":=", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{"StrCon", "[", 
             RowBox[{"c", ",", "b", ",", "a"}], "]"}]}], "/;", 
           RowBox[{"a", ">", "b"}]}]}], ";", 
         RowBox[{
          RowBox[{"StrCon", "[", 
           RowBox[{"c_", ",", "a_", ",", "b_"}], "]"}], ":=", 
          RowBox[{"-", 
           RowBox[{"myCoef$", "[", 
            RowBox[{
             RowBox[{"de", "[", 
              RowBox[{"[", "c", "]"}], "]"}], ",", 
             RowBox[{
              RowBox[{"e", "[", "a", "]"}], "\[Wedge]", 
              RowBox[{"e", "[", "b", "]"}]}]}], "]"}]}]}], ";", "\n", 
         RowBox[{"\[Gamma]Udd", "=", 
          RowBox[{"Array", "[", 
           RowBox[{"StrCon", ",", 
            RowBox[{"{", 
             RowBox[{"Dim", ",", "Dim", ",", "Dim"}], "}"}]}], "]"}]}], ";", 
         RowBox[{"\[Gamma]ddd", "=", 
          RowBox[{"gdd", ".", "\[Gamma]Udd"}]}]}], ",", 
        RowBox[{
         RowBox[{"\[Gamma]Udd", "=", 
          RowBox[{"zeroTensor", "[", "3", "]"}]}], ";", 
         RowBox[{"\[Gamma]ddd", "=", "\[Gamma]Udd"}]}]}], "]"}], ";", "\n", 
      "\n", 
      RowBox[{"(*", 
       RowBox[{"*", " ", "Tests"}], " ", "**)"}], 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{"frameOpt", ">", "0"}], ",", 
        RowBox[{
         RowBox[{"tmp", "=", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"d", "[", "gdd", "]"}], "/.", "dxRul"}], ")"}], "/.", 
           RowBox[{
            RowBox[{"e", "[", "_", "]"}], "->", "0"}]}]}], ";", 
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{"!", 
            RowBox[{"zeroQ", "[", "tmp", "]"}]}], ",", 
           RowBox[{
            RowBox[{"stPrint", "[", 
             RowBox[{
             "\"\<Warning: d[] on some symbols not defined!\>\"", ",", "1"}], 
             "]"}], ";", 
            RowBox[{"Print", "[", 
             RowBox[{"indepTerms", "[", 
              RowBox[{"FacSimp", "[", "tmp", "]"}], "]"}], "]"}]}]}], "]"}], 
         ";", 
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"frameOpt", "===", "2"}], "&&", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"ByteCount", "[", "deList", "]"}], "+", 
                RowBox[{"ByteCount", "[", "dxRuleList", "]"}]}], ")"}], "/", 
              "Dim"}], "<", "6000"}]}], ",", 
           RowBox[{
            RowBox[{"tmp", "=", 
             RowBox[{"FacSimp", "[", 
              RowBox[{"d", "[", "deList", "]"}], "]"}]}], ";", 
            RowBox[{"If", "[", 
             RowBox[{
              RowBox[{"!", 
               RowBox[{"zeroQ", "[", "tmp", "]"}]}], ",", 
              RowBox[{
               RowBox[{"stPrint", "[", 
                RowBox[{
                "\"\<Warning: deList not closed! d[deList]=\>\"", ",", "1"}], 
                "]"}], ";", 
               RowBox[{"Print", "[", "tmp", "]"}], ";", 
               RowBox[{"If", "[", 
                RowBox[{
                 RowBox[{"!", 
                  RowBox[{"zeroQ", "[", 
                   RowBox[{"tmp", "/.", 
                    RowBox[{
                    RowBox[{"d", "[", "_", "]"}], "->", "0"}]}], "]"}]}], ",", 
                 RowBox[{"Return", "[", "]"}]}], "]"}]}]}], "]"}]}]}], 
          "]"}]}]}], "]"}], ";", "\n", "\t\t", "\n", 
      RowBox[{"Clear", "[", "pD", "]"}], ";", 
      RowBox[{
       RowBox[{"pD", "[", 
        RowBox[{"x_", ",", "y_"}], "]"}], ":=", 
       RowBox[{
        RowBox[{"pD", "[", 
         RowBox[{"x", ",", "y"}], "]"}], "=", 
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{"Amat", "===", "idMat"}], ",", 
          RowBox[{"D", "[", 
           RowBox[{"x", ",", 
            RowBox[{"coordList", "[", 
             RowBox[{"[", "y", "]"}], "]"}]}], "]"}], ",", 
          RowBox[{"Sum", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"Amat", "[", 
              RowBox[{"[", 
               RowBox[{"k", ",", "y"}], "]"}], "]"}], "*", 
             RowBox[{"D", "[", 
              RowBox[{"x", ",", 
               RowBox[{"coordList", "[", 
                RowBox[{"[", "k", "]"}], "]"}]}], "]"}]}], ",", 
            RowBox[{"{", 
             RowBox[{"k", ",", "Dim"}], "}"}]}], "]"}]}], "]"}]}]}], ";", 
      "\t", "\n", "\t\t", "\n", 
      RowBox[{
       RowBox[{"gddd", "[", 
        RowBox[{"c_", ",", "a_", ",", "b_"}], "]"}], ":=", 
       RowBox[{
        RowBox[{"gddd", "[", 
         RowBox[{"c", ",", "b", ",", "a"}], "]"}], "/;", 
        RowBox[{"a", ">", "b"}]}]}], ";", 
      RowBox[{
       RowBox[{"gddd", "[", 
        RowBox[{"c_", ",", "a_", ",", "b_"}], "]"}], ":=", 
       RowBox[{
        RowBox[{"gddd", "[", 
         RowBox[{"c", ",", "a", ",", "b"}], "]"}], "=", 
        RowBox[{"FaSi", "[", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"pD", "[", 
             RowBox[{
              RowBox[{"gdd", "[", 
               RowBox[{"[", 
                RowBox[{"a", ",", "c"}], "]"}], "]"}], ",", "b"}], "]"}], "+", 
            RowBox[{"pD", "[", 
             RowBox[{
              RowBox[{"gdd", "[", 
               RowBox[{"[", 
                RowBox[{"b", ",", "c"}], "]"}], "]"}], ",", "a"}], "]"}], "-", 
            RowBox[{"pD", "[", 
             RowBox[{
              RowBox[{"gdd", "[", 
               RowBox[{"[", 
                RowBox[{"a", ",", "b"}], "]"}], "]"}], ",", "c"}], "]"}]}], 
           ")"}], "/", "2"}], "]"}]}]}], ";", "\n", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{"frameOpt", "===", "0"}], ",", 
        RowBox[{
         RowBox[{"Gamddd", "=", 
          RowBox[{"Array", "[", 
           RowBox[{"gddd", ",", 
            RowBox[{"{", 
             RowBox[{"Dim", ",", "Dim", ",", "Dim"}], "}"}]}], "]"}]}], ";", 
         RowBox[{"Clear", "[", "tmp", "]"}], ";", 
         RowBox[{"k", "=", 
          RowBox[{"gUU", ".", "Gamddd"}]}], ";", 
         RowBox[{
          RowBox[{"tmp", "[", 
           RowBox[{"c_", ",", "a_", ",", "b_"}], "]"}], ":=", 
          RowBox[{
           RowBox[{"tmp", "[", 
            RowBox[{"c", ",", "b", ",", "a"}], "]"}], "/;", 
           RowBox[{"a", ">", "b"}]}]}], ";", 
         RowBox[{
          RowBox[{"tmp", "[", 
           RowBox[{"c_", ",", "a_", ",", "b_"}], "]"}], ":=", 
          RowBox[{
           RowBox[{"tmp", "[", 
            RowBox[{"c", ",", "a", ",", "b"}], "]"}], "=", 
           RowBox[{"FaSi", "[", 
            RowBox[{"k", "[", 
             RowBox[{"[", 
              RowBox[{"c", ",", "a", ",", "b"}], "]"}], "]"}], "]"}]}]}], ";", 
         RowBox[{"GUdd", "=", 
          RowBox[{"Array", "[", 
           RowBox[{"tmp", ",", 
            RowBox[{"{", 
             RowBox[{"Dim", ",", "Dim", ",", "Dim"}], "}"}]}], "]"}]}]}], ",",
         "\n", 
        RowBox[{
         RowBox[{"Gamddd", "=", 
          RowBox[{"FaSi", "[", 
           RowBox[{
            RowBox[{"Array", "[", 
             RowBox[{"gddd", ",", 
              RowBox[{"{", 
               RowBox[{"Dim", ",", "Dim", ",", "Dim"}], "}"}]}], "]"}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"\[Gamma]ddd", "+", 
               RowBox[{"Transpose", "[", "\[Gamma]ddd", "]"}], "-", 
               RowBox[{"Transpose", "[", 
                RowBox[{"\[Gamma]ddd", ",", 
                 RowBox[{"{", 
                  RowBox[{"3", ",", "2", ",", "1"}], "}"}]}], "]"}]}], ")"}], 
             "/", "2"}]}], "]"}]}], ";", 
         RowBox[{"GUdd", "=", 
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"Union", "[", 
               RowBox[{"NumericQ", "/@", 
                RowBox[{"Flatten", "[", "gUU", "]"}]}], "]"}], "===", 
              RowBox[{"{", "True", "}"}]}], "&&", 
             RowBox[{
              RowBox[{"nonZeroN", "[", "gUU", "]"}], "===", "Dim"}]}], ",", 
            RowBox[{"gUU", ".", "Gamddd"}], ",", 
            RowBox[{"FaSi", "[", 
             RowBox[{"gUU", ".", "Gamddd"}], "]"}]}], "]"}]}]}]}], "]"}], ";",
       "\n", "\t\t", "\n", 
      RowBox[{"timePrint", "[", 
       RowBox[{"\"\<Gamma\>\"", ",", "sT"}], "]"}], ";", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{"frameOpt", ">", "0"}], ",", 
        RowBox[{"\[Omega]Ud", "=", 
         RowBox[{"Table", "[", 
          RowBox[{
           RowBox[{"Sum", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"GUdd", "[", 
               RowBox[{"[", 
                RowBox[{"a", ",", "k", ",", "b"}], "]"}], "]"}], 
              RowBox[{"e", "[", "k", "]"}]}], ",", 
             RowBox[{"{", 
              RowBox[{"k", ",", "Dim"}], "}"}]}], "]"}], ",", 
           RowBox[{"{", 
            RowBox[{"a", ",", "Dim"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"b", ",", "Dim"}], "}"}]}], "]"}]}]}], "]"}], ";", "\n", 
      "\t\t", "\n", 
      RowBox[{"sT", "=", 
       RowBox[{"TimeUsed", "[", "]"}]}], ";", 
      RowBox[{"RiemSym", "[", "rmn", "]"}], ";", 
      RowBox[{
       RowBox[{"rmn", "[", 
        RowBox[{"a_", ",", "b_", ",", "c_", ",", "id_"}], "]"}], ":=", 
       RowBox[{
        RowBox[{"rmn", "[", 
         RowBox[{"a", ",", "b", ",", "c", ",", "id"}], "]"}], "=", 
        RowBox[{"FaSi", "[", 
         RowBox[{"Sum", "[", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"Amat", "[", 
              RowBox[{"[", 
               RowBox[{"k", ",", "c"}], "]"}], "]"}], 
             RowBox[{"D", "[", 
              RowBox[{
               RowBox[{"Gamddd", "[", 
                RowBox[{"[", 
                 RowBox[{"a", ",", "id", ",", "b"}], "]"}], "]"}], ",", 
               RowBox[{"xIN", "[", 
                RowBox[{"[", "k", "]"}], "]"}]}], "]"}]}], "-", 
            RowBox[{
             RowBox[{"Amat", "[", 
              RowBox[{"[", 
               RowBox[{"k", ",", "id"}], "]"}], "]"}], 
             RowBox[{"D", "[", 
              RowBox[{
               RowBox[{"Gamddd", "[", 
                RowBox[{"[", 
                 RowBox[{"a", ",", "c", ",", "b"}], "]"}], "]"}], ",", 
               RowBox[{"xIN", "[", 
                RowBox[{"[", "k", "]"}], "]"}]}], "]"}]}], "+", 
            RowBox[{
             RowBox[{"GUdd", "[", 
              RowBox[{"[", 
               RowBox[{"k", ",", "c", ",", "b"}], "]"}], "]"}], "*", 
             RowBox[{"Gamddd", "[", 
              RowBox[{"[", 
               RowBox[{"k", ",", "id", ",", "a"}], "]"}], "]"}]}], "-", 
            RowBox[{
             RowBox[{"GUdd", "[", 
              RowBox[{"[", 
               RowBox[{"k", ",", "id", ",", "b"}], "]"}], "]"}], "*", 
             RowBox[{"Gamddd", "[", 
              RowBox[{"[", 
               RowBox[{"k", ",", "c", ",", "a"}], "]"}], "]"}]}], "-", 
            RowBox[{
             RowBox[{"Gamddd", "[", 
              RowBox[{"[", 
               RowBox[{"a", ",", "k", ",", "b"}], "]"}], "]"}], "*", 
             RowBox[{"\[Gamma]Udd", "[", 
              RowBox[{"[", 
               RowBox[{"k", ",", "c", ",", "id"}], "]"}], "]"}]}]}], ",", 
           RowBox[{"{", 
            RowBox[{"k", ",", "Dim"}], "}"}]}], "]"}], "]"}]}]}], ";", 
      RowBox[{"Rdddd", "=", 
       RowBox[{"Array", "[", 
        RowBox[{"rmn", ",", 
         RowBox[{"{", 
          RowBox[{"Dim", ",", "Dim", ",", "Dim", ",", "Dim"}], "}"}]}], 
        "]"}]}], ";", 
      RowBox[{"timePrint", "[", 
       RowBox[{"\"\<Riemann(dddd)\>\"", ",", "sT"}], "]"}], ";", 
      RowBox[{"sT", "=", 
       RowBox[{"TimeUsed", "[", "]"}]}], ";", "\n", "\t\t", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{"zeroQ", "[", "Rdddd", "]"}], ",", 
        RowBox[{
         RowBox[{"stPrint", "[", "\"\<Flat Space!\>\"", "]"}], ";", 
         RowBox[{"Clear", "[", 
          RowBox[{"Rdd", ",", "EUd", ",", "R", ",", "Wdddd"}], "]"}], ";", 
         RowBox[{"Return", "[", "]"}]}]}], "]"}], ";", "\n", "\t\t", "\n", 
      RowBox[{"Rg", "=", 
       RowBox[{"gUU", ".", "Rdddd"}]}], ";", "\n", 
      RowBox[{"If", "[", 
       RowBox[{"Ropt", ",", 
        RowBox[{
         RowBox[{"Clear", "[", "rmn", "]"}], ";", 
         RowBox[{
          RowBox[{"rmn", "[", 
           RowBox[{"a_", ",", "b_", ",", "c_", ",", "c_"}], "]"}], "=", "0"}],
          ";", 
         RowBox[{
          RowBox[{"rmn", "[", 
           RowBox[{"a_", ",", "b_", ",", "c_", ",", "id_"}], "]"}], ":=", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{"rmn", "[", 
             RowBox[{"a", ",", "b", ",", "id", ",", "c"}], "]"}]}], "/;", 
           RowBox[{"c", ">", "id"}]}]}], ";", 
         RowBox[{
          RowBox[{"rmn", "[", 
           RowBox[{"a_", ",", "b_", ",", "c_", ",", "id_"}], "]"}], ":=", 
          RowBox[{
           RowBox[{"rmn", "[", 
            RowBox[{"a", ",", "b", ",", "c", ",", "id"}], "]"}], "=", 
           RowBox[{"FaSi", "[", 
            RowBox[{"Rg", "[", 
             RowBox[{"[", 
              RowBox[{"a", ",", "b", ",", "c", ",", "id"}], "]"}], "]"}], 
            "]"}]}]}], ";", 
         RowBox[{"RUddd", "=", 
          RowBox[{"Array", "[", 
           RowBox[{"rmn", ",", 
            RowBox[{"{", 
             RowBox[{"Dim", ",", "Dim", ",", "Dim", ",", "Dim"}], "}"}]}], 
           "]"}]}], ";", 
         RowBox[{"timePrint", "[", 
          RowBox[{"\"\<Riemann(Uddd)\>\"", ",", "sT"}], "]"}], ";", 
         RowBox[{"sT", "=", 
          RowBox[{"TimeUsed", "[", "]"}]}], ";", 
         RowBox[{"Rg", "=", "RUddd"}]}], ",", 
        RowBox[{"stPrint", "[", 
         RowBox[{"\"\<RUddd not computed\>\"", ",", "1"}], "]"}]}], "]"}], 
      ";", "\n", "\t\t", "\n", 
      RowBox[{"Clear", "[", "tmp", "]"}], ";", 
      RowBox[{
       RowBox[{"tmp", "[", 
        RowBox[{"a_", ",", "b_"}], "]"}], ":=", 
       RowBox[{
        RowBox[{"tmp", "[", 
         RowBox[{"b", ",", "a"}], "]"}], "/;", 
        RowBox[{"a", ">", "b"}]}]}], ";", 
      RowBox[{
       RowBox[{"tmp", "[", 
        RowBox[{"a_", ",", "b_"}], "]"}], ":=", 
       RowBox[{
        RowBox[{"tmp", "[", 
         RowBox[{"a", ",", "b"}], "]"}], "=", 
        RowBox[{"FaSi", "[", 
         RowBox[{"Sum", "[", 
          RowBox[{
           RowBox[{"Rg", "[", 
            RowBox[{"[", 
             RowBox[{"k", ",", "a", ",", "k", ",", "b"}], "]"}], "]"}], ",", 
           " ", 
           RowBox[{"{", 
            RowBox[{"k", ",", "Dim"}], "}"}]}], "]"}], "]"}]}]}], ";", 
      RowBox[{"Rdd", "=", 
       RowBox[{"Array", "[", 
        RowBox[{"tmp", ",", 
         RowBox[{"{", 
          RowBox[{"Dim", ",", "Dim"}], "}"}]}], "]"}]}], ";", "\n", 
      "\t\t\t\t", "\n", 
      RowBox[{"RUd", "=", 
       RowBox[{"gUU", ".", "Rdd"}]}], ";", 
      RowBox[{"R", "=", 
       RowBox[{"FaSi", "[", 
        RowBox[{"Sum", "[", 
         RowBox[{
          RowBox[{"RUd", "[", 
           RowBox[{"[", 
            RowBox[{"a", ",", "a"}], "]"}], "]"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"a", ",", "Dim"}], "}"}]}], "]"}], "]"}]}], ";", 
      RowBox[{"timePrint", "[", 
       RowBox[{"\"\<Ricci\>\"", ",", "sT"}], "]"}], ";", 
      RowBox[{"sT", "=", 
       RowBox[{"TimeUsed", "[", "]"}]}], ";", "\n", "\t\t", "\n", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{"Wopt", "||", 
         RowBox[{"Dim", "<", "4"}]}], ",", 
        RowBox[{
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{"Dim", ">", "3"}], ",", 
           RowBox[{"If", "[", 
            RowBox[{
             RowBox[{"zeroQ", "[", "Rdd", "]"}], ",", 
             RowBox[{"Wdddd", "=", "Rdddd"}], ",", "\n", "\t", 
             RowBox[{
              RowBox[{"gg", "=", 
               RowBox[{"Transpose", "[", 
                RowBox[{
                 RowBox[{"Outer", "[", 
                  RowBox[{"Times", ",", "gdd", ",", "gdd"}], "]"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"1", ",", "3", ",", "2", ",", "4"}], "}"}]}], 
                "]"}]}], ";", 
              RowBox[{"gg", "=", 
               RowBox[{"gg", "-", 
                RowBox[{"Transpose", "[", "gg", "]"}]}]}], ";", 
              RowBox[{"Rg", "=", 
               RowBox[{"Transpose", "[", 
                RowBox[{
                 RowBox[{"Outer", "[", 
                  RowBox[{"Times", ",", "Rdd", ",", "gdd"}], "]"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"1", ",", "3", ",", "2", ",", "4"}], "}"}]}], 
                "]"}]}], ";", 
              RowBox[{"Rg", "=", 
               RowBox[{"Rg", "-", 
                RowBox[{"Transpose", "[", "Rg", "]"}]}]}], ";", 
              RowBox[{"Rg", "=", 
               RowBox[{"Rg", "-", 
                RowBox[{"Transpose", "[", 
                 RowBox[{"Rg", ",", 
                  RowBox[{"{", 
                   RowBox[{"1", ",", "2", ",", "4", ",", "3"}], "}"}]}], 
                 "]"}]}]}], ";", "\n", 
              RowBox[{"Clear", "[", "rmn", "]"}], ";", 
              RowBox[{"RiemSym", "[", "rmn", "]"}], ";", 
              RowBox[{
               RowBox[{"rmn", "[", 
                RowBox[{"a_", ",", "b_", ",", "c_", ",", "id_"}], "]"}], ":=", 
               RowBox[{
                RowBox[{"rmn", "[", 
                 RowBox[{"a", ",", "b", ",", "c", ",", "id"}], "]"}], "=", 
                RowBox[{"FaSi", "[", 
                 RowBox[{
                  RowBox[{"Rdddd", "[", 
                   RowBox[{"[", 
                    RowBox[{"a", ",", "b", ",", "c", ",", "id"}], "]"}], 
                   "]"}], "-", 
                  RowBox[{
                   RowBox[{"Rg", "[", 
                    RowBox[{"[", 
                    RowBox[{"a", ",", "b", ",", "c", ",", "id"}], "]"}], 
                    "]"}], "/", 
                   RowBox[{"(", 
                    RowBox[{"Dim", "-", "2"}], ")"}]}], "+", 
                  RowBox[{"R", " ", 
                   RowBox[{
                    RowBox[{"gg", "[", 
                    RowBox[{"[", 
                    RowBox[{"a", ",", "b", ",", "c", ",", "id"}], "]"}], 
                    "]"}], "/", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"Dim", "-", "1"}], ")"}], 
                    RowBox[{"(", 
                    RowBox[{"Dim", "-", "2"}], ")"}]}], ")"}]}]}]}], 
                 "]"}]}]}], ";", 
              RowBox[{"Wdddd", "=", 
               RowBox[{"Array", "[", 
                RowBox[{"rmn", ",", 
                 RowBox[{"{", 
                  RowBox[{"Dim", ",", "Dim", ",", "Dim", ",", "Dim"}], 
                  "}"}]}], "]"}]}]}]}], "]"}], ",", 
           RowBox[{"Wdddd", "=", 
            RowBox[{"zeroTensor", "[", "4", "]"}]}]}], "]"}], ";", 
         RowBox[{"timePrint", "[", 
          RowBox[{"\"\<Weyl\>\"", ",", "sT"}], "]"}], ";", 
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{"zeroQ", "[", "Wdddd", "]"}], ",", 
           RowBox[{
            RowBox[{"Cflat", "=", "True"}], ";", 
            RowBox[{"If", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"Dim", "=!=", "3"}], "||", 
               RowBox[{"zeroQ", "[", "CF3d", "]"}]}], ",", 
              RowBox[{"stPrint", "[", "\"\<Conformally Flat\>\"", "]"}]}], 
             "]"}]}]}], "]"}]}], ",", 
        RowBox[{"stPrint", "[", 
         RowBox[{"\"\<Weyl tensor not computed\>\"", ",", "1"}], "]"}]}], 
       "]"}], ";", "\n", "\t\t", "\n", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{"zeroQ", "[", "Rdd", "]"}], ",", 
        RowBox[{
         RowBox[{"stPrint", "[", "\"\<Ricci Flat\>\"", "]"}], ";", 
         RowBox[{"EUd", "=", "Rdd"}]}], ",", "\n", "\t\t\t", 
        RowBox[{
         RowBox[{"sT", "=", 
          RowBox[{"TimeUsed", "[", "]"}]}], ";", 
         RowBox[{"EUd", "=", 
          RowBox[{"FaSi", "[", 
           RowBox[{"RUd", " ", "-", " ", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"1", "/", "2"}], ")"}], " ", "R", "*", "idMat"}]}], 
           "]"}]}], ";", 
         RowBox[{"timePrint", "[", 
          RowBox[{"\"\<Einstein\>\"", ",", "sT"}], "]"}], ";", "\n", "\t\t", 
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{"zeroQ", "[", 
            RowBox[{"EUd", "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"1", "/", "2"}], "-", 
                RowBox[{"1", "/", "Dim"}]}], ")"}], "R", "*", "idMat"}]}], 
            "]"}], ",", 
           RowBox[{
            RowBox[{"stPrint", "[", "\"\<Einstein Space\>\"", "]"}], ";", 
            RowBox[{"EinSp", "=", "True"}]}]}], "]"}]}]}], "]"}], ";", "\n", 
      "\n", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"Dim", ">", "2"}], "&&", "Cflat", "&&", "EinSp"}], ")"}], "||", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"Dim", "===", "2"}], "&&", 
           RowBox[{"zeroQ", "[", 
            RowBox[{"FaSi", "[", 
             RowBox[{"covD", "[", "R", "]"}], "]"}], "]"}]}], ")"}]}], ",", 
        RowBox[{
        "stPrint", "[", "\"\<Space of Constant Curvature!\>\"", "]"}]}], 
       "]"}], ";", 
      RowBox[{"If", "[", 
       RowBox[{"NP$", ",", "NPdefs"}], "]"}], ";"}]}], "]"}]}], 
  ";"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"CF3d", ":=", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"stPrint", "[", 
      RowBox[{"\"\<Testing for 3-dim conformal flatness...\>\"", ",", "1"}], 
      "]"}], ";", 
     RowBox[{"Block", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"tmp$", "=", 
         RowBox[{
          RowBox[{"covD", "[", "Rdd", "]"}], "-", 
          RowBox[{"Outer", "[", 
           RowBox[{"Times", ",", "gdd", ",", 
            RowBox[{
             RowBox[{
              RowBox[{"covD", "[", "R", "]"}], "/", "2"}], "/", 
             RowBox[{"(", 
              RowBox[{"Dim", "-", "1"}], ")"}]}]}], "]"}]}]}], "}"}], ",", 
       RowBox[{"FaSi", "[", 
        RowBox[{"tmp$", "-", 
         RowBox[{"Transpose", "[", 
          RowBox[{"tmp$", ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "3", ",", "2"}], "}"}]}], "]"}]}], "]"}]}], 
      "]"}]}], ")"}]}], ";"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"NPdefs", ":=", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"PH", "[", 
       RowBox[{"0", ",", " ", "0"}], "]"}], " ", "=", " ", 
      RowBox[{
       RowBox[{"Rdd", "[", 
        RowBox[{"[", 
         RowBox[{"2", ",", "2"}], "]"}], "]"}], "/", "2"}]}], ";", " ", 
     RowBox[{
      RowBox[{"PH", "[", 
       RowBox[{"0", ",", " ", "1"}], "]"}], " ", "=", " ", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"Rdd", "[", 
         RowBox[{"[", 
          RowBox[{"2", ",", "4"}], "]"}], "]"}]}], "/", "2"}]}], ";", " ", 
     RowBox[{
      RowBox[{"PH", "[", 
       RowBox[{"1", ",", " ", "0"}], "]"}], " ", "=", " ", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"Rdd", "[", 
         RowBox[{"[", 
          RowBox[{"2", ",", "3"}], "]"}], "]"}]}], "/", "2"}]}], ";", " ", 
     RowBox[{
      RowBox[{"PH", "[", 
       RowBox[{"2", ",", " ", "2"}], "]"}], " ", "=", " ", 
      RowBox[{
       RowBox[{"Rdd", "[", 
        RowBox[{"[", 
         RowBox[{"1", ",", "1"}], "]"}], "]"}], "/", "2"}]}], ";", " ", 
     RowBox[{
      RowBox[{"PH", "[", 
       RowBox[{"2", ",", " ", "1"}], "]"}], " ", "=", " ", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"Rdd", "[", 
         RowBox[{"[", 
          RowBox[{"3", ",", "1"}], "]"}], "]"}]}], "/", "2"}]}], ";", " ", 
     RowBox[{
      RowBox[{"PH", "[", 
       RowBox[{"1", ",", " ", "2"}], "]"}], " ", "=", " ", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"Rdd", "[", 
         RowBox[{"[", 
          RowBox[{"4", ",", "1"}], "]"}], "]"}]}], "/", "2"}]}], ";", " ", 
     RowBox[{
      RowBox[{"PH", "[", 
       RowBox[{"0", ",", " ", "2"}], "]"}], " ", "=", " ", 
      RowBox[{
       RowBox[{"Rdd", "[", 
        RowBox[{"[", 
         RowBox[{"4", ",", "4"}], "]"}], "]"}], "/", "2"}]}], ";", " ", 
     RowBox[{
      RowBox[{"PH", "[", 
       RowBox[{"2", ",", " ", "0"}], "]"}], " ", "=", " ", 
      RowBox[{
       RowBox[{"Rdd", "[", 
        RowBox[{"[", 
         RowBox[{"3", ",", "3"}], "]"}], "]"}], "/", "2"}]}], ";", " ", 
     RowBox[{
      RowBox[{"PH", "[", 
       RowBox[{"1", ",", " ", "1"}], "]"}], " ", "=", " ", 
      RowBox[{"FaSi", "[", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Rdd", "[", 
           RowBox[{"[", 
            RowBox[{"1", ",", "2"}], "]"}], "]"}], " ", "+", " ", 
          RowBox[{"Rdd", "[", 
           RowBox[{"[", 
            RowBox[{"3", ",", "4"}], "]"}], "]"}]}], ")"}], "/", "4"}], 
       "]"}]}], ";", 
     RowBox[{"\[CapitalLambda]", "=", 
      RowBox[{
       RowBox[{"-", "R"}], "/", 
       RowBox[{"2", "4"}]}]}], ";", 
     RowBox[{
     "tmp$", " ", "=", " ", 
      "\"\<NP variables PH[i,j], \[CapitalLambda] \>\""}], ";", " ", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"Head", "[", "Wdddd", "]"}], " ", "=!=", " ", "Symbol"}], ",",
        " ", 
       RowBox[{
        RowBox[{
         RowBox[{"PS", "[", "0", "]"}], " ", "=", " ", 
         RowBox[{"-", 
          RowBox[{"Wdddd", "[", 
           RowBox[{"[", 
            RowBox[{"2", ",", "4", ",", "2", ",", "4"}], "]"}], "]"}]}]}], 
        ";", " ", 
        RowBox[{
         RowBox[{"PS", "[", "1", "]"}], " ", "=", " ", 
         RowBox[{"Wdddd", "[", 
          RowBox[{"[", 
           RowBox[{"2", ",", "4", ",", "2", ",", "1"}], "]"}], "]"}]}], ";", 
        " ", 
        RowBox[{
         RowBox[{"PS", "[", "2", "]"}], " ", "=", " ", 
         RowBox[{"-", 
          RowBox[{"Wdddd", "[", 
           RowBox[{"[", 
            RowBox[{"2", ",", "4", ",", "3", ",", "1"}], "]"}], "]"}]}]}], 
        ";", " ", 
        RowBox[{
         RowBox[{"PS", "[", "3", "]"}], " ", "=", " ", 
         RowBox[{"Wdddd", "[", 
          RowBox[{"[", 
           RowBox[{"2", ",", "1", ",", "3", ",", "1"}], "]"}], "]"}]}], ";", 
        " ", 
        RowBox[{
         RowBox[{"PS", "[", "4", "]"}], " ", "=", " ", 
         RowBox[{"-", 
          RowBox[{"Wdddd", "[", 
           RowBox[{"[", 
            RowBox[{"3", ",", "1", ",", "3", ",", "1"}], "]"}], "]"}]}]}], 
        ";", " ", 
        RowBox[{"tmp$", " ", "=", " ", 
         RowBox[{"StringJoin", "[", 
          RowBox[{"tmp$", ",", " ", "\"\<and PS[i] \>\""}], "]"}]}]}]}], 
      "]"}], ";", " ", 
     RowBox[{"stPrint", "[", 
      RowBox[{
       RowBox[{"StringJoin", "[", 
        RowBox[{"tmp$", ",", " ", "\"\<defined.\>\""}], "]"}], ",", " ", 
       "1"}], "]"}]}], ")"}]}], ";"}]], "Input"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"inn", "[", 
    RowBox[{"y_Wedge", ",", "x_"}], "]"}], ":=", 
   RowBox[{"inn", "[", 
    RowBox[{
     RowBox[{"Rest", "[", "y", "]"}], ",", 
     RowBox[{"inn", "[", 
      RowBox[{
       RowBox[{"First", "[", "y", "]"}], ",", "x"}], "]"}]}], "]"}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"inn", "[", 
    RowBox[{
     RowBox[{"e", "[", "a_", "]"}], ",", 
     RowBox[{"x_", "+", "y_"}]}], "]"}], ":=", 
   RowBox[{
    RowBox[{"inn", "[", 
     RowBox[{
      RowBox[{"e", "[", "a", "]"}], ",", "x"}], "]"}], "+", 
    RowBox[{"inn", "[", 
     RowBox[{
      RowBox[{"e", "[", "a", "]"}], ",", "y"}], "]"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"inn", "[", 
    RowBox[{
     RowBox[{"e", "[", "a_", "]"}], ",", 
     RowBox[{"x_", "*", "y_"}]}], "]"}], ":=", 
   RowBox[{
    RowBox[{"x", "*", 
     RowBox[{"inn", "[", 
      RowBox[{
       RowBox[{"e", "[", "a", "]"}], ",", "y"}], "]"}]}], "/;", 
    RowBox[{
     RowBox[{"FormDegree", "[", "x", "]"}], "===", "0"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"inn", "[", 
    RowBox[{
     RowBox[{"e", "[", "a_", "]"}], ",", "x_"}], "]"}], ":=", 
   RowBox[{"0", "/;", 
    RowBox[{
     RowBox[{"FormDegree", "[", "x", "]"}], "===", "0"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"inn", "[", 
    RowBox[{
     RowBox[{"e", "[", "a_", "]"}], ",", "x_Wedge"}], "]"}], ":=", 
   RowBox[{
    RowBox[{
     RowBox[{"inn", "[", 
      RowBox[{
       RowBox[{"e", "[", "a", "]"}], ",", 
       RowBox[{"First", "[", "x", "]"}]}], "]"}], "*", 
     RowBox[{"Rest", "[", "x", "]"}]}], "+", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"-", "1"}], ")"}], "^", 
      RowBox[{"FormDegree", "[", 
       RowBox[{"First", "[", "x", "]"}], "]"}]}], "*", 
     RowBox[{
      RowBox[{"First", "[", "x", "]"}], "\[Wedge]", 
      RowBox[{"inn", "[", 
       RowBox[{
        RowBox[{"e", "[", "a", "]"}], ",", 
        RowBox[{"Rest", "[", "x", "]"}]}], "]"}]}]}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"inn", "[", 
    RowBox[{
     RowBox[{"e", "[", "a_", "]"}], ",", 
     RowBox[{"e", "[", "b_", "]"}]}], "]"}], ":=", 
   RowBox[{"gUU", "[", 
    RowBox[{"[", 
     RowBox[{"a", ",", "b"}], "]"}], "]"}]}], ";"}]}], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"MoveIndex", "[", 
    RowBox[{"x_", ",", "i_", ",", "g_"}], "]"}], ":=", 
   RowBox[{"Block", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"rnk1", "=", 
        RowBox[{"TensorRank", "[", "x", "]"}]}], ",", "indL"}], "}"}], ",", 
     "\n", "    ", 
     RowBox[{"Which", "[", 
      RowBox[{
       RowBox[{"i", "===", "1"}], ",", 
       RowBox[{"g", ".", "x"}], ",", 
       RowBox[{"i", "===", "rnk1"}], ",", 
       RowBox[{"x", ".", "g"}], ",", "True", ",", 
       RowBox[{
        RowBox[{"indL", "=", 
         RowBox[{
          RowBox[{"Range", "[", "rnk1", "]"}], "/.", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"i", "->", "1"}], ",", 
            RowBox[{"1", "->", "i"}]}], "}"}]}]}], ";", 
        RowBox[{"Transpose", "[", 
         RowBox[{
          RowBox[{"g", ".", 
           RowBox[{"Transpose", "[", 
            RowBox[{"x", ",", "indL"}], "]"}]}], ",", "indL"}], "]"}]}]}], 
      "]"}]}], "]"}]}], ";"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Lower", "[", 
    RowBox[{"x_", ",", "i__"}], "]"}], ":=", 
   RowBox[{"FacSimp", "[", 
    RowBox[{
     RowBox[{"FoldList", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"MoveIndex", "[", 
         RowBox[{"#1", ",", "#2", ",", "gdd"}], "]"}], "&"}], ",", "x", ",", 
       RowBox[{"Flatten", "[", 
        RowBox[{"{", "i", "}"}], "]"}]}], "]"}], "[", 
     RowBox[{"[", 
      RowBox[{"-", "1"}], "]"}], "]"}], "]"}]}], ";"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Raise", "[", 
    RowBox[{"x_", ",", "i__"}], "]"}], ":=", 
   RowBox[{"FacSimp", "[", 
    RowBox[{
     RowBox[{"FoldList", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"MoveIndex", "[", 
         RowBox[{"#1", ",", "#2", ",", "gUU"}], "]"}], "&"}], ",", "x", ",", 
       RowBox[{"Flatten", "[", 
        RowBox[{"{", "i", "}"}], "]"}]}], "]"}], "[", 
     RowBox[{"[", 
      RowBox[{"-", "1"}], "]"}], "]"}], "]"}]}], ";"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"multiDot", "[", 
    RowBox[{"x_", ",", "y_", ",", "indPr__"}], "]"}], ":=", 
   RowBox[{"Block", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"rnk1", "=", 
        RowBox[{"TensorRank", "[", "x", "]"}]}], ",", 
       RowBox[{"rnk2", "=", 
        RowBox[{"TensorRank", "[", "y", "]"}]}], ",", 
       RowBox[{"indL", "=", 
        RowBox[{"Sort", "/@", 
         RowBox[{"Transpose", "[", 
          RowBox[{"{", "indPr", "}"}], "]"}]}]}], ",", 
       RowBox[{"ordPr", "=", 
        RowBox[{"Sort", "[", 
         RowBox[{"{", "indPr", "}"}], "]"}]}]}], "}"}], ",", 
     RowBox[{
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"Union", "[", 
           RowBox[{"indL", "[", 
            RowBox[{"[", "1", "]"}], "]"}], "]"}], "=!=", 
          RowBox[{"indL", "[", 
           RowBox[{"[", "1", "]"}], "]"}]}], "||", 
         RowBox[{
          RowBox[{
           RowBox[{"indL", "[", 
            RowBox[{"[", "1", "]"}], "]"}], "[", 
           RowBox[{"[", 
            RowBox[{"-", "1"}], "]"}], "]"}], ">", "rnk1"}], "||", 
         RowBox[{
          RowBox[{"Union", "[", 
           RowBox[{"indL", "[", 
            RowBox[{"[", "2", "]"}], "]"}], "]"}], "=!=", 
          RowBox[{"indL", "[", 
           RowBox[{"[", "2", "]"}], "]"}]}], "||", 
         RowBox[{
          RowBox[{
           RowBox[{"indL", "[", 
            RowBox[{"[", "2", "]"}], "]"}], "[", 
           RowBox[{"[", 
            RowBox[{"-", "1"}], "]"}], "]"}], ">", "rnk2"}]}], ",", 
        RowBox[{"errWarn", ";", 
         RowBox[{"Return", "[", "]"}]}]}], "]"}], ";", 
      RowBox[{"Which", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Length", "[", "ordPr", "]"}], "===", "1"}], ",", 
        RowBox[{"FacSimp", "[", 
         RowBox[{"dotOne", "[", 
          RowBox[{"x", ",", "y", ",", "indPr"}], "]"}], "]"}], ",", 
        RowBox[{
         RowBox[{"rnk1", "===", "rnk2"}], "&&", 
         RowBox[{"rnk1", "===", 
          RowBox[{"Length", "[", "ordPr", "]"}]}]}], ",", 
        RowBox[{"FacSimp", "[", 
         RowBox[{"dotAll", "[", 
          RowBox[{"x", ",", "y", ",", "ordPr"}], "]"}], "]"}], ",", "True", 
        ",", 
        RowBox[{"OKindCon", "[", 
         RowBox[{
          RowBox[{"dotOne", "[", 
           RowBox[{"x", ",", "y", ",", 
            RowBox[{"ordPr", "[", 
             RowBox[{"[", "1", "]"}], "]"}]}], "]"}], ",", 
          RowBox[{
           RowBox[{"renumb", "[", 
            RowBox[{"rnk1", ",", 
             RowBox[{"ordPr", "[", 
              RowBox[{"[", 
               RowBox[{"1", ",", "2"}], "]"}], "]"}]}], "]"}], "/@", 
           RowBox[{"Rest", "[", "ordPr", "]"}]}]}], "]"}]}], "]"}]}]}], 
    "]"}]}], ";"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"renumb", "[", 
     RowBox[{"rnk_", ",", "j_"}], "]"}], "[", 
    RowBox[{"{", 
     RowBox[{"a_", ",", "b_"}], "}"}], "]"}], ":=", 
   RowBox[{"If", "[", 
    RowBox[{
     RowBox[{"j", ">", "b"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"a", "-", "1"}], ",", 
       RowBox[{"b", "+", "rnk", "-", "1"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"a", "-", "1"}], ",", 
       RowBox[{"b", "+", "rnk", "-", "2"}]}], "}"}]}], "]"}]}], 
  ";"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"dotOne", "[", 
   RowBox[{"x_", ",", "y_", ",", 
    RowBox[{"{", 
     RowBox[{"i_", ",", "j_"}], "}"}]}], "]"}], ":=", 
  RowBox[{"Block", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"rnk1", "=", 
       RowBox[{"TensorRank", "[", "x", "]"}]}], ",", 
      RowBox[{"rnk2", "=", 
       RowBox[{"TensorRank", "[", "y", "]"}]}], ",", 
      RowBox[{"tmp$", "=", 
       RowBox[{"FormDegree", "[", "0", "]"}]}]}], "}"}], ",", 
    RowBox[{
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"tmp$", "===", "0"}], "&&", 
        RowBox[{
         RowBox[{"FormDegree", "[", "x", "]"}], ">", "0"}], "&&", 
        RowBox[{
         RowBox[{"FormDegree", "[", "y", "]"}], ">", "0"}]}], ",", 
       RowBox[{"tmp$", "=", "Wedge"}], ",", 
       RowBox[{"tmp$", "=", "Dot"}]}], "]"}], ";", 
     RowBox[{"Transpose", "[", 
      RowBox[{
       RowBox[{"tmp$", "[", 
        RowBox[{
         RowBox[{"Transpose", "[", 
          RowBox[{"x", ",", 
           RowBox[{
            RowBox[{"Range", "[", "rnk1", "]"}], "/.", "\[InvisibleSpace]", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"rnk1", "\[Rule]", "i"}], ",", 
              RowBox[{"i", "\[Rule]", "rnk1"}]}], "}"}]}]}], "]"}], ",", 
         RowBox[{"Transpose", "[", 
          RowBox[{"y", ",", 
           RowBox[{
            RowBox[{"Range", "[", "rnk2", "]"}], "/.", "\[InvisibleSpace]", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"j", "\[Rule]", "1"}], ",", 
              RowBox[{"1", "\[Rule]", "j"}]}], "}"}]}]}], "]"}]}], "]"}], ",", 
       RowBox[{"Join", "[", 
        RowBox[{
         RowBox[{"Range", "[", 
          RowBox[{"i", "-", "1"}], "]"}], ",", 
         RowBox[{"RotateRight", "[", 
          RowBox[{
           RowBox[{"Range", "[", 
            RowBox[{"i", ",", 
             RowBox[{"rnk1", "-", "1"}]}], "]"}], ",", "1"}], "]"}], ",", 
         RowBox[{"RotateLeft", "[", 
          RowBox[{
           RowBox[{"Range", "[", 
            RowBox[{"rnk1", ",", 
             RowBox[{"rnk1", "+", "j", "-", "2"}]}], "]"}], ",", "1"}], "]"}],
          ",", 
         RowBox[{"Range", "[", 
          RowBox[{
           RowBox[{"rnk1", "+", "j", "-", "1"}], ",", 
           RowBox[{"rnk1", "+", "rnk2", "-", "2"}]}], "]"}]}], "]"}]}], 
      "]"}]}]}], "]"}]}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"dotAll", "[", 
    RowBox[{"x_", ",", "y_", ",", "indPr_"}], "]"}], ":=", 
   RowBox[{"Block", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"s$", ",", "allInd", ",", "sumInd", ",", 
       RowBox[{"tmp$", "=", 
        RowBox[{"FormDegree", "[", "0", "]"}]}]}], "}"}], ",", 
     RowBox[{
      RowBox[{"allInd", "=", 
       RowBox[{
        RowBox[{"Map", "[", 
         RowBox[{"s$", ",", 
          RowBox[{"Transpose", "[", "indPr", "]"}], ",", 
          RowBox[{"{", "2", "}"}]}], "]"}], "/.", 
        RowBox[{
         RowBox[{"s$", "[", "i_", "]"}], ":>", 
         RowBox[{"ToExpression", "[", 
          RowBox[{"\"\<s$\>\"", "<>", 
           RowBox[{"ToString", "[", "i", "]"}]}], "]"}]}]}]}], ";", 
      RowBox[{"sumInd", "=", 
       RowBox[{"Transpose", "[", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"allInd", "[", 
           RowBox[{"[", "1", "]"}], "]"}], ",", 
          RowBox[{"Table", "[", 
           RowBox[{"Dim", ",", 
            RowBox[{"{", 
             RowBox[{"Length", "[", 
              RowBox[{"allInd", "[", 
               RowBox[{"[", "1", "]"}], "]"}], "]"}], "}"}]}], "]"}]}], "}"}],
         "]"}]}], ";", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"tmp$", "===", "0"}], "&&", 
         RowBox[{
          RowBox[{"FormDegree", "[", "x", "]"}], ">", "0"}], "&&", 
         RowBox[{
          RowBox[{"FormDegree", "[", "y", "]"}], ">", "0"}]}], ",", 
        RowBox[{"tmp$", "=", "Wedge"}], ",", 
        RowBox[{"tmp$", "=", "Times"}]}], "]"}], ";", 
      RowBox[{"Sum", "@@", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"Unevaluated", "[", 
          RowBox[{"tmp$", "[", 
           RowBox[{
            RowBox[{"x", "[", 
             RowBox[{"[", 
              RowBox[{"Sequence", "@@", 
               RowBox[{"allInd", "[", 
                RowBox[{"[", "1", "]"}], "]"}]}], "]"}], "]"}], ",", 
            RowBox[{"y", "[", 
             RowBox[{"[", 
              RowBox[{"Sequence", "@@", 
               RowBox[{"allInd", "[", 
                RowBox[{"[", "2", "]"}], "]"}]}], "]"}], "]"}]}], "]"}], 
          "]"}], ",", 
         RowBox[{"Sequence", "@@", "sumInd"}]}], "}"}]}]}]}], "]"}]}], 
  ";"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Contract", "[", 
    RowBox[{"x_", ",", "indPr__"}], "]"}], ":=", 
   RowBox[{"Block", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"rnk1", "=", 
        RowBox[{"TensorRank", "[", "x", "]"}]}], ",", 
       RowBox[{"indL", "=", 
        RowBox[{"Flatten", "[", 
         RowBox[{"{", "indPr", "}"}], "]"}]}]}], "}"}], ",", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"Length", "[", 
          RowBox[{"Union", "[", "indL", "]"}], "]"}], "<", 
         RowBox[{"Length", "[", "indL", "]"}]}], "||", 
        RowBox[{
         RowBox[{"Length", "[", "indL", "]"}], ">", "rnk1"}], "||", 
        RowBox[{
         RowBox[{
          RowBox[{"Sort", "[", "indL", "]"}], "[", 
          RowBox[{"[", 
           RowBox[{"-", "1"}], "]"}], "]"}], ">", "rnk1"}]}], ",", 
       RowBox[{"errWarn", ";", 
        RowBox[{"Return", "[", "]"}]}], ",", 
       RowBox[{"OKindCon", "[", 
        RowBox[{"x", ",", 
         RowBox[{"Sort", "[", 
          RowBox[{"Sort", "/@", 
           RowBox[{"{", "indPr", "}"}]}], "]"}]}], "]"}]}], "]"}]}], "]"}]}], 
  ";"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"newPrList", "[", "x_", "]"}], ":=", 
   RowBox[{
    RowBox[{
     RowBox[{"Rest", "[", "x", "]"}], "-", "1"}], "/.", 
    RowBox[{"k_", ":>", 
     RowBox[{
      RowBox[{"k", "-", "1"}], "/;", 
      RowBox[{"k", ">", 
       RowBox[{
        RowBox[{"x", "[", 
         RowBox[{"[", 
          RowBox[{"1", ",", "2"}], "]"}], "]"}], "-", "1"}]}]}]}]}]}], 
  ";"}]], "Input"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"OKindCon", "[", 
    RowBox[{"x_", ",", "indPr_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"FacSimp", "[", 
     RowBox[{"ConOne", "[", 
      RowBox[{"x", ",", 
       RowBox[{"indPr", "[", 
        RowBox[{"[", "1", "]"}], "]"}]}], "]"}], "]"}], "/;", 
    RowBox[{
     RowBox[{"Length", "[", "indPr", "]"}], "===", "1"}]}]}], ";", 
  RowBox[{
   RowBox[{"OKindCon", "[", 
    RowBox[{"x_", ",", "indPr_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"Block", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"s$", ",", "allInd", ",", "sumInd"}], "}"}], ",", 
      RowBox[{
       RowBox[{"allInd", "=", 
        RowBox[{
         RowBox[{
          RowBox[{"Range", "[", 
           RowBox[{"TensorRank", "[", "x", "]"}], "]"}], "/.", 
          RowBox[{"Apply", "[", 
           RowBox[{"Rule", ",", 
            RowBox[{"Apply", "[", 
             RowBox[{"Sequence", ",", 
              RowBox[{"Map", "[", 
               RowBox[{
                RowBox[{
                 RowBox[{"Transpose", "[", 
                  RowBox[{"{", 
                   RowBox[{"#", ",", 
                    RowBox[{
                    RowBox[{"s$", "[", 
                    RowBox[{"#", "[", 
                    RowBox[{"[", "1", "]"}], "]"}], "]"}], 
                    RowBox[{"{", 
                    RowBox[{"1", ",", "1"}], "}"}]}]}], "}"}], "]"}], "&"}], 
                ",", "indPr"}], "]"}], ",", "1"}], "]"}], ",", "1"}], "]"}]}],
          "/.", 
         RowBox[{
          RowBox[{"s$", "[", "i_", "]"}], ":>", 
          RowBox[{"ToExpression", "[", 
           RowBox[{"\"\<s$\>\"", "<>", 
            RowBox[{"ToString", "[", "i", "]"}]}], "]"}]}]}]}], ";", 
       RowBox[{"sumInd", "=", 
        RowBox[{"Transpose", "[", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"Union", "[", "allInd", "]"}], ",", 
           RowBox[{"Table", "[", 
            RowBox[{"Dim", ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"Length", "[", "allInd", "]"}], "/", "2"}], "}"}]}], 
            "]"}]}], "}"}], "]"}]}], ";", 
       RowBox[{"FacSimp", "[", 
        RowBox[{"Sum", "@@", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"Unevaluated", "[", 
            RowBox[{"x", "[", 
             RowBox[{"[", 
              RowBox[{"Sequence", "@@", "allInd"}], "]"}], "]"}], "]"}], ",", 
           RowBox[{"Sequence", "@@", "sumInd"}]}], "}"}]}], "]"}]}]}], "]"}], 
    "/;", 
    RowBox[{
     RowBox[{"TensorRank", "[", "x", "]"}], "===", 
     RowBox[{"2", 
      RowBox[{"Length", "[", "indPr", "]"}]}]}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"OKindCon", "[", 
    RowBox[{"x_", ",", "indPr_"}], "]"}], ":=", 
   RowBox[{"OKindCon", "[", 
    RowBox[{
     RowBox[{"ConOne", "[", 
      RowBox[{"x", ",", 
       RowBox[{"indPr", "[", 
        RowBox[{"[", "1", "]"}], "]"}]}], "]"}], ",", 
     RowBox[{"newPrList", "[", "indPr", "]"}]}], "]"}]}], ";"}]}], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"ConOne", "[", 
    RowBox[{"x_", ",", 
     RowBox[{"{", 
      RowBox[{"i_", ",", "j_"}], "}"}]}], "]"}], ":=", 
   RowBox[{"Block", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"rnk1", "=", 
        RowBox[{"TensorRank", "[", "x", "]"}]}], ",", "tr1List", ",", 
       "tr2List"}], "}"}], ",", 
     RowBox[{
      RowBox[{"tr1List", "=", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Range", "[", "rnk1", "]"}], "/.", 
          RowBox[{"{", 
           RowBox[{"j", "->", "i"}], "}"}]}], ")"}], "/.", 
        RowBox[{"k_", ":>", 
         RowBox[{
          RowBox[{"k", "-", "1"}], "/;", 
          RowBox[{"k", ">", "j"}]}]}]}]}], ";", 
      RowBox[{"tr2List", "=", 
       RowBox[{"Join", "[", 
        RowBox[{
         RowBox[{"Range", "[", 
          RowBox[{"i", "-", "1"}], "]"}], ",", 
         RowBox[{"RotateRight", "[", 
          RowBox[{
           RowBox[{"Range", "[", 
            RowBox[{"i", ",", 
             RowBox[{"rnk1", "-", "1"}]}], "]"}], ",", "1"}], "]"}]}], 
        "]"}]}], ";", 
      RowBox[{"Apply", "[", 
       RowBox[{"Plus", ",", 
        RowBox[{"Transpose", "[", 
         RowBox[{
          RowBox[{"Transpose", "[", 
           RowBox[{"x", ",", "tr1List"}], "]"}], ",", "tr2List"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"rnk1", "-", "2"}], "}"}]}], "]"}]}]}], "]"}]}], 
  ";"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"errWarn", ":=", 
   RowBox[{"stPrint", "[", 
    RowBox[{"\"\<Wrong tensor rank or number(s) of indices!\>\"", ",", "1"}], 
    "]"}]}], ";"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"covDiv", "[", 
    RowBox[{"x_", ",", "UpList_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"covDiv", "[", 
     RowBox[{"x", ",", "UpList"}], "]"}], "=", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"k", "=", 
         RowBox[{"TensorRank", "[", "x", "]"}]}], ",", "divInd", ",", 
        "allInd", ",", "freeInd", ",", "hhD", ",", "s", ",", "lt", ",", 
        "aInd"}], "}"}], ",", 
      RowBox[{
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"Length", "[", 
            RowBox[{"Flatten", "[", "UpList", "]"}], "]"}], ">", "k"}], "||", 
          RowBox[{
           RowBox[{
            RowBox[{"Sort", "[", 
             RowBox[{"Flatten", "[", "UpList", "]"}], "]"}], "[", 
            RowBox[{"[", 
             RowBox[{"-", "1"}], "]"}], "]"}], ">", "k"}], "||", 
          RowBox[{
           RowBox[{"Head", "[", "x", "]"}], "=!=", "List"}]}], ",", 
         RowBox[{"errWarn", ";", 
          RowBox[{"Return", "[", "]"}]}]}], "]"}], ";", " ", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"Length", "[", "UpList", "]"}], ">", "1"}], ",", 
         RowBox[{"divInd", "=", 
          RowBox[{
           RowBox[{"Flatten", "[", 
            RowBox[{"Select", "[", 
             RowBox[{"UpList", ",", 
              RowBox[{
               RowBox[{
                RowBox[{"Head", "[", "#", "]"}], "===", "List"}], "&"}]}], 
             "]"}], "]"}], "[", 
           RowBox[{"[", "1", "]"}], "]"}]}], ",", 
         RowBox[{"divInd", "=", 
          RowBox[{
           RowBox[{"Flatten", "[", 
            RowBox[{"{", "UpList", "}"}], "]"}], "[", 
           RowBox[{"[", "1", "]"}], "]"}]}]}], "]"}], ";", "\n", "\t\t\t", 
       RowBox[{"allInd", "=", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"aInd", "/@", 
           RowBox[{"Range", "[", "k", "]"}]}], ")"}], "/.", 
         RowBox[{
          RowBox[{"aInd", "[", "divInd", "]"}], "->", "s"}]}]}], ";", 
       RowBox[{"freeInd", "=", 
        RowBox[{"Select", "[", 
         RowBox[{"allInd", ",", 
          RowBox[{
           RowBox[{"#", "=!=", "s"}], "&"}]}], "]"}]}], ";", 
       RowBox[{"Off", "[", 
        RowBox[{"Part", "::", "\"\<pspec\>\""}], "]"}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"lt", "=", 
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{"$VersionNumber", "<", "3.5"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{
             RowBox[{"Sum", "[", 
              RowBox[{
               RowBox[{"hhD", "[", 
                RowBox[{
                 RowBox[{"x", "[", 
                  RowBox[{"[", 
                   RowBox[{"Sequence", "@@", "allInd"}], "]"}], "]"}], ",", 
                 "s"}], "]"}], ",", 
               RowBox[{"{", 
                RowBox[{"s", ",", "Dim"}], "}"}]}], "]"}], "+", 
             RowBox[{"Sum", "[", 
              RowBox[{
               RowBox[{"If", "[", 
                RowBox[{
                 RowBox[{"MemberQ", "[", 
                  RowBox[{
                   RowBox[{"Flatten", "[", "UpList", "]"}], ",", "i"}], "]"}],
                  ",", 
                 RowBox[{
                  RowBox[{"GUdd", "[", 
                   RowBox[{"[", 
                    RowBox[{
                    RowBox[{"allInd", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], ",", "s", ",", "j"}], 
                    "]"}], "]"}], 
                  RowBox[{"x", "[", 
                   RowBox[{"[", 
                    RowBox[{"Sequence", "@@", 
                    RowBox[{"ReplacePart", "[", 
                    RowBox[{"allInd", ",", "j", ",", "i"}], "]"}]}], "]"}], 
                   "]"}]}], ",", 
                 RowBox[{
                  RowBox[{"-", 
                   RowBox[{"GUdd", "[", 
                    RowBox[{"[", 
                    RowBox[{"j", ",", "s", ",", 
                    RowBox[{"allInd", "[", 
                    RowBox[{"[", "i", "]"}], "]"}]}], "]"}], "]"}]}], 
                  RowBox[{"x", "[", 
                   RowBox[{"[", 
                    RowBox[{"Sequence", "@@", 
                    RowBox[{"ReplacePart", "[", 
                    RowBox[{"allInd", ",", "j", ",", "i"}], "]"}]}], "]"}], 
                   "]"}]}]}], "]"}], ",", 
               RowBox[{"{", 
                RowBox[{"j", ",", "Dim"}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"i", ",", "k"}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"s", ",", "Dim"}], "}"}]}], "]"}]}], ",", 
            RowBox[{"Sequence", "@@", 
             RowBox[{"(", 
              RowBox[{"Map", "[", 
               RowBox[{
                RowBox[{
                 RowBox[{"List", "[", 
                  RowBox[{"#", ",", "Dim"}], "]"}], "&"}], ",", "freeInd"}], 
               "]"}], ")"}]}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"Unevaluated", "[", 
             RowBox[{"Sum", "[", 
              RowBox[{
               RowBox[{
                RowBox[{"hhD", "[", 
                 RowBox[{
                  RowBox[{"x", "[", 
                   RowBox[{"[", 
                    RowBox[{"Sequence", "@@", "allInd"}], "]"}], "]"}], ",", 
                  "s"}], "]"}], "+", 
                RowBox[{"Sum", "[", 
                 RowBox[{
                  RowBox[{"If", "[", 
                   RowBox[{
                    RowBox[{"MemberQ", "[", 
                    RowBox[{
                    RowBox[{"Flatten", "[", "UpList", "]"}], ",", "i"}], 
                    "]"}], ",", 
                    RowBox[{"Sum", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"GUdd", "[", 
                    RowBox[{"[", 
                    RowBox[{
                    RowBox[{"allInd", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], ",", "s", ",", "j"}], 
                    "]"}], "]"}], 
                    RowBox[{"x", "[", 
                    RowBox[{"[", 
                    RowBox[{"Sequence", "@@", 
                    RowBox[{"ReplacePart", "[", 
                    RowBox[{"allInd", ",", "j", ",", "i"}], "]"}]}], "]"}], 
                    "]"}]}], ",", 
                    RowBox[{"{", 
                    RowBox[{"j", ",", "Dim"}], "}"}]}], "]"}], ",", 
                    RowBox[{"-", 
                    RowBox[{"Sum", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"GUdd", "[", 
                    RowBox[{"[", 
                    RowBox[{"j", ",", "s", ",", 
                    RowBox[{"allInd", "[", 
                    RowBox[{"[", "i", "]"}], "]"}]}], "]"}], "]"}], 
                    RowBox[{"x", "[", 
                    RowBox[{"[", 
                    RowBox[{"Sequence", "@@", 
                    RowBox[{"ReplacePart", "[", 
                    RowBox[{"allInd", ",", "j", ",", "i"}], "]"}]}], "]"}], 
                    "]"}]}], ",", 
                    RowBox[{"{", 
                    RowBox[{"j", ",", "Dim"}], "}"}]}], "]"}]}]}], "]"}], ",", 
                  RowBox[{"{", 
                   RowBox[{"i", ",", "k"}], "}"}]}], "]"}]}], ",", 
               RowBox[{"{", 
                RowBox[{"s", ",", "Dim"}], "}"}]}], "]"}], "]"}], ",", 
            RowBox[{"Sequence", "@@", 
             RowBox[{"(", 
              RowBox[{"Map", "[", 
               RowBox[{
                RowBox[{
                 RowBox[{"List", "[", 
                  RowBox[{"#", ",", "Dim"}], "]"}], "&"}], ",", "freeInd"}], 
               "]"}], ")"}]}]}], "}"}]}], "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{"k", " ", ">", "1"}], ",", 
         RowBox[{"lt", "=", 
          RowBox[{"Table", "@@", "lt"}]}], ",", 
         RowBox[{"lt", "=", 
          RowBox[{
           RowBox[{"Sum", "[", 
            RowBox[{
             RowBox[{"pD", "[", 
              RowBox[{
               RowBox[{"x", "[", 
                RowBox[{"[", "s$", "]"}], "]"}], ",", "s$"}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{"s$", ",", "Dim"}], "}"}]}], "]"}], "+", 
           RowBox[{"Sum", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"GUdd", "[", 
               RowBox[{"[", 
                RowBox[{"s$", ",", "s$", ",", "j"}], "]"}], "]"}], 
              RowBox[{"x", "[", 
               RowBox[{"[", "j", "]"}], "]"}]}], ",", 
             RowBox[{"{", 
              RowBox[{"j", ",", "Dim"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"s$", ",", "Dim"}], "}"}]}], "]"}]}]}]}], "]"}], ";", 
       RowBox[{"On", "[", 
        RowBox[{"Part", "::", "\"\<pspec\>\""}], "]"}], ";", 
       RowBox[{"Return", "[", 
        RowBox[{"FaSi", "[", 
         RowBox[{"Evaluate", "[", 
          RowBox[{"lt", "/.", 
           RowBox[{"hhD", "->", "pD"}]}], "]"}], "]"}], "]"}]}]}], "]"}]}]}], 
  ";"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"covD", "[", 
    RowBox[{"x_List", ",", "y_List"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"covD", "[", 
     RowBox[{"x", ",", "y"}], "]"}], "=", 
    RowBox[{"c$D", "[", 
     RowBox[{"x", ",", "y"}], "]"}]}]}], ";", 
  RowBox[{
   RowBox[{"covD", "[", 
    RowBox[{"x_", ",", "y_List"}], "]"}], ":=", "errWarn"}], ";", 
  RowBox[{
   RowBox[{"covD", "[", "x_", "]"}], ":=", 
   RowBox[{
    RowBox[{"covD", "[", "x", "]"}], "=", 
    RowBox[{"c$D", "[", "x", "]"}]}]}], ";"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"c$D", "[", 
    RowBox[{"x_", ",", 
     RowBox[{"UpList_:", 
      RowBox[{"{", "}"}]}]}], "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"k", "=", 
       RowBox[{"TensorRank", "[", "x", "]"}]}], "}"}], ",", 
     RowBox[{
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"Length", "[", "UpList", "]"}], ">", "0"}], "&&", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"Length", "[", 
             RowBox[{"Flatten", "[", "UpList", "]"}], "]"}], ">", "k"}], "||", 
           RowBox[{
            RowBox[{
             RowBox[{"Sort", "[", 
              RowBox[{"Flatten", "[", "UpList", "]"}], "]"}], 
             "\[LeftDoubleBracket]", 
             RowBox[{"-", "1"}], "\[RightDoubleBracket]"}], ">", "k"}]}], 
          ")"}]}], ",", 
        RowBox[{"errWarn", ";", 
         RowBox[{"Return", "[", "]"}]}]}], "]"}], ";", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Head", "[", "x", "]"}], "===", "List"}], ",", 
        RowBox[{"Array", "[", 
         RowBox[{
          RowBox[{"cDcomp", "[", 
           RowBox[{"x", ",", "k", ",", "UpList"}], "]"}], ",", 
          RowBox[{"Table", "[", 
           RowBox[{"Dim", ",", 
            RowBox[{"{", 
             RowBox[{"k", "+", "1"}], "}"}]}], "]"}]}], "]"}], ",", 
        RowBox[{"FaSi", "[", 
         RowBox[{"Table", "[", 
          RowBox[{
           RowBox[{"pD", "[", 
            RowBox[{"x", ",", "i"}], "]"}], ",", 
           RowBox[{"{", 
            RowBox[{"i", ",", "Dim"}], "}"}]}], "]"}], "]"}]}], "]"}]}]}], 
    "]"}]}], ";"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"cDcomp", "[", 
     RowBox[{"x_", ",", "rnk_", ",", 
      RowBox[{"UpList_:", 
       RowBox[{"{", "}"}]}]}], "]"}], "[", "y__", "]"}], ":=", 
   RowBox[{"Block", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"y$", "=", 
        RowBox[{"Drop", "[", 
         RowBox[{
          RowBox[{"{", "y", "}"}], ",", 
          RowBox[{"-", "1"}]}], "]"}]}], ",", 
       RowBox[{"z$", "=", 
        RowBox[{
         RowBox[{"{", "y", "}"}], "[", 
         RowBox[{"[", 
          RowBox[{"-", "1"}], "]"}], "]"}]}]}], "}"}], ",", 
     RowBox[{"FaSi", "[", 
      RowBox[{
       RowBox[{"pD", "[", 
        RowBox[{
         RowBox[{"x", "[", 
          RowBox[{"[", 
           RowBox[{"Sequence", "@@", "y$"}], "]"}], "]"}], ",", "z$"}], "]"}],
        "+", 
       RowBox[{"Sum", "[", 
        RowBox[{
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{"MemberQ", "[", 
            RowBox[{"UpList", ",", "i"}], "]"}], ",", 
           RowBox[{
            RowBox[{"GUdd", "[", 
             RowBox[{"[", 
              RowBox[{
               RowBox[{"y$", "[", 
                RowBox[{"[", "i", "]"}], "]"}], ",", "z$", ",", "j"}], "]"}], 
             "]"}], 
            RowBox[{"x", "[", 
             RowBox[{"[", 
              RowBox[{"Sequence", "@@", 
               RowBox[{"ReplacePart", "[", 
                RowBox[{"y$", ",", "j", ",", "i"}], "]"}]}], "]"}], "]"}]}], 
           ",", 
           RowBox[{
            RowBox[{"-", 
             RowBox[{"GUdd", "[", 
              RowBox[{"[", 
               RowBox[{"j", ",", "z$", ",", 
                RowBox[{"y$", "[", 
                 RowBox[{"[", "i", "]"}], "]"}]}], "]"}], "]"}]}], 
            RowBox[{"x", "[", 
             RowBox[{"[", 
              RowBox[{"Sequence", "@@", 
               RowBox[{"ReplacePart", "[", 
                RowBox[{"y$", ",", "j", ",", "i"}], "]"}]}], "]"}], "]"}]}]}],
           "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"j", ",", "Dim"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"i", ",", "rnk"}], "}"}]}], "]"}]}], "]"}]}], "]"}]}], 
  ";"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Bianchi", "[", "0", "]"}], ":=", 
   RowBox[{"Block", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"tmp$", "=", 
       RowBox[{"covD", "[", "Rdddd", "]"}]}], "}"}], ",", 
     RowBox[{"FaSi", "[", 
      RowBox[{"indepTerms", "[", 
       RowBox[{"tmp$", "+", 
        RowBox[{"Transpose", "[", 
         RowBox[{"tmp$", ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "2", ",", "4", ",", "5", ",", "3"}], "}"}]}], 
         "]"}], "+", 
        RowBox[{"Transpose", "[", 
         RowBox[{"tmp$", ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "2", ",", "5", ",", "3", ",", "4"}], "}"}]}], 
         "]"}]}], "]"}], "]"}]}], "]"}]}], ";"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Bianchi", "[", "1", "]"}], ":=", 
   RowBox[{"Block", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"tmp$", "=", 
       RowBox[{"covD", "[", "Rdd", "]"}]}], "}"}], ",", 
     RowBox[{
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Head", "[", "RUddd", "]"}], "===", "Symbol"}], ",", 
        RowBox[{"RUddd", "=", 
         RowBox[{"Raise", "[", 
          RowBox[{"Rdddd", ",", "1"}], "]"}]}]}], "]"}], ";", 
      RowBox[{"FaSi", "[", 
       RowBox[{"indepTerms", "[", 
        RowBox[{
         RowBox[{"covDiv", "[", 
          RowBox[{"RUddd", ",", 
           RowBox[{"{", "1", "}"}]}], "]"}], "+", "tmp$", "-", 
         RowBox[{"Transpose", "[", 
          RowBox[{"tmp$", ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "3", ",", "2"}], "}"}]}], "]"}]}], "]"}], 
       "]"}]}]}], "]"}]}], ";"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Bianchi", "[", "2", "]"}], ":=", 
   RowBox[{"indepTerms", "[", 
    RowBox[{"covDiv", "[", 
     RowBox[{"EUd", ",", 
      RowBox[{"{", "1", "}"}]}], "]"}], "]"}]}], ";"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"$PrePrint", "=", " ", 
   RowBox[{
    RowBox[{"If", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"ByteCount", "[", "#", "]"}], " ", ">", " ", "200000"}], ",", 
      RowBox[{"Short", "[", 
       RowBox[{"#", ",", "100"}], "]"}], ",", " ", "#"}], "]"}], "&"}]}], 
  ";"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Protect", "[", 
   RowBox[{
   "cDcomp", ",", "CF3d", ",", "ConOne", ",", "c$D", ",", "dotAll", ",", 
    "dotOne", ",", "epsilon", ",", "errWarn", ",", "FacSimp", ",", "FaSi", 
    ",", "indexList", ",", "inn", ",", "MF", ",", "MoveIndex", ",", 
    "newPrList", ",", "NPdefs", ",", "numb1", ",", "numb2", ",", "OKindCon", 
    ",", "redPlus", ",", "redTimes", ",", "renumb", ",", "RiemSym", ",", 
    "zeroTensor"}], "]"}], ";"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"On", "[", 
   RowBox[{
    RowBox[{"General", "::", "\"\<spell\>\""}], ",", 
    RowBox[{"General", "::", "\"\<spell1\>\""}]}], "]"}], ";"}]], "Input"],

Cell[BoxData["\[IndentingNewLine]"], "Input",
 CellChangeTimes->{3.6205808502542887`*^9}]
}, Closed]]
}, Closed]],

Cell[CellGroupData[{

Cell["Routine", "Chapter",
 CellChangeTimes->{{3.645379401072316*^9, 3.6453794064168777`*^9}, {
  3.7701192975345683`*^9, 3.7701192985818377`*^9}}],

Cell[CellGroupData[{

Cell["Background", "Subchapter",
 CellChangeTimes->{{3.624040920155903*^9, 3.6240409216247253`*^9}}],

Cell[TextData[StyleBox["Here we find the EOMs for the background (cheating \
and using the variational principle) and the solution for the background",
 FontWeight->"Bold"]], "Text",
 CellChangeTimes->{{3.770119325098953*^9, 3.7701193493306985`*^9}}],

Cell[CellGroupData[{

Cell["Model and lagrangian", "Section",
 CellChangeTimes->{{3.62400950390606*^9, 3.6240095065468335`*^9}}],

Cell[TextData[StyleBox["u is the radial direction between 0 (boundary) and uh \
(horizon)",
 FontWeight->"Bold"]], "Text",
 CellChangeTimes->{{3.7701193554450436`*^9, 3.770119369008662*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"xCoord", "=", 
   RowBox[{"{", 
    RowBox[{"t", ",", "x", ",", "y", ",", "u"}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"g", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", 
        SuperscriptBox[
         RowBox[{"at", "[", "u", "]"}], "2"]}], ",", 
       RowBox[{"\[Epsilon]", "*", 
        RowBox[{"\[Delta]Gtx", "[", 
         RowBox[{"t", ",", "u", ",", "y"}], "]"}]}], ",", "0", ",", "0"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"\[Epsilon]", "*", 
        RowBox[{"\[Delta]Gtx", "[", 
         RowBox[{"t", ",", "u", ",", "y"}], "]"}]}], ",", 
       SuperscriptBox[
        RowBox[{"ax", "[", "u", "]"}], "2"], ",", 
       RowBox[{"\[Epsilon]", "*", 
        RowBox[{"\[Delta]Gxy", "[", 
         RowBox[{"t", ",", "u", ",", "y"}], "]"}]}], ",", 
       RowBox[{"\[Epsilon]", "*", 
        RowBox[{"\[Delta]Gxu", "[", 
         RowBox[{"t", ",", "u", ",", "y"}], "]"}]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", 
       RowBox[{"\[Epsilon]", "*", 
        RowBox[{"\[Delta]Gxy", "[", 
         RowBox[{"t", ",", "u", ",", "y"}], "]"}]}], ",", 
       SuperscriptBox[
        RowBox[{"ax", "[", "u", "]"}], "2"], ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", 
       RowBox[{"\[Epsilon]", "*", 
        RowBox[{"\[Delta]Gxu", "[", 
         RowBox[{"t", ",", "u", ",", "y"}], "]"}]}], ",", "0", ",", 
       RowBox[{"NN", "[", "u", "]"}]}], "}"}]}], "}"}]}], ";"}]}], "Input",
 CellChangeTimes->{
  3.570167330426721*^9, {3.570167711460515*^9, 3.5701677604433165`*^9}, {
   3.5701875806651926`*^9, 3.570187583672364*^9}, {3.5701876605677624`*^9, 
   3.5701876639509563`*^9}, {3.570187735649057*^9, 3.570187745717633*^9}, {
   3.5701886532425404`*^9, 3.5701886590188704`*^9}, {3.5710344839574785`*^9, 
   3.5710345490622025`*^9}, {3.5710565998820677`*^9, 3.571056609206601*^9}, {
   3.571056688575141*^9, 3.5710566960055656`*^9}, {3.571057753245036*^9, 
   3.5710577696369743`*^9}, {3.5710584597704477`*^9, 3.571058487839053*^9}, {
   3.571162597044566*^9, 3.571162634373329*^9}, {3.572352151919235*^9, 
   3.5723521744285226`*^9}, {3.5723527649783*^9, 3.572352805412613*^9}, {
   3.5723544810774555`*^9, 3.572354481370472*^9}, {3.572783907767783*^9, 
   3.572783910698951*^9}, {3.5727852817183685`*^9, 3.5727852851825666`*^9}, {
   3.572847181580718*^9, 3.572847187575061*^9}, {3.5728479839206095`*^9, 
   3.572848013493301*^9}, {3.5728683898720317`*^9, 3.5728684127023373`*^9}, {
   3.5768411793242626`*^9, 3.5768411960782213`*^9}, {3.576841393342504*^9, 
   3.576841400301902*^9}, {3.588570366786084*^9, 3.588570605641746*^9}, {
   3.588676297756776*^9, 3.588676313015649*^9}, {3.588679147362764*^9, 
   3.588679147494772*^9}, {3.589176462654968*^9, 3.5891764682232866`*^9}, {
   3.5891765005721364`*^9, 3.5891765490069065`*^9}, {3.5891765827008343`*^9, 
   3.5891766018889313`*^9}, {3.589176698654466*^9, 3.5891767473842535`*^9}, {
   3.5891781666334295`*^9, 3.5891781823983316`*^9}, {3.5892026584710283`*^9, 
   3.58920267756212*^9}, {3.5892027244858036`*^9, 3.589202733565323*^9}, {
   3.5892038518332844`*^9, 3.589203878423805*^9}, {3.5892057669598236`*^9, 
   3.5892057873969927`*^9}, {3.58920631763332*^9, 3.589206320231469*^9}, {
   3.589207357322787*^9, 3.589207393252842*^9}, {3.5896209102385693`*^9, 
   3.5896209119556675`*^9}, {3.5896210590570817`*^9, 3.589621064654402*^9}, {
   3.5907551876956787`*^9, 3.5907552091219044`*^9}, {3.5907566716935587`*^9, 
   3.5907566860873823`*^9}, {3.592217073930195*^9, 3.5922171581900144`*^9}, {
   3.59256777152232*^9, 3.592567782218931*^9}, {3.5927224828902206`*^9, 
   3.5927225021913247`*^9}, {3.592755344267173*^9, 3.592755345044217*^9}, {
   3.5927555533841333`*^9, 3.592755559335474*^9}, 3.592755679146327*^9, {
   3.592914201124915*^9, 3.5929142298985605`*^9}, {3.592914325799046*^9, 
   3.5929143259670553`*^9}, {3.5931684118583736`*^9, 3.593168433449609*^9}, {
   3.593168691672378*^9, 3.593168692003397*^9}, {3.593177947440778*^9, 
   3.5931779569343204`*^9}, {3.5932379656937857`*^9, 
   3.5932379657697897`*^9}, {3.5939694634234915`*^9, 
   3.5939694642905407`*^9}, {3.612679384297059*^9, 3.6126794442260604`*^9}, 
   3.612891633755241*^9, {3.6128925243427753`*^9, 3.6128925729956837`*^9}, {
   3.6128930187745657`*^9, 3.6128930511441402`*^9}, {3.612902044032016*^9, 
   3.612902045532769*^9}, {3.619853651851103*^9, 3.619853652299033*^9}, {
   3.62002395456089*^9, 3.6200239553877697`*^9}, {3.620378552850563*^9, 
   3.62037858294659*^9}, {3.620378635267205*^9, 3.620378639328519*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"RGtensors", "[", 
  RowBox[{"g", ",", "xCoord"}], "]"}]], "Input"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"gdd = \"\>", "\[InvisibleSpace]", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {
        RowBox[{"-", 
         SuperscriptBox[
          RowBox[{"at", "[", "u", "]"}], "2"]}], 
        RowBox[{"\[Epsilon]", " ", 
         RowBox[{"\[Delta]Gtx", "[", 
          RowBox[{"t", ",", "u", ",", "y"}], "]"}]}], "0", "0"},
       {
        RowBox[{"\[Epsilon]", " ", 
         RowBox[{"\[Delta]Gtx", "[", 
          RowBox[{"t", ",", "u", ",", "y"}], "]"}]}], 
        SuperscriptBox[
         RowBox[{"ax", "[", "u", "]"}], "2"], 
        RowBox[{"\[Epsilon]", " ", 
         RowBox[{"\[Delta]Gxy", "[", 
          RowBox[{"t", ",", "u", ",", "y"}], "]"}]}], 
        RowBox[{"\[Epsilon]", " ", 
         RowBox[{"\[Delta]Gxu", "[", 
          RowBox[{"t", ",", "u", ",", "y"}], "]"}]}]},
       {"0", 
        RowBox[{"\[Epsilon]", " ", 
         RowBox[{"\[Delta]Gxy", "[", 
          RowBox[{"t", ",", "u", ",", "y"}], "]"}]}], 
        SuperscriptBox[
         RowBox[{"ax", "[", "u", "]"}], "2"], "0"},
       {"0", 
        RowBox[{"\[Epsilon]", " ", 
         RowBox[{"\[Delta]Gxu", "[", 
          RowBox[{"t", ",", "u", ",", "y"}], "]"}]}], "0", 
        RowBox[{"NN", "[", "u", "]"}]}
      },
      GridBoxAlignment->{
       "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
        "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]]}],
  SequenceForm["gdd = ", 
   MatrixForm[{{-$CellContext`at[$CellContext`u]^2, $CellContext`\[Epsilon] \
$CellContext`\[Delta]Gtx[$CellContext`t, $CellContext`u, $CellContext`y], 0, 
      0}, {$CellContext`\[Epsilon] $CellContext`\[Delta]Gtx[$CellContext`t, \
$CellContext`u, $CellContext`y], $CellContext`ax[$CellContext`u]^2, \
$CellContext`\[Epsilon] $CellContext`\[Delta]Gxy[$CellContext`t, \
$CellContext`u, $CellContext`y], $CellContext`\[Epsilon] \
$CellContext`\[Delta]Gxu[$CellContext`t, $CellContext`u, $CellContext`y]}, {
     0, $CellContext`\[Epsilon] $CellContext`\[Delta]Gxy[$CellContext`t, \
$CellContext`u, $CellContext`y], $CellContext`ax[$CellContext`u]^2, 0}, {
     0, $CellContext`\[Epsilon] $CellContext`\[Delta]Gxu[$CellContext`t, \
$CellContext`u, $CellContext`y], 0, 
      $CellContext`NN[$CellContext`u]}}]],
  Editable->False]], "Print",
 CellChangeTimes->{3.77011976134247*^9, 3.7701201991636295`*^9, 
  3.7701220496723337`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"\\!\\(\\*SuperscriptBox[\\(ds\\), \\(2\\)]\\) = \"\>", 
   "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{
     RowBox[{"-", 
      SuperscriptBox[
       RowBox[{"at", "[", "u", "]"}], "2"]}], " ", 
     SuperscriptBox[
      RowBox[{"d", "[", "t", "]"}], "2"]}], "+", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"ax", "[", "u", "]"}], "2"], " ", 
     SuperscriptBox[
      RowBox[{"d", "[", "x", "]"}], "2"]}], "+", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"ax", "[", "u", "]"}], "2"], " ", 
     SuperscriptBox[
      RowBox[{"d", "[", "y", "]"}], "2"]}], "+", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"d", "[", "u", "]"}], "2"], " ", 
     RowBox[{"NN", "[", "u", "]"}]}], "+", 
    RowBox[{"2", " ", "\[Epsilon]", " ", 
     RowBox[{"d", "[", "t", "]"}], " ", 
     RowBox[{"d", "[", "x", "]"}], " ", 
     RowBox[{"\[Delta]Gtx", "[", 
      RowBox[{"t", ",", "u", ",", "y"}], "]"}]}], "+", 
    RowBox[{"2", " ", "\[Epsilon]", " ", 
     RowBox[{"d", "[", "u", "]"}], " ", 
     RowBox[{"d", "[", "x", "]"}], " ", 
     RowBox[{"\[Delta]Gxu", "[", 
      RowBox[{"t", ",", "u", ",", "y"}], "]"}]}], "+", 
    RowBox[{"2", " ", "\[Epsilon]", " ", 
     RowBox[{"d", "[", "x", "]"}], " ", 
     RowBox[{"d", "[", "y", "]"}], " ", 
     RowBox[{"\[Delta]Gxy", "[", 
      RowBox[{"t", ",", "u", ",", "y"}], "]"}]}]}]}],
  SequenceForm[
  "\!\(\*SuperscriptBox[\(ds\), \(2\)]\) = ", \
-$CellContext`at[$CellContext`u]^2 $CellContext`d[$CellContext`t]^2 + \
$CellContext`ax[$CellContext`u]^2 $CellContext`d[$CellContext`x]^2 + \
$CellContext`ax[$CellContext`u]^2 $CellContext`d[$CellContext`y]^2 + \
$CellContext`d[$CellContext`u]^2 $CellContext`NN[$CellContext`u] + 
   2 $CellContext`\[Epsilon] $CellContext`d[$CellContext`t] \
$CellContext`d[$CellContext`x] $CellContext`\[Delta]Gtx[$CellContext`t, \
$CellContext`u, $CellContext`y] + 
   2 $CellContext`\[Epsilon] $CellContext`d[$CellContext`u] \
$CellContext`d[$CellContext`x] $CellContext`\[Delta]Gxu[$CellContext`t, \
$CellContext`u, $CellContext`y] + 
   2 $CellContext`\[Epsilon] $CellContext`d[$CellContext`x] \
$CellContext`d[$CellContext`y] $CellContext`\[Delta]Gxy[$CellContext`t, \
$CellContext`u, $CellContext`y]],
  Editable->False]], "Print",
 CellChangeTimes->{3.77011976134247*^9, 3.7701201991636295`*^9, 
  3.7701220496763234`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"gUU = \"\>", "\[InvisibleSpace]", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {
        RowBox[{"-", 
         FractionBox[
          RowBox[{
           RowBox[{
            SuperscriptBox[
             RowBox[{"ax", "[", "u", "]"}], "4"], " ", 
            RowBox[{"NN", "[", "u", "]"}]}], "-", 
           RowBox[{
            SuperscriptBox["\[Epsilon]", "2"], " ", 
            SuperscriptBox[
             RowBox[{"ax", "[", "u", "]"}], "2"], " ", 
            SuperscriptBox[
             RowBox[{"\[Delta]Gxu", "[", 
              RowBox[{"t", ",", "u", ",", "y"}], "]"}], "2"]}], "-", 
           RowBox[{
            SuperscriptBox["\[Epsilon]", "2"], " ", 
            RowBox[{"NN", "[", "u", "]"}], " ", 
            SuperscriptBox[
             RowBox[{"\[Delta]Gxy", "[", 
              RowBox[{"t", ",", "u", ",", "y"}], "]"}], "2"]}]}], 
          RowBox[{
           RowBox[{
            SuperscriptBox[
             RowBox[{"at", "[", "u", "]"}], "2"], " ", 
            SuperscriptBox[
             RowBox[{"ax", "[", "u", "]"}], "4"], " ", 
            RowBox[{"NN", "[", "u", "]"}]}], "+", 
           RowBox[{
            SuperscriptBox["\[Epsilon]", "2"], " ", 
            SuperscriptBox[
             RowBox[{"ax", "[", "u", "]"}], "2"], " ", 
            RowBox[{"NN", "[", "u", "]"}], " ", 
            SuperscriptBox[
             RowBox[{"\[Delta]Gtx", "[", 
              RowBox[{"t", ",", "u", ",", "y"}], "]"}], "2"]}], "-", 
           RowBox[{
            SuperscriptBox["\[Epsilon]", "2"], " ", 
            SuperscriptBox[
             RowBox[{"at", "[", "u", "]"}], "2"], " ", 
            SuperscriptBox[
             RowBox[{"ax", "[", "u", "]"}], "2"], " ", 
            SuperscriptBox[
             RowBox[{"\[Delta]Gxu", "[", 
              RowBox[{"t", ",", "u", ",", "y"}], "]"}], "2"]}], "-", 
           RowBox[{
            SuperscriptBox["\[Epsilon]", "2"], " ", 
            SuperscriptBox[
             RowBox[{"at", "[", "u", "]"}], "2"], " ", 
            RowBox[{"NN", "[", "u", "]"}], " ", 
            SuperscriptBox[
             RowBox[{"\[Delta]Gxy", "[", 
              RowBox[{"t", ",", "u", ",", "y"}], "]"}], "2"]}]}]]}], 
        FractionBox[
         RowBox[{"\[Epsilon]", " ", 
          SuperscriptBox[
           RowBox[{"ax", "[", "u", "]"}], "2"], " ", 
          RowBox[{"NN", "[", "u", "]"}], " ", 
          RowBox[{"\[Delta]Gtx", "[", 
           RowBox[{"t", ",", "u", ",", "y"}], "]"}]}], 
         RowBox[{
          RowBox[{
           SuperscriptBox[
            RowBox[{"at", "[", "u", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"ax", "[", "u", "]"}], "4"], " ", 
           RowBox[{"NN", "[", "u", "]"}]}], "+", 
          RowBox[{
           SuperscriptBox["\[Epsilon]", "2"], " ", 
           SuperscriptBox[
            RowBox[{"ax", "[", "u", "]"}], "2"], " ", 
           RowBox[{"NN", "[", "u", "]"}], " ", 
           SuperscriptBox[
            RowBox[{"\[Delta]Gtx", "[", 
             RowBox[{"t", ",", "u", ",", "y"}], "]"}], "2"]}], "-", 
          RowBox[{
           SuperscriptBox["\[Epsilon]", "2"], " ", 
           SuperscriptBox[
            RowBox[{"at", "[", "u", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"ax", "[", "u", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"\[Delta]Gxu", "[", 
             RowBox[{"t", ",", "u", ",", "y"}], "]"}], "2"]}], "-", 
          RowBox[{
           SuperscriptBox["\[Epsilon]", "2"], " ", 
           SuperscriptBox[
            RowBox[{"at", "[", "u", "]"}], "2"], " ", 
           RowBox[{"NN", "[", "u", "]"}], " ", 
           SuperscriptBox[
            RowBox[{"\[Delta]Gxy", "[", 
             RowBox[{"t", ",", "u", ",", "y"}], "]"}], "2"]}]}]], 
        RowBox[{"-", 
         FractionBox[
          RowBox[{
           SuperscriptBox["\[Epsilon]", "2"], " ", 
           RowBox[{"NN", "[", "u", "]"}], " ", 
           RowBox[{"\[Delta]Gtx", "[", 
            RowBox[{"t", ",", "u", ",", "y"}], "]"}], " ", 
           RowBox[{"\[Delta]Gxy", "[", 
            RowBox[{"t", ",", "u", ",", "y"}], "]"}]}], 
          RowBox[{
           RowBox[{
            SuperscriptBox[
             RowBox[{"at", "[", "u", "]"}], "2"], " ", 
            SuperscriptBox[
             RowBox[{"ax", "[", "u", "]"}], "4"], " ", 
            RowBox[{"NN", "[", "u", "]"}]}], "+", 
           RowBox[{
            SuperscriptBox["\[Epsilon]", "2"], " ", 
            SuperscriptBox[
             RowBox[{"ax", "[", "u", "]"}], "2"], " ", 
            RowBox[{"NN", "[", "u", "]"}], " ", 
            SuperscriptBox[
             RowBox[{"\[Delta]Gtx", "[", 
              RowBox[{"t", ",", "u", ",", "y"}], "]"}], "2"]}], "-", 
           RowBox[{
            SuperscriptBox["\[Epsilon]", "2"], " ", 
            SuperscriptBox[
             RowBox[{"at", "[", "u", "]"}], "2"], " ", 
            SuperscriptBox[
             RowBox[{"ax", "[", "u", "]"}], "2"], " ", 
            SuperscriptBox[
             RowBox[{"\[Delta]Gxu", "[", 
              RowBox[{"t", ",", "u", ",", "y"}], "]"}], "2"]}], "-", 
           RowBox[{
            SuperscriptBox["\[Epsilon]", "2"], " ", 
            SuperscriptBox[
             RowBox[{"at", "[", "u", "]"}], "2"], " ", 
            RowBox[{"NN", "[", "u", "]"}], " ", 
            SuperscriptBox[
             RowBox[{"\[Delta]Gxy", "[", 
              RowBox[{"t", ",", "u", ",", "y"}], "]"}], "2"]}]}]]}], 
        RowBox[{"-", 
         FractionBox[
          RowBox[{
           SuperscriptBox["\[Epsilon]", "2"], " ", 
           SuperscriptBox[
            RowBox[{"ax", "[", "u", "]"}], "2"], " ", 
           RowBox[{"\[Delta]Gtx", "[", 
            RowBox[{"t", ",", "u", ",", "y"}], "]"}], " ", 
           RowBox[{"\[Delta]Gxu", "[", 
            RowBox[{"t", ",", "u", ",", "y"}], "]"}]}], 
          RowBox[{
           RowBox[{
            SuperscriptBox[
             RowBox[{"at", "[", "u", "]"}], "2"], " ", 
            SuperscriptBox[
             RowBox[{"ax", "[", "u", "]"}], "4"], " ", 
            RowBox[{"NN", "[", "u", "]"}]}], "+", 
           RowBox[{
            SuperscriptBox["\[Epsilon]", "2"], " ", 
            SuperscriptBox[
             RowBox[{"ax", "[", "u", "]"}], "2"], " ", 
            RowBox[{"NN", "[", "u", "]"}], " ", 
            SuperscriptBox[
             RowBox[{"\[Delta]Gtx", "[", 
              RowBox[{"t", ",", "u", ",", "y"}], "]"}], "2"]}], "-", 
           RowBox[{
            SuperscriptBox["\[Epsilon]", "2"], " ", 
            SuperscriptBox[
             RowBox[{"at", "[", "u", "]"}], "2"], " ", 
            SuperscriptBox[
             RowBox[{"ax", "[", "u", "]"}], "2"], " ", 
            SuperscriptBox[
             RowBox[{"\[Delta]Gxu", "[", 
              RowBox[{"t", ",", "u", ",", "y"}], "]"}], "2"]}], "-", 
           RowBox[{
            SuperscriptBox["\[Epsilon]", "2"], " ", 
            SuperscriptBox[
             RowBox[{"at", "[", "u", "]"}], "2"], " ", 
            RowBox[{"NN", "[", "u", "]"}], " ", 
            SuperscriptBox[
             RowBox[{"\[Delta]Gxy", "[", 
              RowBox[{"t", ",", "u", ",", "y"}], "]"}], "2"]}]}]]}]},
       {
        FractionBox[
         RowBox[{"\[Epsilon]", " ", 
          SuperscriptBox[
           RowBox[{"ax", "[", "u", "]"}], "2"], " ", 
          RowBox[{"NN", "[", "u", "]"}], " ", 
          RowBox[{"\[Delta]Gtx", "[", 
           RowBox[{"t", ",", "u", ",", "y"}], "]"}]}], 
         RowBox[{
          RowBox[{
           SuperscriptBox[
            RowBox[{"at", "[", "u", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"ax", "[", "u", "]"}], "4"], " ", 
           RowBox[{"NN", "[", "u", "]"}]}], "+", 
          RowBox[{
           SuperscriptBox["\[Epsilon]", "2"], " ", 
           SuperscriptBox[
            RowBox[{"ax", "[", "u", "]"}], "2"], " ", 
           RowBox[{"NN", "[", "u", "]"}], " ", 
           SuperscriptBox[
            RowBox[{"\[Delta]Gtx", "[", 
             RowBox[{"t", ",", "u", ",", "y"}], "]"}], "2"]}], "-", 
          RowBox[{
           SuperscriptBox["\[Epsilon]", "2"], " ", 
           SuperscriptBox[
            RowBox[{"at", "[", "u", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"ax", "[", "u", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"\[Delta]Gxu", "[", 
             RowBox[{"t", ",", "u", ",", "y"}], "]"}], "2"]}], "-", 
          RowBox[{
           SuperscriptBox["\[Epsilon]", "2"], " ", 
           SuperscriptBox[
            RowBox[{"at", "[", "u", "]"}], "2"], " ", 
           RowBox[{"NN", "[", "u", "]"}], " ", 
           SuperscriptBox[
            RowBox[{"\[Delta]Gxy", "[", 
             RowBox[{"t", ",", "u", ",", "y"}], "]"}], "2"]}]}]], 
        FractionBox[
         RowBox[{
          SuperscriptBox[
           RowBox[{"at", "[", "u", "]"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{"ax", "[", "u", "]"}], "2"], " ", 
          RowBox[{"NN", "[", "u", "]"}]}], 
         RowBox[{
          RowBox[{
           SuperscriptBox[
            RowBox[{"at", "[", "u", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"ax", "[", "u", "]"}], "4"], " ", 
           RowBox[{"NN", "[", "u", "]"}]}], "+", 
          RowBox[{
           SuperscriptBox["\[Epsilon]", "2"], " ", 
           SuperscriptBox[
            RowBox[{"ax", "[", "u", "]"}], "2"], " ", 
           RowBox[{"NN", "[", "u", "]"}], " ", 
           SuperscriptBox[
            RowBox[{"\[Delta]Gtx", "[", 
             RowBox[{"t", ",", "u", ",", "y"}], "]"}], "2"]}], "-", 
          RowBox[{
           SuperscriptBox["\[Epsilon]", "2"], " ", 
           SuperscriptBox[
            RowBox[{"at", "[", "u", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"ax", "[", "u", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"\[Delta]Gxu", "[", 
             RowBox[{"t", ",", "u", ",", "y"}], "]"}], "2"]}], "-", 
          RowBox[{
           SuperscriptBox["\[Epsilon]", "2"], " ", 
           SuperscriptBox[
            RowBox[{"at", "[", "u", "]"}], "2"], " ", 
           RowBox[{"NN", "[", "u", "]"}], " ", 
           SuperscriptBox[
            RowBox[{"\[Delta]Gxy", "[", 
             RowBox[{"t", ",", "u", ",", "y"}], "]"}], "2"]}]}]], 
        FractionBox[
         RowBox[{"\[Epsilon]", " ", 
          SuperscriptBox[
           RowBox[{"at", "[", "u", "]"}], "2"], " ", 
          RowBox[{"NN", "[", "u", "]"}], " ", 
          RowBox[{"\[Delta]Gxy", "[", 
           RowBox[{"t", ",", "u", ",", "y"}], "]"}]}], 
         RowBox[{
          RowBox[{
           RowBox[{"-", 
            SuperscriptBox[
             RowBox[{"at", "[", "u", "]"}], "2"]}], " ", 
           SuperscriptBox[
            RowBox[{"ax", "[", "u", "]"}], "4"], " ", 
           RowBox[{"NN", "[", "u", "]"}]}], "-", 
          RowBox[{
           SuperscriptBox["\[Epsilon]", "2"], " ", 
           SuperscriptBox[
            RowBox[{"ax", "[", "u", "]"}], "2"], " ", 
           RowBox[{"NN", "[", "u", "]"}], " ", 
           SuperscriptBox[
            RowBox[{"\[Delta]Gtx", "[", 
             RowBox[{"t", ",", "u", ",", "y"}], "]"}], "2"]}], "+", 
          RowBox[{
           SuperscriptBox["\[Epsilon]", "2"], " ", 
           SuperscriptBox[
            RowBox[{"at", "[", "u", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"ax", "[", "u", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"\[Delta]Gxu", "[", 
             RowBox[{"t", ",", "u", ",", "y"}], "]"}], "2"]}], "+", 
          RowBox[{
           SuperscriptBox["\[Epsilon]", "2"], " ", 
           SuperscriptBox[
            RowBox[{"at", "[", "u", "]"}], "2"], " ", 
           RowBox[{"NN", "[", "u", "]"}], " ", 
           SuperscriptBox[
            RowBox[{"\[Delta]Gxy", "[", 
             RowBox[{"t", ",", "u", ",", "y"}], "]"}], "2"]}]}]], 
        FractionBox[
         RowBox[{"\[Epsilon]", " ", 
          SuperscriptBox[
           RowBox[{"at", "[", "u", "]"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{"ax", "[", "u", "]"}], "2"], " ", 
          RowBox[{"\[Delta]Gxu", "[", 
           RowBox[{"t", ",", "u", ",", "y"}], "]"}]}], 
         RowBox[{
          RowBox[{
           RowBox[{"-", 
            SuperscriptBox[
             RowBox[{"at", "[", "u", "]"}], "2"]}], " ", 
           SuperscriptBox[
            RowBox[{"ax", "[", "u", "]"}], "4"], " ", 
           RowBox[{"NN", "[", "u", "]"}]}], "-", 
          RowBox[{
           SuperscriptBox["\[Epsilon]", "2"], " ", 
           SuperscriptBox[
            RowBox[{"ax", "[", "u", "]"}], "2"], " ", 
           RowBox[{"NN", "[", "u", "]"}], " ", 
           SuperscriptBox[
            RowBox[{"\[Delta]Gtx", "[", 
             RowBox[{"t", ",", "u", ",", "y"}], "]"}], "2"]}], "+", 
          RowBox[{
           SuperscriptBox["\[Epsilon]", "2"], " ", 
           SuperscriptBox[
            RowBox[{"at", "[", "u", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"ax", "[", "u", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"\[Delta]Gxu", "[", 
             RowBox[{"t", ",", "u", ",", "y"}], "]"}], "2"]}], "+", 
          RowBox[{
           SuperscriptBox["\[Epsilon]", "2"], " ", 
           SuperscriptBox[
            RowBox[{"at", "[", "u", "]"}], "2"], " ", 
           RowBox[{"NN", "[", "u", "]"}], " ", 
           SuperscriptBox[
            RowBox[{"\[Delta]Gxy", "[", 
             RowBox[{"t", ",", "u", ",", "y"}], "]"}], "2"]}]}]]},
       {
        RowBox[{"-", 
         FractionBox[
          RowBox[{
           SuperscriptBox["\[Epsilon]", "2"], " ", 
           RowBox[{"NN", "[", "u", "]"}], " ", 
           RowBox[{"\[Delta]Gtx", "[", 
            RowBox[{"t", ",", "u", ",", "y"}], "]"}], " ", 
           RowBox[{"\[Delta]Gxy", "[", 
            RowBox[{"t", ",", "u", ",", "y"}], "]"}]}], 
          RowBox[{
           RowBox[{
            SuperscriptBox[
             RowBox[{"at", "[", "u", "]"}], "2"], " ", 
            SuperscriptBox[
             RowBox[{"ax", "[", "u", "]"}], "4"], " ", 
            RowBox[{"NN", "[", "u", "]"}]}], "+", 
           RowBox[{
            SuperscriptBox["\[Epsilon]", "2"], " ", 
            SuperscriptBox[
             RowBox[{"ax", "[", "u", "]"}], "2"], " ", 
            RowBox[{"NN", "[", "u", "]"}], " ", 
            SuperscriptBox[
             RowBox[{"\[Delta]Gtx", "[", 
              RowBox[{"t", ",", "u", ",", "y"}], "]"}], "2"]}], "-", 
           RowBox[{
            SuperscriptBox["\[Epsilon]", "2"], " ", 
            SuperscriptBox[
             RowBox[{"at", "[", "u", "]"}], "2"], " ", 
            SuperscriptBox[
             RowBox[{"ax", "[", "u", "]"}], "2"], " ", 
            SuperscriptBox[
             RowBox[{"\[Delta]Gxu", "[", 
              RowBox[{"t", ",", "u", ",", "y"}], "]"}], "2"]}], "-", 
           RowBox[{
            SuperscriptBox["\[Epsilon]", "2"], " ", 
            SuperscriptBox[
             RowBox[{"at", "[", "u", "]"}], "2"], " ", 
            RowBox[{"NN", "[", "u", "]"}], " ", 
            SuperscriptBox[
             RowBox[{"\[Delta]Gxy", "[", 
              RowBox[{"t", ",", "u", ",", "y"}], "]"}], "2"]}]}]]}], 
        FractionBox[
         RowBox[{"\[Epsilon]", " ", 
          SuperscriptBox[
           RowBox[{"at", "[", "u", "]"}], "2"], " ", 
          RowBox[{"NN", "[", "u", "]"}], " ", 
          RowBox[{"\[Delta]Gxy", "[", 
           RowBox[{"t", ",", "u", ",", "y"}], "]"}]}], 
         RowBox[{
          RowBox[{
           RowBox[{"-", 
            SuperscriptBox[
             RowBox[{"at", "[", "u", "]"}], "2"]}], " ", 
           SuperscriptBox[
            RowBox[{"ax", "[", "u", "]"}], "4"], " ", 
           RowBox[{"NN", "[", "u", "]"}]}], "-", 
          RowBox[{
           SuperscriptBox["\[Epsilon]", "2"], " ", 
           SuperscriptBox[
            RowBox[{"ax", "[", "u", "]"}], "2"], " ", 
           RowBox[{"NN", "[", "u", "]"}], " ", 
           SuperscriptBox[
            RowBox[{"\[Delta]Gtx", "[", 
             RowBox[{"t", ",", "u", ",", "y"}], "]"}], "2"]}], "+", 
          RowBox[{
           SuperscriptBox["\[Epsilon]", "2"], " ", 
           SuperscriptBox[
            RowBox[{"at", "[", "u", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"ax", "[", "u", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"\[Delta]Gxu", "[", 
             RowBox[{"t", ",", "u", ",", "y"}], "]"}], "2"]}], "+", 
          RowBox[{
           SuperscriptBox["\[Epsilon]", "2"], " ", 
           SuperscriptBox[
            RowBox[{"at", "[", "u", "]"}], "2"], " ", 
           RowBox[{"NN", "[", "u", "]"}], " ", 
           SuperscriptBox[
            RowBox[{"\[Delta]Gxy", "[", 
             RowBox[{"t", ",", "u", ",", "y"}], "]"}], "2"]}]}]], 
        FractionBox[
         RowBox[{
          RowBox[{
           SuperscriptBox[
            RowBox[{"at", "[", "u", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"ax", "[", "u", "]"}], "2"], " ", 
           RowBox[{"NN", "[", "u", "]"}]}], "+", 
          RowBox[{
           SuperscriptBox["\[Epsilon]", "2"], " ", 
           RowBox[{"NN", "[", "u", "]"}], " ", 
           SuperscriptBox[
            RowBox[{"\[Delta]Gtx", "[", 
             RowBox[{"t", ",", "u", ",", "y"}], "]"}], "2"]}], "-", 
          RowBox[{
           SuperscriptBox["\[Epsilon]", "2"], " ", 
           SuperscriptBox[
            RowBox[{"at", "[", "u", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"\[Delta]Gxu", "[", 
             RowBox[{"t", ",", "u", ",", "y"}], "]"}], "2"]}]}], 
         RowBox[{
          RowBox[{
           SuperscriptBox[
            RowBox[{"at", "[", "u", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"ax", "[", "u", "]"}], "4"], " ", 
           RowBox[{"NN", "[", "u", "]"}]}], "+", 
          RowBox[{
           SuperscriptBox["\[Epsilon]", "2"], " ", 
           SuperscriptBox[
            RowBox[{"ax", "[", "u", "]"}], "2"], " ", 
           RowBox[{"NN", "[", "u", "]"}], " ", 
           SuperscriptBox[
            RowBox[{"\[Delta]Gtx", "[", 
             RowBox[{"t", ",", "u", ",", "y"}], "]"}], "2"]}], "-", 
          RowBox[{
           SuperscriptBox["\[Epsilon]", "2"], " ", 
           SuperscriptBox[
            RowBox[{"at", "[", "u", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"ax", "[", "u", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"\[Delta]Gxu", "[", 
             RowBox[{"t", ",", "u", ",", "y"}], "]"}], "2"]}], "-", 
          RowBox[{
           SuperscriptBox["\[Epsilon]", "2"], " ", 
           SuperscriptBox[
            RowBox[{"at", "[", "u", "]"}], "2"], " ", 
           RowBox[{"NN", "[", "u", "]"}], " ", 
           SuperscriptBox[
            RowBox[{"\[Delta]Gxy", "[", 
             RowBox[{"t", ",", "u", ",", "y"}], "]"}], "2"]}]}]], 
        RowBox[{"-", 
         FractionBox[
          RowBox[{
           SuperscriptBox["\[Epsilon]", "2"], " ", 
           SuperscriptBox[
            RowBox[{"at", "[", "u", "]"}], "2"], " ", 
           RowBox[{"\[Delta]Gxu", "[", 
            RowBox[{"t", ",", "u", ",", "y"}], "]"}], " ", 
           RowBox[{"\[Delta]Gxy", "[", 
            RowBox[{"t", ",", "u", ",", "y"}], "]"}]}], 
          RowBox[{
           RowBox[{
            RowBox[{"-", 
             SuperscriptBox[
              RowBox[{"at", "[", "u", "]"}], "2"]}], " ", 
            SuperscriptBox[
             RowBox[{"ax", "[", "u", "]"}], "4"], " ", 
            RowBox[{"NN", "[", "u", "]"}]}], "-", 
           RowBox[{
            SuperscriptBox["\[Epsilon]", "2"], " ", 
            SuperscriptBox[
             RowBox[{"ax", "[", "u", "]"}], "2"], " ", 
            RowBox[{"NN", "[", "u", "]"}], " ", 
            SuperscriptBox[
             RowBox[{"\[Delta]Gtx", "[", 
              RowBox[{"t", ",", "u", ",", "y"}], "]"}], "2"]}], "+", 
           RowBox[{
            SuperscriptBox["\[Epsilon]", "2"], " ", 
            SuperscriptBox[
             RowBox[{"at", "[", "u", "]"}], "2"], " ", 
            SuperscriptBox[
             RowBox[{"ax", "[", "u", "]"}], "2"], " ", 
            SuperscriptBox[
             RowBox[{"\[Delta]Gxu", "[", 
              RowBox[{"t", ",", "u", ",", "y"}], "]"}], "2"]}], "+", 
           RowBox[{
            SuperscriptBox["\[Epsilon]", "2"], " ", 
            SuperscriptBox[
             RowBox[{"at", "[", "u", "]"}], "2"], " ", 
            RowBox[{"NN", "[", "u", "]"}], " ", 
            SuperscriptBox[
             RowBox[{"\[Delta]Gxy", "[", 
              RowBox[{"t", ",", "u", ",", "y"}], "]"}], "2"]}]}]]}]},
       {
        RowBox[{"-", 
         FractionBox[
          RowBox[{
           SuperscriptBox["\[Epsilon]", "2"], " ", 
           SuperscriptBox[
            RowBox[{"ax", "[", "u", "]"}], "2"], " ", 
           RowBox[{"\[Delta]Gtx", "[", 
            RowBox[{"t", ",", "u", ",", "y"}], "]"}], " ", 
           RowBox[{"\[Delta]Gxu", "[", 
            RowBox[{"t", ",", "u", ",", "y"}], "]"}]}], 
          RowBox[{
           RowBox[{
            SuperscriptBox[
             RowBox[{"at", "[", "u", "]"}], "2"], " ", 
            SuperscriptBox[
             RowBox[{"ax", "[", "u", "]"}], "4"], " ", 
            RowBox[{"NN", "[", "u", "]"}]}], "+", 
           RowBox[{
            SuperscriptBox["\[Epsilon]", "2"], " ", 
            SuperscriptBox[
             RowBox[{"ax", "[", "u", "]"}], "2"], " ", 
            RowBox[{"NN", "[", "u", "]"}], " ", 
            SuperscriptBox[
             RowBox[{"\[Delta]Gtx", "[", 
              RowBox[{"t", ",", "u", ",", "y"}], "]"}], "2"]}], "-", 
           RowBox[{
            SuperscriptBox["\[Epsilon]", "2"], " ", 
            SuperscriptBox[
             RowBox[{"at", "[", "u", "]"}], "2"], " ", 
            SuperscriptBox[
             RowBox[{"ax", "[", "u", "]"}], "2"], " ", 
            SuperscriptBox[
             RowBox[{"\[Delta]Gxu", "[", 
              RowBox[{"t", ",", "u", ",", "y"}], "]"}], "2"]}], "-", 
           RowBox[{
            SuperscriptBox["\[Epsilon]", "2"], " ", 
            SuperscriptBox[
             RowBox[{"at", "[", "u", "]"}], "2"], " ", 
            RowBox[{"NN", "[", "u", "]"}], " ", 
            SuperscriptBox[
             RowBox[{"\[Delta]Gxy", "[", 
              RowBox[{"t", ",", "u", ",", "y"}], "]"}], "2"]}]}]]}], 
        FractionBox[
         RowBox[{"\[Epsilon]", " ", 
          SuperscriptBox[
           RowBox[{"at", "[", "u", "]"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{"ax", "[", "u", "]"}], "2"], " ", 
          RowBox[{"\[Delta]Gxu", "[", 
           RowBox[{"t", ",", "u", ",", "y"}], "]"}]}], 
         RowBox[{
          RowBox[{
           RowBox[{"-", 
            SuperscriptBox[
             RowBox[{"at", "[", "u", "]"}], "2"]}], " ", 
           SuperscriptBox[
            RowBox[{"ax", "[", "u", "]"}], "4"], " ", 
           RowBox[{"NN", "[", "u", "]"}]}], "-", 
          RowBox[{
           SuperscriptBox["\[Epsilon]", "2"], " ", 
           SuperscriptBox[
            RowBox[{"ax", "[", "u", "]"}], "2"], " ", 
           RowBox[{"NN", "[", "u", "]"}], " ", 
           SuperscriptBox[
            RowBox[{"\[Delta]Gtx", "[", 
             RowBox[{"t", ",", "u", ",", "y"}], "]"}], "2"]}], "+", 
          RowBox[{
           SuperscriptBox["\[Epsilon]", "2"], " ", 
           SuperscriptBox[
            RowBox[{"at", "[", "u", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"ax", "[", "u", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"\[Delta]Gxu", "[", 
             RowBox[{"t", ",", "u", ",", "y"}], "]"}], "2"]}], "+", 
          RowBox[{
           SuperscriptBox["\[Epsilon]", "2"], " ", 
           SuperscriptBox[
            RowBox[{"at", "[", "u", "]"}], "2"], " ", 
           RowBox[{"NN", "[", "u", "]"}], " ", 
           SuperscriptBox[
            RowBox[{"\[Delta]Gxy", "[", 
             RowBox[{"t", ",", "u", ",", "y"}], "]"}], "2"]}]}]], 
        RowBox[{"-", 
         FractionBox[
          RowBox[{
           SuperscriptBox["\[Epsilon]", "2"], " ", 
           SuperscriptBox[
            RowBox[{"at", "[", "u", "]"}], "2"], " ", 
           RowBox[{"\[Delta]Gxu", "[", 
            RowBox[{"t", ",", "u", ",", "y"}], "]"}], " ", 
           RowBox[{"\[Delta]Gxy", "[", 
            RowBox[{"t", ",", "u", ",", "y"}], "]"}]}], 
          RowBox[{
           RowBox[{
            RowBox[{"-", 
             SuperscriptBox[
              RowBox[{"at", "[", "u", "]"}], "2"]}], " ", 
            SuperscriptBox[
             RowBox[{"ax", "[", "u", "]"}], "4"], " ", 
            RowBox[{"NN", "[", "u", "]"}]}], "-", 
           RowBox[{
            SuperscriptBox["\[Epsilon]", "2"], " ", 
            SuperscriptBox[
             RowBox[{"ax", "[", "u", "]"}], "2"], " ", 
            RowBox[{"NN", "[", "u", "]"}], " ", 
            SuperscriptBox[
             RowBox[{"\[Delta]Gtx", "[", 
              RowBox[{"t", ",", "u", ",", "y"}], "]"}], "2"]}], "+", 
           RowBox[{
            SuperscriptBox["\[Epsilon]", "2"], " ", 
            SuperscriptBox[
             RowBox[{"at", "[", "u", "]"}], "2"], " ", 
            SuperscriptBox[
             RowBox[{"ax", "[", "u", "]"}], "2"], " ", 
            SuperscriptBox[
             RowBox[{"\[Delta]Gxu", "[", 
              RowBox[{"t", ",", "u", ",", "y"}], "]"}], "2"]}], "+", 
           RowBox[{
            SuperscriptBox["\[Epsilon]", "2"], " ", 
            SuperscriptBox[
             RowBox[{"at", "[", "u", "]"}], "2"], " ", 
            RowBox[{"NN", "[", "u", "]"}], " ", 
            SuperscriptBox[
             RowBox[{"\[Delta]Gxy", "[", 
              RowBox[{"t", ",", "u", ",", "y"}], "]"}], "2"]}]}]]}], 
        FractionBox[
         RowBox[{
          RowBox[{
           SuperscriptBox[
            RowBox[{"at", "[", "u", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"ax", "[", "u", "]"}], "4"]}], "+", 
          RowBox[{
           SuperscriptBox["\[Epsilon]", "2"], " ", 
           SuperscriptBox[
            RowBox[{"ax", "[", "u", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"\[Delta]Gtx", "[", 
             RowBox[{"t", ",", "u", ",", "y"}], "]"}], "2"]}], "-", 
          RowBox[{
           SuperscriptBox["\[Epsilon]", "2"], " ", 
           SuperscriptBox[
            RowBox[{"at", "[", "u", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"\[Delta]Gxy", "[", 
             RowBox[{"t", ",", "u", ",", "y"}], "]"}], "2"]}]}], 
         RowBox[{
          RowBox[{
           SuperscriptBox[
            RowBox[{"at", "[", "u", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"ax", "[", "u", "]"}], "4"], " ", 
           RowBox[{"NN", "[", "u", "]"}]}], "+", 
          RowBox[{
           SuperscriptBox["\[Epsilon]", "2"], " ", 
           SuperscriptBox[
            RowBox[{"ax", "[", "u", "]"}], "2"], " ", 
           RowBox[{"NN", "[", "u", "]"}], " ", 
           SuperscriptBox[
            RowBox[{"\[Delta]Gtx", "[", 
             RowBox[{"t", ",", "u", ",", "y"}], "]"}], "2"]}], "-", 
          RowBox[{
           SuperscriptBox["\[Epsilon]", "2"], " ", 
           SuperscriptBox[
            RowBox[{"at", "[", "u", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"ax", "[", "u", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"\[Delta]Gxu", "[", 
             RowBox[{"t", ",", "u", ",", "y"}], "]"}], "2"]}], "-", 
          RowBox[{
           SuperscriptBox["\[Epsilon]", "2"], " ", 
           SuperscriptBox[
            RowBox[{"at", "[", "u", "]"}], "2"], " ", 
           RowBox[{"NN", "[", "u", "]"}], " ", 
           SuperscriptBox[
            RowBox[{"\[Delta]Gxy", "[", 
             RowBox[{"t", ",", "u", ",", "y"}], "]"}], "2"]}]}]]}
      },
      GridBoxAlignment->{
       "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
        "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]]}],
  SequenceForm["gUU = ", 
   MatrixForm[{{-($CellContext`ax[$CellContext`u]^4 \
$CellContext`NN[$CellContext`u] - $CellContext`\[Epsilon]^2 \
$CellContext`ax[$CellContext`u]^2 $CellContext`\[Delta]Gxu[$CellContext`t, \
$CellContext`u, $CellContext`y]^2 - $CellContext`\[Epsilon]^2 \
$CellContext`NN[$CellContext`u] $CellContext`\[Delta]Gxy[$CellContext`t, \
$CellContext`u, $CellContext`y]^2)/($CellContext`at[$CellContext`u]^2 \
$CellContext`ax[$CellContext`u]^4 $CellContext`NN[$CellContext`u] + \
$CellContext`\[Epsilon]^2 $CellContext`ax[$CellContext`u]^2 \
$CellContext`NN[$CellContext`u] $CellContext`\[Delta]Gtx[$CellContext`t, \
$CellContext`u, $CellContext`y]^2 - $CellContext`\[Epsilon]^2 \
$CellContext`at[$CellContext`u]^2 $CellContext`ax[$CellContext`u]^2 \
$CellContext`\[Delta]Gxu[$CellContext`t, $CellContext`u, $CellContext`y]^2 - \
$CellContext`\[Epsilon]^2 $CellContext`at[$CellContext`u]^2 \
$CellContext`NN[$CellContext`u] $CellContext`\[Delta]Gxy[$CellContext`t, \
$CellContext`u, $CellContext`y]^2), $CellContext`\[Epsilon] \
$CellContext`ax[$CellContext`u]^2 $CellContext`NN[$CellContext`u] \
$CellContext`\[Delta]Gtx[$CellContext`t, $CellContext`u, \
$CellContext`y]/($CellContext`at[$CellContext`u]^2 \
$CellContext`ax[$CellContext`u]^4 $CellContext`NN[$CellContext`u] + \
$CellContext`\[Epsilon]^2 $CellContext`ax[$CellContext`u]^2 \
$CellContext`NN[$CellContext`u] $CellContext`\[Delta]Gtx[$CellContext`t, \
$CellContext`u, $CellContext`y]^2 - $CellContext`\[Epsilon]^2 \
$CellContext`at[$CellContext`u]^2 $CellContext`ax[$CellContext`u]^2 \
$CellContext`\[Delta]Gxu[$CellContext`t, $CellContext`u, $CellContext`y]^2 - \
$CellContext`\[Epsilon]^2 $CellContext`at[$CellContext`u]^2 \
$CellContext`NN[$CellContext`u] $CellContext`\[Delta]Gxy[$CellContext`t, \
$CellContext`u, $CellContext`y]^2), -$CellContext`\[Epsilon]^2 \
$CellContext`NN[$CellContext`u] $CellContext`\[Delta]Gtx[$CellContext`t, \
$CellContext`u, $CellContext`y] $CellContext`\[Delta]Gxy[$CellContext`t, \
$CellContext`u, $CellContext`y]/($CellContext`at[$CellContext`u]^2 \
$CellContext`ax[$CellContext`u]^4 $CellContext`NN[$CellContext`u] + \
$CellContext`\[Epsilon]^2 $CellContext`ax[$CellContext`u]^2 \
$CellContext`NN[$CellContext`u] $CellContext`\[Delta]Gtx[$CellContext`t, \
$CellContext`u, $CellContext`y]^2 - $CellContext`\[Epsilon]^2 \
$CellContext`at[$CellContext`u]^2 $CellContext`ax[$CellContext`u]^2 \
$CellContext`\[Delta]Gxu[$CellContext`t, $CellContext`u, $CellContext`y]^2 - \
$CellContext`\[Epsilon]^2 $CellContext`at[$CellContext`u]^2 \
$CellContext`NN[$CellContext`u] $CellContext`\[Delta]Gxy[$CellContext`t, \
$CellContext`u, $CellContext`y]^2), -$CellContext`\[Epsilon]^2 \
$CellContext`ax[$CellContext`u]^2 $CellContext`\[Delta]Gtx[$CellContext`t, \
$CellContext`u, $CellContext`y] $CellContext`\[Delta]Gxu[$CellContext`t, \
$CellContext`u, $CellContext`y]/($CellContext`at[$CellContext`u]^2 \
$CellContext`ax[$CellContext`u]^4 $CellContext`NN[$CellContext`u] + \
$CellContext`\[Epsilon]^2 $CellContext`ax[$CellContext`u]^2 \
$CellContext`NN[$CellContext`u] $CellContext`\[Delta]Gtx[$CellContext`t, \
$CellContext`u, $CellContext`y]^2 - $CellContext`\[Epsilon]^2 \
$CellContext`at[$CellContext`u]^2 $CellContext`ax[$CellContext`u]^2 \
$CellContext`\[Delta]Gxu[$CellContext`t, $CellContext`u, $CellContext`y]^2 - \
$CellContext`\[Epsilon]^2 $CellContext`at[$CellContext`u]^2 \
$CellContext`NN[$CellContext`u] $CellContext`\[Delta]Gxy[$CellContext`t, \
$CellContext`u, $CellContext`y]^2)}, {$CellContext`\[Epsilon] \
$CellContext`ax[$CellContext`u]^2 $CellContext`NN[$CellContext`u] \
$CellContext`\[Delta]Gtx[$CellContext`t, $CellContext`u, \
$CellContext`y]/($CellContext`at[$CellContext`u]^2 \
$CellContext`ax[$CellContext`u]^4 $CellContext`NN[$CellContext`u] + \
$CellContext`\[Epsilon]^2 $CellContext`ax[$CellContext`u]^2 \
$CellContext`NN[$CellContext`u] $CellContext`\[Delta]Gtx[$CellContext`t, \
$CellContext`u, $CellContext`y]^2 - $CellContext`\[Epsilon]^2 \
$CellContext`at[$CellContext`u]^2 $CellContext`ax[$CellContext`u]^2 \
$CellContext`\[Delta]Gxu[$CellContext`t, $CellContext`u, $CellContext`y]^2 - \
$CellContext`\[Epsilon]^2 $CellContext`at[$CellContext`u]^2 \
$CellContext`NN[$CellContext`u] $CellContext`\[Delta]Gxy[$CellContext`t, \
$CellContext`u, $CellContext`y]^2), $CellContext`at[$CellContext`u]^2 \
$CellContext`ax[$CellContext`u]^2 \
$CellContext`NN[$CellContext`u]/($CellContext`at[$CellContext`u]^2 \
$CellContext`ax[$CellContext`u]^4 $CellContext`NN[$CellContext`u] + \
$CellContext`\[Epsilon]^2 $CellContext`ax[$CellContext`u]^2 \
$CellContext`NN[$CellContext`u] $CellContext`\[Delta]Gtx[$CellContext`t, \
$CellContext`u, $CellContext`y]^2 - $CellContext`\[Epsilon]^2 \
$CellContext`at[$CellContext`u]^2 $CellContext`ax[$CellContext`u]^2 \
$CellContext`\[Delta]Gxu[$CellContext`t, $CellContext`u, $CellContext`y]^2 - \
$CellContext`\[Epsilon]^2 $CellContext`at[$CellContext`u]^2 \
$CellContext`NN[$CellContext`u] $CellContext`\[Delta]Gxy[$CellContext`t, \
$CellContext`u, $CellContext`y]^2), $CellContext`\[Epsilon] \
$CellContext`at[$CellContext`u]^2 $CellContext`NN[$CellContext`u] \
$CellContext`\[Delta]Gxy[$CellContext`t, $CellContext`u, \
$CellContext`y]/(-$CellContext`at[$CellContext`u]^2 \
$CellContext`ax[$CellContext`u]^4 $CellContext`NN[$CellContext`u] - \
$CellContext`\[Epsilon]^2 $CellContext`ax[$CellContext`u]^2 \
$CellContext`NN[$CellContext`u] $CellContext`\[Delta]Gtx[$CellContext`t, \
$CellContext`u, $CellContext`y]^2 + $CellContext`\[Epsilon]^2 \
$CellContext`at[$CellContext`u]^2 $CellContext`ax[$CellContext`u]^2 \
$CellContext`\[Delta]Gxu[$CellContext`t, $CellContext`u, $CellContext`y]^2 + \
$CellContext`\[Epsilon]^2 $CellContext`at[$CellContext`u]^2 \
$CellContext`NN[$CellContext`u] $CellContext`\[Delta]Gxy[$CellContext`t, \
$CellContext`u, $CellContext`y]^2), $CellContext`\[Epsilon] \
$CellContext`at[$CellContext`u]^2 $CellContext`ax[$CellContext`u]^2 \
$CellContext`\[Delta]Gxu[$CellContext`t, $CellContext`u, \
$CellContext`y]/(-$CellContext`at[$CellContext`u]^2 \
$CellContext`ax[$CellContext`u]^4 $CellContext`NN[$CellContext`u] - \
$CellContext`\[Epsilon]^2 $CellContext`ax[$CellContext`u]^2 \
$CellContext`NN[$CellContext`u] $CellContext`\[Delta]Gtx[$CellContext`t, \
$CellContext`u, $CellContext`y]^2 + $CellContext`\[Epsilon]^2 \
$CellContext`at[$CellContext`u]^2 $CellContext`ax[$CellContext`u]^2 \
$CellContext`\[Delta]Gxu[$CellContext`t, $CellContext`u, $CellContext`y]^2 + \
$CellContext`\[Epsilon]^2 $CellContext`at[$CellContext`u]^2 \
$CellContext`NN[$CellContext`u] $CellContext`\[Delta]Gxy[$CellContext`t, \
$CellContext`u, $CellContext`y]^2)}, {-$CellContext`\[Epsilon]^2 \
$CellContext`NN[$CellContext`u] $CellContext`\[Delta]Gtx[$CellContext`t, \
$CellContext`u, $CellContext`y] $CellContext`\[Delta]Gxy[$CellContext`t, \
$CellContext`u, $CellContext`y]/($CellContext`at[$CellContext`u]^2 \
$CellContext`ax[$CellContext`u]^4 $CellContext`NN[$CellContext`u] + \
$CellContext`\[Epsilon]^2 $CellContext`ax[$CellContext`u]^2 \
$CellContext`NN[$CellContext`u] $CellContext`\[Delta]Gtx[$CellContext`t, \
$CellContext`u, $CellContext`y]^2 - $CellContext`\[Epsilon]^2 \
$CellContext`at[$CellContext`u]^2 $CellContext`ax[$CellContext`u]^2 \
$CellContext`\[Delta]Gxu[$CellContext`t, $CellContext`u, $CellContext`y]^2 - \
$CellContext`\[Epsilon]^2 $CellContext`at[$CellContext`u]^2 \
$CellContext`NN[$CellContext`u] $CellContext`\[Delta]Gxy[$CellContext`t, \
$CellContext`u, $CellContext`y]^2), $CellContext`\[Epsilon] \
$CellContext`at[$CellContext`u]^2 $CellContext`NN[$CellContext`u] \
$CellContext`\[Delta]Gxy[$CellContext`t, $CellContext`u, \
$CellContext`y]/(-$CellContext`at[$CellContext`u]^2 \
$CellContext`ax[$CellContext`u]^4 $CellContext`NN[$CellContext`u] - \
$CellContext`\[Epsilon]^2 $CellContext`ax[$CellContext`u]^2 \
$CellContext`NN[$CellContext`u] $CellContext`\[Delta]Gtx[$CellContext`t, \
$CellContext`u, $CellContext`y]^2 + $CellContext`\[Epsilon]^2 \
$CellContext`at[$CellContext`u]^2 $CellContext`ax[$CellContext`u]^2 \
$CellContext`\[Delta]Gxu[$CellContext`t, $CellContext`u, $CellContext`y]^2 + \
$CellContext`\[Epsilon]^2 $CellContext`at[$CellContext`u]^2 \
$CellContext`NN[$CellContext`u] $CellContext`\[Delta]Gxy[$CellContext`t, \
$CellContext`u, $CellContext`y]^2), ($CellContext`at[$CellContext`u]^2 \
$CellContext`ax[$CellContext`u]^2 $CellContext`NN[$CellContext`u] + \
$CellContext`\[Epsilon]^2 $CellContext`NN[$CellContext`u] $CellContext`\
\[Delta]Gtx[$CellContext`t, $CellContext`u, $CellContext`y]^2 - $CellContext`\
\[Epsilon]^2 $CellContext`at[$CellContext`u]^2 \
$CellContext`\[Delta]Gxu[$CellContext`t, $CellContext`u, \
$CellContext`y]^2)/($CellContext`at[$CellContext`u]^2 \
$CellContext`ax[$CellContext`u]^4 $CellContext`NN[$CellContext`u] + \
$CellContext`\[Epsilon]^2 $CellContext`ax[$CellContext`u]^2 \
$CellContext`NN[$CellContext`u] $CellContext`\[Delta]Gtx[$CellContext`t, \
$CellContext`u, $CellContext`y]^2 - $CellContext`\[Epsilon]^2 \
$CellContext`at[$CellContext`u]^2 $CellContext`ax[$CellContext`u]^2 \
$CellContext`\[Delta]Gxu[$CellContext`t, $CellContext`u, $CellContext`y]^2 - \
$CellContext`\[Epsilon]^2 $CellContext`at[$CellContext`u]^2 \
$CellContext`NN[$CellContext`u] $CellContext`\[Delta]Gxy[$CellContext`t, \
$CellContext`u, $CellContext`y]^2), -$CellContext`\[Epsilon]^2 \
$CellContext`at[$CellContext`u]^2 $CellContext`\[Delta]Gxu[$CellContext`t, \
$CellContext`u, $CellContext`y] $CellContext`\[Delta]Gxy[$CellContext`t, \
$CellContext`u, $CellContext`y]/(-$CellContext`at[$CellContext`u]^2 \
$CellContext`ax[$CellContext`u]^4 $CellContext`NN[$CellContext`u] - \
$CellContext`\[Epsilon]^2 $CellContext`ax[$CellContext`u]^2 \
$CellContext`NN[$CellContext`u] $CellContext`\[Delta]Gtx[$CellContext`t, \
$CellContext`u, $CellContext`y]^2 + $CellContext`\[Epsilon]^2 \
$CellContext`at[$CellContext`u]^2 $CellContext`ax[$CellContext`u]^2 \
$CellContext`\[Delta]Gxu[$CellContext`t, $CellContext`u, $CellContext`y]^2 + \
$CellContext`\[Epsilon]^2 $CellContext`at[$CellContext`u]^2 \
$CellContext`NN[$CellContext`u] $CellContext`\[Delta]Gxy[$CellContext`t, \
$CellContext`u, $CellContext`y]^2)}, {-$CellContext`\[Epsilon]^2 \
$CellContext`ax[$CellContext`u]^2 $CellContext`\[Delta]Gtx[$CellContext`t, \
$CellContext`u, $CellContext`y] $CellContext`\[Delta]Gxu[$CellContext`t, \
$CellContext`u, $CellContext`y]/($CellContext`at[$CellContext`u]^2 \
$CellContext`ax[$CellContext`u]^4 $CellContext`NN[$CellContext`u] + \
$CellContext`\[Epsilon]^2 $CellContext`ax[$CellContext`u]^2 \
$CellContext`NN[$CellContext`u] $CellContext`\[Delta]Gtx[$CellContext`t, \
$CellContext`u, $CellContext`y]^2 - $CellContext`\[Epsilon]^2 \
$CellContext`at[$CellContext`u]^2 $CellContext`ax[$CellContext`u]^2 \
$CellContext`\[Delta]Gxu[$CellContext`t, $CellContext`u, $CellContext`y]^2 - \
$CellContext`\[Epsilon]^2 $CellContext`at[$CellContext`u]^2 \
$CellContext`NN[$CellContext`u] $CellContext`\[Delta]Gxy[$CellContext`t, \
$CellContext`u, $CellContext`y]^2), $CellContext`\[Epsilon] \
$CellContext`at[$CellContext`u]^2 $CellContext`ax[$CellContext`u]^2 \
$CellContext`\[Delta]Gxu[$CellContext`t, $CellContext`u, \
$CellContext`y]/(-$CellContext`at[$CellContext`u]^2 \
$CellContext`ax[$CellContext`u]^4 $CellContext`NN[$CellContext`u] - \
$CellContext`\[Epsilon]^2 $CellContext`ax[$CellContext`u]^2 \
$CellContext`NN[$CellContext`u] $CellContext`\[Delta]Gtx[$CellContext`t, \
$CellContext`u, $CellContext`y]^2 + $CellContext`\[Epsilon]^2 \
$CellContext`at[$CellContext`u]^2 $CellContext`ax[$CellContext`u]^2 \
$CellContext`\[Delta]Gxu[$CellContext`t, $CellContext`u, $CellContext`y]^2 + \
$CellContext`\[Epsilon]^2 $CellContext`at[$CellContext`u]^2 \
$CellContext`NN[$CellContext`u] $CellContext`\[Delta]Gxy[$CellContext`t, \
$CellContext`u, $CellContext`y]^2), -$CellContext`\[Epsilon]^2 \
$CellContext`at[$CellContext`u]^2 $CellContext`\[Delta]Gxu[$CellContext`t, \
$CellContext`u, $CellContext`y] $CellContext`\[Delta]Gxy[$CellContext`t, \
$CellContext`u, $CellContext`y]/(-$CellContext`at[$CellContext`u]^2 \
$CellContext`ax[$CellContext`u]^4 $CellContext`NN[$CellContext`u] - \
$CellContext`\[Epsilon]^2 $CellContext`ax[$CellContext`u]^2 \
$CellContext`NN[$CellContext`u] $CellContext`\[Delta]Gtx[$CellContext`t, \
$CellContext`u, $CellContext`y]^2 + $CellContext`\[Epsilon]^2 \
$CellContext`at[$CellContext`u]^2 $CellContext`ax[$CellContext`u]^2 \
$CellContext`\[Delta]Gxu[$CellContext`t, $CellContext`u, $CellContext`y]^2 + \
$CellContext`\[Epsilon]^2 $CellContext`at[$CellContext`u]^2 \
$CellContext`NN[$CellContext`u] $CellContext`\[Delta]Gxy[$CellContext`t, \
$CellContext`u, $CellContext`y]^2), ($CellContext`at[$CellContext`u]^2 \
$CellContext`ax[$CellContext`u]^4 + $CellContext`\[Epsilon]^2 \
$CellContext`ax[$CellContext`u]^2 $CellContext`\[Delta]Gtx[$CellContext`t, \
$CellContext`u, $CellContext`y]^2 - $CellContext`\[Epsilon]^2 \
$CellContext`at[$CellContext`u]^2 $CellContext`\[Delta]Gxy[$CellContext`t, \
$CellContext`u, $CellContext`y]^2)/($CellContext`at[$CellContext`u]^2 \
$CellContext`ax[$CellContext`u]^4 $CellContext`NN[$CellContext`u] + \
$CellContext`\[Epsilon]^2 $CellContext`ax[$CellContext`u]^2 \
$CellContext`NN[$CellContext`u] $CellContext`\[Delta]Gtx[$CellContext`t, \
$CellContext`u, $CellContext`y]^2 - $CellContext`\[Epsilon]^2 \
$CellContext`at[$CellContext`u]^2 $CellContext`ax[$CellContext`u]^2 \
$CellContext`\[Delta]Gxu[$CellContext`t, $CellContext`u, $CellContext`y]^2 - \
$CellContext`\[Epsilon]^2 $CellContext`at[$CellContext`u]^2 \
$CellContext`NN[$CellContext`u] $CellContext`\[Delta]Gxy[$CellContext`t, \
$CellContext`u, $CellContext`y]^2)}}]],
  Editable->False]], "Print",
 CellChangeTimes->{3.77011976134247*^9, 3.7701201991636295`*^9, 
  3.770122049821932*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"gUU computed in \"\>", "\[InvisibleSpace]", 
   "0.03100000000000014`", "\[InvisibleSpace]", "\<\" sec\"\>"}],
  SequenceForm["gUU computed in ", 0.03100000000000014, " sec"],
  Editable->False]], "Print",
 CellChangeTimes->{3.77011976134247*^9, 3.7701201991636295`*^9, 
  3.7701220498428764`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Gamma computed in \"\>", "\[InvisibleSpace]", 
   "0.09399999999999986`", "\[InvisibleSpace]", "\<\" sec\"\>"}],
  SequenceForm["Gamma computed in ", 0.09399999999999986, " sec"],
  Editable->False]], "Print",
 CellChangeTimes->{3.77011976134247*^9, 3.7701201991636295`*^9, 
  3.770122049861826*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Riemann(dddd) computed in \"\>", "\[InvisibleSpace]", 
   "0.5619999999999998`", "\[InvisibleSpace]", "\<\" sec\"\>"}],
  SequenceForm["Riemann(dddd) computed in ", 0.5619999999999998, " sec"],
  Editable->False]], "Print",
 CellChangeTimes->{3.77011976134247*^9, 3.7701201991636295`*^9, 
  3.7701220505973682`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Riemann(Uddd) computed in \"\>", "\[InvisibleSpace]", 
   "8.766000000000002`", "\[InvisibleSpace]", "\<\" sec\"\>"}],
  SequenceForm["Riemann(Uddd) computed in ", 8.766000000000002, " sec"],
  Editable->False]], "Print",
 CellChangeTimes->{3.77011976134247*^9, 3.7701201991636295`*^9, 
  3.7701220592774267`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ricci computed in \"\>", "\[InvisibleSpace]", 
   "3.4220000000000006`", "\[InvisibleSpace]", "\<\" sec\"\>"}],
  SequenceForm["Ricci computed in ", 3.4220000000000006`, " sec"],
  Editable->False]], "Print",
 CellChangeTimes->{3.77011976134247*^9, 3.7701201991636295`*^9, 
  3.770122063028681*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Weyl computed in \"\>", "\[InvisibleSpace]", 
   "19.702999999999996`", "\[InvisibleSpace]", "\<\" sec\"\>"}],
  SequenceForm["Weyl computed in ", 19.702999999999996`, " sec"],
  Editable->False]], "Print",
 CellChangeTimes->{3.77011976134247*^9, 3.7701201991636295`*^9, 
  3.770122083745163*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Einstein computed in \"\>", "\[InvisibleSpace]", 
   "17.547000000000004`", "\[InvisibleSpace]", "\<\" sec\"\>"}],
  SequenceForm["Einstein computed in ", 17.547000000000004`, " sec"],
  Editable->False]], "Print",
 CellChangeTimes->{3.77011976134247*^9, 3.7701201991636295`*^9, 
  3.77012210220033*^9}]
}, Open  ]]
}, Open  ]],

Cell[TextData[StyleBox["A trick to make faster:",
 FontWeight->"Bold"]], "Text",
 CellChangeTimes->{{3.7701193852571507`*^9, 3.7701193883158417`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"xCoord", "=", 
   RowBox[{"{", 
    RowBox[{"t", ",", "x", ",", "y", ",", "u"}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"g", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", 
        SuperscriptBox[
         RowBox[{"at", "[", "u", "]"}], "2"]}], ",", 
       RowBox[{"\[Epsilon]", "*", 
        RowBox[{"\[Delta]Gtx", "[", 
         RowBox[{"t", ",", "u", ",", "y"}], "]"}]}], ",", "0", ",", "0"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"\[Epsilon]", "*", 
        RowBox[{"\[Delta]Gtx", "[", 
         RowBox[{"t", ",", "u", ",", "y"}], "]"}]}], ",", 
       SuperscriptBox[
        RowBox[{"ax", "[", "u", "]"}], "2"], ",", 
       RowBox[{"\[Epsilon]", "*", 
        RowBox[{"\[Delta]Gxy", "[", 
         RowBox[{"t", ",", "u", ",", "y"}], "]"}]}], ",", 
       RowBox[{"\[Epsilon]", "*", 
        RowBox[{"\[Delta]Gxu", "[", 
         RowBox[{"t", ",", "u", ",", "y"}], "]"}]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", 
       RowBox[{"\[Epsilon]", "*", 
        RowBox[{"\[Delta]Gxy", "[", 
         RowBox[{"t", ",", "u", ",", "y"}], "]"}]}], ",", 
       SuperscriptBox[
        RowBox[{"ax", "[", "u", "]"}], "2"], ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", 
       RowBox[{"\[Epsilon]", "*", 
        RowBox[{"\[Delta]Gxu", "[", 
         RowBox[{"t", ",", "u", ",", "y"}], "]"}]}], ",", "0", ",", 
       RowBox[{"NN", "[", "u", "]"}]}], "}"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"g2", "=", 
   RowBox[{"Series", "[", 
    RowBox[{"g", ",", 
     RowBox[{"{", 
      RowBox[{"\[Epsilon]", ",", "0", ",", "2"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"RGtensors", "[", 
  RowBox[{"g2", ",", "xCoord"}], "]"}]}], "Input",
 CellChangeTimes->{
  3.570167330426721*^9, {3.570167711460515*^9, 3.5701677604433165`*^9}, {
   3.5701875806651926`*^9, 3.570187583672364*^9}, {3.5701876605677624`*^9, 
   3.5701876639509563`*^9}, {3.570187735649057*^9, 3.570187745717633*^9}, {
   3.5701886532425404`*^9, 3.5701886590188704`*^9}, {3.5710344839574785`*^9, 
   3.5710345490622025`*^9}, {3.5710565998820677`*^9, 3.571056609206601*^9}, {
   3.571056688575141*^9, 3.5710566960055656`*^9}, {3.571057753245036*^9, 
   3.5710577696369743`*^9}, {3.5710584597704477`*^9, 3.571058487839053*^9}, {
   3.571162597044566*^9, 3.571162634373329*^9}, {3.572352151919235*^9, 
   3.5723521744285226`*^9}, {3.5723527649783*^9, 3.572352805412613*^9}, {
   3.5723544810774555`*^9, 3.572354481370472*^9}, {3.572783907767783*^9, 
   3.572783910698951*^9}, {3.5727852817183685`*^9, 3.5727852851825666`*^9}, {
   3.572847181580718*^9, 3.572847187575061*^9}, {3.5728479839206095`*^9, 
   3.572848013493301*^9}, {3.5728683898720317`*^9, 3.5728684127023373`*^9}, {
   3.5768411793242626`*^9, 3.5768411960782213`*^9}, {3.576841393342504*^9, 
   3.576841400301902*^9}, {3.588570366786084*^9, 3.588570605641746*^9}, {
   3.588676297756776*^9, 3.588676313015649*^9}, {3.588679147362764*^9, 
   3.588679147494772*^9}, {3.589176462654968*^9, 3.5891764682232866`*^9}, {
   3.5891765005721364`*^9, 3.5891765490069065`*^9}, {3.5891765827008343`*^9, 
   3.5891766018889313`*^9}, {3.589176698654466*^9, 3.5891767473842535`*^9}, {
   3.5891781666334295`*^9, 3.5891781823983316`*^9}, {3.5892026584710283`*^9, 
   3.58920267756212*^9}, {3.5892027244858036`*^9, 3.589202733565323*^9}, {
   3.5892038518332844`*^9, 3.589203878423805*^9}, {3.5892057669598236`*^9, 
   3.5892057873969927`*^9}, {3.58920631763332*^9, 3.589206320231469*^9}, {
   3.589207357322787*^9, 3.589207393252842*^9}, {3.5896209102385693`*^9, 
   3.5896209119556675`*^9}, {3.5896210590570817`*^9, 3.589621064654402*^9}, {
   3.5907551876956787`*^9, 3.5907552091219044`*^9}, {3.5907566716935587`*^9, 
   3.5907566860873823`*^9}, {3.592217073930195*^9, 3.5922171581900144`*^9}, {
   3.59256777152232*^9, 3.592567782218931*^9}, {3.5927224828902206`*^9, 
   3.5927225021913247`*^9}, {3.592755344267173*^9, 3.592755345044217*^9}, {
   3.5927555533841333`*^9, 3.592755559335474*^9}, 3.592755679146327*^9, {
   3.592914201124915*^9, 3.5929142298985605`*^9}, {3.592914325799046*^9, 
   3.5929143259670553`*^9}, {3.5931684118583736`*^9, 3.593168433449609*^9}, {
   3.593168691672378*^9, 3.593168692003397*^9}, {3.593177947440778*^9, 
   3.5931779569343204`*^9}, {3.5932379656937857`*^9, 
   3.5932379657697897`*^9}, {3.5939694634234915`*^9, 
   3.5939694642905407`*^9}, {3.612679384297059*^9, 3.6126794442260604`*^9}, 
   3.612891633755241*^9, {3.6128925243427753`*^9, 3.6128925729956837`*^9}, {
   3.6128930187745657`*^9, 3.6128930511441402`*^9}, {3.612902044032016*^9, 
   3.612902045532769*^9}, {3.619853651851103*^9, 3.619853652299033*^9}, {
   3.62002395456089*^9, 3.6200239553877697`*^9}, {3.620378552850563*^9, 
   3.62037858294659*^9}, {3.620378635267205*^9, 3.620378639328519*^9}, {
   3.7701194009066734`*^9, 3.770119418000766*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"gdd = \"\>", "\[InvisibleSpace]", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {
        RowBox[{"-", 
         SuperscriptBox[
          RowBox[{"at", "[", "u", "]"}], "2"]}], 
        InterpretationBox[
         RowBox[{
          RowBox[{
           RowBox[{"\[Delta]Gtx", "[", 
            RowBox[{"t", ",", "u", ",", "y"}], "]"}], " ", "\[Epsilon]"}], 
          "+", 
          InterpretationBox[
           SuperscriptBox[
            RowBox[{"O", "[", "\[Epsilon]", "]"}], "3"],
           SeriesData[$CellContext`\[Epsilon], 0, {}, 1, 3, 1],
           Editable->False]}],
         SeriesData[$CellContext`\[Epsilon], 0, {
           $CellContext`\[Delta]Gtx[$CellContext`t, $CellContext`u, \
$CellContext`y]}, 1, 3, 1],
         Editable->False], "0", "0"},
       {
        InterpretationBox[
         RowBox[{
          RowBox[{
           RowBox[{"\[Delta]Gtx", "[", 
            RowBox[{"t", ",", "u", ",", "y"}], "]"}], " ", "\[Epsilon]"}], 
          "+", 
          InterpretationBox[
           SuperscriptBox[
            RowBox[{"O", "[", "\[Epsilon]", "]"}], "3"],
           SeriesData[$CellContext`\[Epsilon], 0, {}, 1, 3, 1],
           Editable->False]}],
         SeriesData[$CellContext`\[Epsilon], 0, {
           $CellContext`\[Delta]Gtx[$CellContext`t, $CellContext`u, \
$CellContext`y]}, 1, 3, 1],
         Editable->False], 
        SuperscriptBox[
         RowBox[{"ax", "[", "u", "]"}], "2"], 
        InterpretationBox[
         RowBox[{
          RowBox[{
           RowBox[{"\[Delta]Gxy", "[", 
            RowBox[{"t", ",", "u", ",", "y"}], "]"}], " ", "\[Epsilon]"}], 
          "+", 
          InterpretationBox[
           SuperscriptBox[
            RowBox[{"O", "[", "\[Epsilon]", "]"}], "3"],
           SeriesData[$CellContext`\[Epsilon], 0, {}, 1, 3, 1],
           Editable->False]}],
         SeriesData[$CellContext`\[Epsilon], 0, {
           $CellContext`\[Delta]Gxy[$CellContext`t, $CellContext`u, \
$CellContext`y]}, 1, 3, 1],
         Editable->False], 
        InterpretationBox[
         RowBox[{
          RowBox[{
           RowBox[{"\[Delta]Gxu", "[", 
            RowBox[{"t", ",", "u", ",", "y"}], "]"}], " ", "\[Epsilon]"}], 
          "+", 
          InterpretationBox[
           SuperscriptBox[
            RowBox[{"O", "[", "\[Epsilon]", "]"}], "3"],
           SeriesData[$CellContext`\[Epsilon], 0, {}, 1, 3, 1],
           Editable->False]}],
         SeriesData[$CellContext`\[Epsilon], 0, {
           $CellContext`\[Delta]Gxu[$CellContext`t, $CellContext`u, \
$CellContext`y]}, 1, 3, 1],
         Editable->False]},
       {"0", 
        InterpretationBox[
         RowBox[{
          RowBox[{
           RowBox[{"\[Delta]Gxy", "[", 
            RowBox[{"t", ",", "u", ",", "y"}], "]"}], " ", "\[Epsilon]"}], 
          "+", 
          InterpretationBox[
           SuperscriptBox[
            RowBox[{"O", "[", "\[Epsilon]", "]"}], "3"],
           SeriesData[$CellContext`\[Epsilon], 0, {}, 1, 3, 1],
           Editable->False]}],
         SeriesData[$CellContext`\[Epsilon], 0, {
           $CellContext`\[Delta]Gxy[$CellContext`t, $CellContext`u, \
$CellContext`y]}, 1, 3, 1],
         Editable->False], 
        SuperscriptBox[
         RowBox[{"ax", "[", "u", "]"}], "2"], "0"},
       {"0", 
        InterpretationBox[
         RowBox[{
          RowBox[{
           RowBox[{"\[Delta]Gxu", "[", 
            RowBox[{"t", ",", "u", ",", "y"}], "]"}], " ", "\[Epsilon]"}], 
          "+", 
          InterpretationBox[
           SuperscriptBox[
            RowBox[{"O", "[", "\[Epsilon]", "]"}], "3"],
           SeriesData[$CellContext`\[Epsilon], 0, {}, 1, 3, 1],
           Editable->False]}],
         SeriesData[$CellContext`\[Epsilon], 0, {
           $CellContext`\[Delta]Gxu[$CellContext`t, $CellContext`u, \
$CellContext`y]}, 1, 3, 1],
         Editable->False], "0", 
        RowBox[{"NN", "[", "u", "]"}]}
      },
      GridBoxAlignment->{
       "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
        "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]]}],
  SequenceForm["gdd = ", 
   MatrixForm[{{-$CellContext`at[$CellContext`u]^2, 
      SeriesData[$CellContext`\[Epsilon], 0, {
        $CellContext`\[Delta]Gtx[$CellContext`t, $CellContext`u, \
$CellContext`y]}, 1, 3, 1], 0, 0}, {
      SeriesData[$CellContext`\[Epsilon], 0, {
        $CellContext`\[Delta]Gtx[$CellContext`t, $CellContext`u, \
$CellContext`y]}, 1, 3, 1], $CellContext`ax[$CellContext`u]^2, 
      SeriesData[$CellContext`\[Epsilon], 0, {
        $CellContext`\[Delta]Gxy[$CellContext`t, $CellContext`u, \
$CellContext`y]}, 1, 3, 1], 
      SeriesData[$CellContext`\[Epsilon], 0, {
        $CellContext`\[Delta]Gxu[$CellContext`t, $CellContext`u, \
$CellContext`y]}, 1, 3, 1]}, {0, 
      SeriesData[$CellContext`\[Epsilon], 0, {
        $CellContext`\[Delta]Gxy[$CellContext`t, $CellContext`u, \
$CellContext`y]}, 1, 3, 1], $CellContext`ax[$CellContext`u]^2, 0}, {0, 
      SeriesData[$CellContext`\[Epsilon], 0, {
        $CellContext`\[Delta]Gxu[$CellContext`t, $CellContext`u, \
$CellContext`y]}, 1, 3, 1], 0, 
      $CellContext`NN[$CellContext`u]}}]],
  Editable->False]], "Print",
 CellChangeTimes->{3.7701198118599453`*^9, 3.77012026696865*^9, 
  3.7701221023035755`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"\\!\\(\\*SuperscriptBox[\\(ds\\), \\(2\\)]\\) = \"\>", 
   "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox[
          RowBox[{"at", "[", "u", "]"}], "2"]}], " ", 
        SuperscriptBox[
         RowBox[{"d", "[", "t", "]"}], "2"]}], "+", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"ax", "[", "u", "]"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{"d", "[", "x", "]"}], "2"]}], "+", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"ax", "[", "u", "]"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{"d", "[", "y", "]"}], "2"]}], "+", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"d", "[", "u", "]"}], "2"], " ", 
        RowBox[{"NN", "[", "u", "]"}]}]}], ")"}], "+", 
     RowBox[{"2", " ", 
      RowBox[{"d", "[", "x", "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"d", "[", "t", "]"}], " ", 
         RowBox[{"\[Delta]Gtx", "[", 
          RowBox[{"t", ",", "u", ",", "y"}], "]"}]}], "+", 
        RowBox[{
         RowBox[{"d", "[", "u", "]"}], " ", 
         RowBox[{"\[Delta]Gxu", "[", 
          RowBox[{"t", ",", "u", ",", "y"}], "]"}]}], "+", 
        RowBox[{
         RowBox[{"d", "[", "y", "]"}], " ", 
         RowBox[{"\[Delta]Gxy", "[", 
          RowBox[{"t", ",", "u", ",", "y"}], "]"}]}]}], ")"}], " ", 
      "\[Epsilon]"}], "+", 
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", "\[Epsilon]", "]"}], "3"],
      SeriesData[$CellContext`\[Epsilon], 0, {}, 0, 3, 1],
      Editable->False]}],
    SeriesData[$CellContext`\[Epsilon], 
     0, {-$CellContext`at[$CellContext`u]^2 $CellContext`d[$CellContext`t]^2 + \
$CellContext`ax[$CellContext`u]^2 $CellContext`d[$CellContext`x]^2 + \
$CellContext`ax[$CellContext`u]^2 $CellContext`d[$CellContext`y]^2 + \
$CellContext`d[$CellContext`u]^2 $CellContext`NN[$CellContext`u], 
      2 $CellContext`d[$CellContext`x] ($CellContext`d[$CellContext`t] \
$CellContext`\[Delta]Gtx[$CellContext`t, $CellContext`u, $CellContext`y] + \
$CellContext`d[$CellContext`u] $CellContext`\[Delta]Gxu[$CellContext`t, \
$CellContext`u, $CellContext`y] + $CellContext`d[$CellContext`y] \
$CellContext`\[Delta]Gxy[$CellContext`t, $CellContext`u, $CellContext`y])}, 0,
      3, 1],
    Editable->False]}],
  SequenceForm["\!\(\*SuperscriptBox[\(ds\), \(2\)]\) = ", 
   SeriesData[$CellContext`\[Epsilon], 
    0, {-$CellContext`at[$CellContext`u]^2 $CellContext`d[$CellContext`t]^2 + \
$CellContext`ax[$CellContext`u]^2 $CellContext`d[$CellContext`x]^2 + \
$CellContext`ax[$CellContext`u]^2 $CellContext`d[$CellContext`y]^2 + \
$CellContext`d[$CellContext`u]^2 $CellContext`NN[$CellContext`u], 
     2 $CellContext`d[$CellContext`x] ($CellContext`d[$CellContext`t] \
$CellContext`\[Delta]Gtx[$CellContext`t, $CellContext`u, $CellContext`y] + \
$CellContext`d[$CellContext`u] $CellContext`\[Delta]Gxu[$CellContext`t, \
$CellContext`u, $CellContext`y] + $CellContext`d[$CellContext`y] \
$CellContext`\[Delta]Gxy[$CellContext`t, $CellContext`u, $CellContext`y])}, 0,
     3, 1]],
  Editable->False]], "Print",
 CellChangeTimes->{3.7701198118599453`*^9, 3.77012026696865*^9, 
  3.7701221023135366`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"gUU = \"\>", "\[InvisibleSpace]", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {
        InterpretationBox[
         RowBox[{
          RowBox[{"-", 
           FractionBox["1", 
            SuperscriptBox[
             RowBox[{"at", "[", "u", "]"}], "2"]]}], "+", 
          FractionBox[
           RowBox[{
            SuperscriptBox[
             RowBox[{"\[Delta]Gtx", "[", 
              RowBox[{"t", ",", "u", ",", "y"}], "]"}], "2"], " ", 
            SuperscriptBox["\[Epsilon]", "2"]}], 
           RowBox[{
            SuperscriptBox[
             RowBox[{"at", "[", "u", "]"}], "4"], " ", 
            SuperscriptBox[
             RowBox[{"ax", "[", "u", "]"}], "2"]}]], "+", 
          InterpretationBox[
           SuperscriptBox[
            RowBox[{"O", "[", "\[Epsilon]", "]"}], "4"],
           SeriesData[$CellContext`\[Epsilon], 0, {}, 0, 4, 1],
           Editable->False]}],
         SeriesData[$CellContext`\[Epsilon], 
          0, {(-1) $CellContext`at[$CellContext`u]^(-2), 
           0, $CellContext`at[$CellContext`u]^(-4) \
$CellContext`ax[$CellContext`u]^(-2) $CellContext`\[Delta]Gtx[$CellContext`t, \
$CellContext`u, $CellContext`y]^2}, 0, 4, 1],
         Editable->False], 
        InterpretationBox[
         RowBox[{
          FractionBox[
           RowBox[{
            RowBox[{"\[Delta]Gtx", "[", 
             RowBox[{"t", ",", "u", ",", "y"}], "]"}], " ", "\[Epsilon]"}], 
           RowBox[{
            SuperscriptBox[
             RowBox[{"at", "[", "u", "]"}], "2"], " ", 
            SuperscriptBox[
             RowBox[{"ax", "[", "u", "]"}], "2"]}]], "+", 
          InterpretationBox[
           SuperscriptBox[
            RowBox[{"O", "[", "\[Epsilon]", "]"}], "3"],
           SeriesData[$CellContext`\[Epsilon], 0, {}, 1, 3, 1],
           Editable->False]}],
         SeriesData[$CellContext`\[Epsilon], 
          0, {$CellContext`at[$CellContext`u]^(-2) \
$CellContext`ax[$CellContext`u]^(-2) $CellContext`\[Delta]Gtx[$CellContext`t, \
$CellContext`u, $CellContext`y]}, 1, 3, 1],
         Editable->False], 
        InterpretationBox[
         RowBox[{
          RowBox[{"-", 
           FractionBox[
            RowBox[{
             RowBox[{"\[Delta]Gtx", "[", 
              RowBox[{"t", ",", "u", ",", "y"}], "]"}], " ", 
             RowBox[{"\[Delta]Gxy", "[", 
              RowBox[{"t", ",", "u", ",", "y"}], "]"}], " ", 
             SuperscriptBox["\[Epsilon]", "2"]}], 
            RowBox[{
             SuperscriptBox[
              RowBox[{"at", "[", "u", "]"}], "2"], " ", 
             SuperscriptBox[
              RowBox[{"ax", "[", "u", "]"}], "4"]}]]}], "+", 
          InterpretationBox[
           SuperscriptBox[
            RowBox[{"O", "[", "\[Epsilon]", "]"}], "4"],
           SeriesData[$CellContext`\[Epsilon], 0, {}, 2, 4, 1],
           Editable->False]}],
         SeriesData[$CellContext`\[Epsilon], 
          0, {-$CellContext`at[$CellContext`u]^(-2) \
$CellContext`ax[$CellContext`u]^(-4) $CellContext`\[Delta]Gtx[$CellContext`t, \
$CellContext`u, $CellContext`y] $CellContext`\[Delta]Gxy[$CellContext`t, \
$CellContext`u, $CellContext`y]}, 2, 4, 1],
         Editable->False], 
        InterpretationBox[
         RowBox[{
          RowBox[{"-", 
           FractionBox[
            RowBox[{
             RowBox[{"\[Delta]Gtx", "[", 
              RowBox[{"t", ",", "u", ",", "y"}], "]"}], " ", 
             RowBox[{"\[Delta]Gxu", "[", 
              RowBox[{"t", ",", "u", ",", "y"}], "]"}], " ", 
             SuperscriptBox["\[Epsilon]", "2"]}], 
            RowBox[{
             SuperscriptBox[
              RowBox[{"at", "[", "u", "]"}], "2"], " ", 
             SuperscriptBox[
              RowBox[{"ax", "[", "u", "]"}], "2"], " ", 
             RowBox[{"NN", "[", "u", "]"}]}]]}], "+", 
          InterpretationBox[
           SuperscriptBox[
            RowBox[{"O", "[", "\[Epsilon]", "]"}], "4"],
           SeriesData[$CellContext`\[Epsilon], 0, {}, 2, 4, 1],
           Editable->False]}],
         SeriesData[$CellContext`\[Epsilon], 
          0, {-$CellContext`at[$CellContext`u]^(-2) \
$CellContext`ax[$CellContext`u]^(-2) $CellContext`NN[$CellContext`u]^(-1) \
$CellContext`\[Delta]Gtx[$CellContext`t, $CellContext`u, $CellContext`y] \
$CellContext`\[Delta]Gxu[$CellContext`t, $CellContext`u, $CellContext`y]}, 2, 
          4, 1],
         Editable->False]},
       {
        InterpretationBox[
         RowBox[{
          FractionBox[
           RowBox[{
            RowBox[{"\[Delta]Gtx", "[", 
             RowBox[{"t", ",", "u", ",", "y"}], "]"}], " ", "\[Epsilon]"}], 
           RowBox[{
            SuperscriptBox[
             RowBox[{"at", "[", "u", "]"}], "2"], " ", 
            SuperscriptBox[
             RowBox[{"ax", "[", "u", "]"}], "2"]}]], "+", 
          InterpretationBox[
           SuperscriptBox[
            RowBox[{"O", "[", "\[Epsilon]", "]"}], "3"],
           SeriesData[$CellContext`\[Epsilon], 0, {}, 1, 3, 1],
           Editable->False]}],
         SeriesData[$CellContext`\[Epsilon], 
          0, {$CellContext`at[$CellContext`u]^(-2) \
$CellContext`ax[$CellContext`u]^(-2) $CellContext`\[Delta]Gtx[$CellContext`t, \
$CellContext`u, $CellContext`y]}, 1, 3, 1],
         Editable->False], 
        InterpretationBox[
         RowBox[{
          FractionBox["1", 
           SuperscriptBox[
            RowBox[{"ax", "[", "u", "]"}], "2"]], "+", 
          FractionBox[
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", 
                SuperscriptBox[
                 RowBox[{"ax", "[", "u", "]"}], "2"]}], " ", 
               RowBox[{"NN", "[", "u", "]"}], " ", 
               SuperscriptBox[
                RowBox[{"\[Delta]Gtx", "[", 
                 RowBox[{"t", ",", "u", ",", "y"}], "]"}], "2"]}], "+", 
              RowBox[{
               SuperscriptBox[
                RowBox[{"at", "[", "u", "]"}], "2"], " ", 
               SuperscriptBox[
                RowBox[{"ax", "[", "u", "]"}], "2"], " ", 
               SuperscriptBox[
                RowBox[{"\[Delta]Gxu", "[", 
                 RowBox[{"t", ",", "u", ",", "y"}], "]"}], "2"]}], "+", 
              RowBox[{
               SuperscriptBox[
                RowBox[{"at", "[", "u", "]"}], "2"], " ", 
               RowBox[{"NN", "[", "u", "]"}], " ", 
               SuperscriptBox[
                RowBox[{"\[Delta]Gxy", "[", 
                 RowBox[{"t", ",", "u", ",", "y"}], "]"}], "2"]}]}], ")"}], 
            " ", 
            SuperscriptBox["\[Epsilon]", "2"]}], 
           RowBox[{
            SuperscriptBox[
             RowBox[{"at", "[", "u", "]"}], "2"], " ", 
            SuperscriptBox[
             RowBox[{"ax", "[", "u", "]"}], "6"], " ", 
            RowBox[{"NN", "[", "u", "]"}]}]], "+", 
          InterpretationBox[
           SuperscriptBox[
            RowBox[{"O", "[", "\[Epsilon]", "]"}], "4"],
           SeriesData[$CellContext`\[Epsilon], 0, {}, 0, 4, 1],
           Editable->False]}],
         SeriesData[$CellContext`\[Epsilon], 
          0, {$CellContext`ax[$CellContext`u]^(-2), 
           0, $CellContext`at[$CellContext`u]^(-2) \
$CellContext`ax[$CellContext`u]^(-6) $CellContext`NN[$CellContext`u]^(-1) \
(-$CellContext`ax[$CellContext`u]^2 $CellContext`NN[$CellContext`u] \
$CellContext`\[Delta]Gtx[$CellContext`t, $CellContext`u, $CellContext`y]^2 + \
$CellContext`at[$CellContext`u]^2 $CellContext`ax[$CellContext`u]^2 \
$CellContext`\[Delta]Gxu[$CellContext`t, $CellContext`u, $CellContext`y]^2 + \
$CellContext`at[$CellContext`u]^2 $CellContext`NN[$CellContext`u] \
$CellContext`\[Delta]Gxy[$CellContext`t, $CellContext`u, $CellContext`y]^2)}, 
          0, 4, 1],
         Editable->False], 
        InterpretationBox[
         RowBox[{
          RowBox[{"-", 
           FractionBox[
            RowBox[{
             RowBox[{"\[Delta]Gxy", "[", 
              RowBox[{"t", ",", "u", ",", "y"}], "]"}], " ", "\[Epsilon]"}], 
            SuperscriptBox[
             RowBox[{"ax", "[", "u", "]"}], "4"]]}], "+", 
          InterpretationBox[
           SuperscriptBox[
            RowBox[{"O", "[", "\[Epsilon]", "]"}], "3"],
           SeriesData[$CellContext`\[Epsilon], 0, {}, 1, 3, 1],
           Editable->False]}],
         SeriesData[$CellContext`\[Epsilon], 
          0, {-$CellContext`ax[$CellContext`u]^(-4) \
$CellContext`\[Delta]Gxy[$CellContext`t, $CellContext`u, $CellContext`y]}, 1, 
          3, 1],
         Editable->False], 
        InterpretationBox[
         RowBox[{
          RowBox[{"-", 
           FractionBox[
            RowBox[{
             RowBox[{"\[Delta]Gxu", "[", 
              RowBox[{"t", ",", "u", ",", "y"}], "]"}], " ", "\[Epsilon]"}], 
            RowBox[{
             SuperscriptBox[
              RowBox[{"ax", "[", "u", "]"}], "2"], " ", 
             RowBox[{"NN", "[", "u", "]"}]}]]}], "+", 
          InterpretationBox[
           SuperscriptBox[
            RowBox[{"O", "[", "\[Epsilon]", "]"}], "3"],
           SeriesData[$CellContext`\[Epsilon], 0, {}, 1, 3, 1],
           Editable->False]}],
         SeriesData[$CellContext`\[Epsilon], 
          0, {-$CellContext`ax[$CellContext`u]^(-2) \
$CellContext`NN[$CellContext`u]^(-1) $CellContext`\[Delta]Gxu[$CellContext`t, \
$CellContext`u, $CellContext`y]}, 1, 3, 1],
         Editable->False]},
       {
        InterpretationBox[
         RowBox[{
          RowBox[{"-", 
           FractionBox[
            RowBox[{
             RowBox[{"\[Delta]Gtx", "[", 
              RowBox[{"t", ",", "u", ",", "y"}], "]"}], " ", 
             RowBox[{"\[Delta]Gxy", "[", 
              RowBox[{"t", ",", "u", ",", "y"}], "]"}], " ", 
             SuperscriptBox["\[Epsilon]", "2"]}], 
            RowBox[{
             SuperscriptBox[
              RowBox[{"at", "[", "u", "]"}], "2"], " ", 
             SuperscriptBox[
              RowBox[{"ax", "[", "u", "]"}], "4"]}]]}], "+", 
          InterpretationBox[
           SuperscriptBox[
            RowBox[{"O", "[", "\[Epsilon]", "]"}], "4"],
           SeriesData[$CellContext`\[Epsilon], 0, {}, 2, 4, 1],
           Editable->False]}],
         SeriesData[$CellContext`\[Epsilon], 
          0, {-$CellContext`at[$CellContext`u]^(-2) \
$CellContext`ax[$CellContext`u]^(-4) $CellContext`\[Delta]Gtx[$CellContext`t, \
$CellContext`u, $CellContext`y] $CellContext`\[Delta]Gxy[$CellContext`t, \
$CellContext`u, $CellContext`y]}, 2, 4, 1],
         Editable->False], 
        InterpretationBox[
         RowBox[{
          RowBox[{"-", 
           FractionBox[
            RowBox[{
             RowBox[{"\[Delta]Gxy", "[", 
              RowBox[{"t", ",", "u", ",", "y"}], "]"}], " ", "\[Epsilon]"}], 
            SuperscriptBox[
             RowBox[{"ax", "[", "u", "]"}], "4"]]}], "+", 
          InterpretationBox[
           SuperscriptBox[
            RowBox[{"O", "[", "\[Epsilon]", "]"}], "3"],
           SeriesData[$CellContext`\[Epsilon], 0, {}, 1, 3, 1],
           Editable->False]}],
         SeriesData[$CellContext`\[Epsilon], 
          0, {-$CellContext`ax[$CellContext`u]^(-4) \
$CellContext`\[Delta]Gxy[$CellContext`t, $CellContext`u, $CellContext`y]}, 1, 
          3, 1],
         Editable->False], 
        InterpretationBox[
         RowBox[{
          FractionBox["1", 
           SuperscriptBox[
            RowBox[{"ax", "[", "u", "]"}], "2"]], "+", 
          FractionBox[
           RowBox[{
            SuperscriptBox[
             RowBox[{"\[Delta]Gxy", "[", 
              RowBox[{"t", ",", "u", ",", "y"}], "]"}], "2"], " ", 
            SuperscriptBox["\[Epsilon]", "2"]}], 
           SuperscriptBox[
            RowBox[{"ax", "[", "u", "]"}], "6"]], "+", 
          InterpretationBox[
           SuperscriptBox[
            RowBox[{"O", "[", "\[Epsilon]", "]"}], "4"],
           SeriesData[$CellContext`\[Epsilon], 0, {}, 0, 4, 1],
           Editable->False]}],
         SeriesData[$CellContext`\[Epsilon], 
          0, {$CellContext`ax[$CellContext`u]^(-2), 
           0, $CellContext`ax[$CellContext`u]^(-6) \
$CellContext`\[Delta]Gxy[$CellContext`t, $CellContext`u, $CellContext`y]^2}, 
          0, 4, 1],
         Editable->False], 
        InterpretationBox[
         RowBox[{
          FractionBox[
           RowBox[{
            RowBox[{"\[Delta]Gxu", "[", 
             RowBox[{"t", ",", "u", ",", "y"}], "]"}], " ", 
            RowBox[{"\[Delta]Gxy", "[", 
             RowBox[{"t", ",", "u", ",", "y"}], "]"}], " ", 
            SuperscriptBox["\[Epsilon]", "2"]}], 
           RowBox[{
            SuperscriptBox[
             RowBox[{"ax", "[", "u", "]"}], "4"], " ", 
            RowBox[{"NN", "[", "u", "]"}]}]], "+", 
          InterpretationBox[
           SuperscriptBox[
            RowBox[{"O", "[", "\[Epsilon]", "]"}], "4"],
           SeriesData[$CellContext`\[Epsilon], 0, {}, 2, 4, 1],
           Editable->False]}],
         SeriesData[$CellContext`\[Epsilon], 
          0, {$CellContext`ax[$CellContext`u]^(-4) \
$CellContext`NN[$CellContext`u]^(-1) $CellContext`\[Delta]Gxu[$CellContext`t, \
$CellContext`u, $CellContext`y] $CellContext`\[Delta]Gxy[$CellContext`t, \
$CellContext`u, $CellContext`y]}, 2, 4, 1],
         Editable->False]},
       {
        InterpretationBox[
         RowBox[{
          RowBox[{"-", 
           FractionBox[
            RowBox[{
             RowBox[{"\[Delta]Gtx", "[", 
              RowBox[{"t", ",", "u", ",", "y"}], "]"}], " ", 
             RowBox[{"\[Delta]Gxu", "[", 
              RowBox[{"t", ",", "u", ",", "y"}], "]"}], " ", 
             SuperscriptBox["\[Epsilon]", "2"]}], 
            RowBox[{
             SuperscriptBox[
              RowBox[{"at", "[", "u", "]"}], "2"], " ", 
             SuperscriptBox[
              RowBox[{"ax", "[", "u", "]"}], "2"], " ", 
             RowBox[{"NN", "[", "u", "]"}]}]]}], "+", 
          InterpretationBox[
           SuperscriptBox[
            RowBox[{"O", "[", "\[Epsilon]", "]"}], "4"],
           SeriesData[$CellContext`\[Epsilon], 0, {}, 2, 4, 1],
           Editable->False]}],
         SeriesData[$CellContext`\[Epsilon], 
          0, {-$CellContext`at[$CellContext`u]^(-2) \
$CellContext`ax[$CellContext`u]^(-2) $CellContext`NN[$CellContext`u]^(-1) \
$CellContext`\[Delta]Gtx[$CellContext`t, $CellContext`u, $CellContext`y] \
$CellContext`\[Delta]Gxu[$CellContext`t, $CellContext`u, $CellContext`y]}, 2, 
          4, 1],
         Editable->False], 
        InterpretationBox[
         RowBox[{
          RowBox[{"-", 
           FractionBox[
            RowBox[{
             RowBox[{"\[Delta]Gxu", "[", 
              RowBox[{"t", ",", "u", ",", "y"}], "]"}], " ", "\[Epsilon]"}], 
            RowBox[{
             SuperscriptBox[
              RowBox[{"ax", "[", "u", "]"}], "2"], " ", 
             RowBox[{"NN", "[", "u", "]"}]}]]}], "+", 
          InterpretationBox[
           SuperscriptBox[
            RowBox[{"O", "[", "\[Epsilon]", "]"}], "3"],
           SeriesData[$CellContext`\[Epsilon], 0, {}, 1, 3, 1],
           Editable->False]}],
         SeriesData[$CellContext`\[Epsilon], 
          0, {-$CellContext`ax[$CellContext`u]^(-2) \
$CellContext`NN[$CellContext`u]^(-1) $CellContext`\[Delta]Gxu[$CellContext`t, \
$CellContext`u, $CellContext`y]}, 1, 3, 1],
         Editable->False], 
        InterpretationBox[
         RowBox[{
          FractionBox[
           RowBox[{
            RowBox[{"\[Delta]Gxu", "[", 
             RowBox[{"t", ",", "u", ",", "y"}], "]"}], " ", 
            RowBox[{"\[Delta]Gxy", "[", 
             RowBox[{"t", ",", "u", ",", "y"}], "]"}], " ", 
            SuperscriptBox["\[Epsilon]", "2"]}], 
           RowBox[{
            SuperscriptBox[
             RowBox[{"ax", "[", "u", "]"}], "4"], " ", 
            RowBox[{"NN", "[", "u", "]"}]}]], "+", 
          InterpretationBox[
           SuperscriptBox[
            RowBox[{"O", "[", "\[Epsilon]", "]"}], "4"],
           SeriesData[$CellContext`\[Epsilon], 0, {}, 2, 4, 1],
           Editable->False]}],
         SeriesData[$CellContext`\[Epsilon], 
          0, {$CellContext`ax[$CellContext`u]^(-4) \
$CellContext`NN[$CellContext`u]^(-1) $CellContext`\[Delta]Gxu[$CellContext`t, \
$CellContext`u, $CellContext`y] $CellContext`\[Delta]Gxy[$CellContext`t, \
$CellContext`u, $CellContext`y]}, 2, 4, 1],
         Editable->False], 
        InterpretationBox[
         RowBox[{
          FractionBox["1", 
           RowBox[{"NN", "[", "u", "]"}]], "+", 
          FractionBox[
           RowBox[{
            SuperscriptBox[
             RowBox[{"\[Delta]Gxu", "[", 
              RowBox[{"t", ",", "u", ",", "y"}], "]"}], "2"], " ", 
            SuperscriptBox["\[Epsilon]", "2"]}], 
           RowBox[{
            SuperscriptBox[
             RowBox[{"ax", "[", "u", "]"}], "2"], " ", 
            SuperscriptBox[
             RowBox[{"NN", "[", "u", "]"}], "2"]}]], "+", 
          InterpretationBox[
           SuperscriptBox[
            RowBox[{"O", "[", "\[Epsilon]", "]"}], "4"],
           SeriesData[$CellContext`\[Epsilon], 0, {}, 0, 4, 1],
           Editable->False]}],
         SeriesData[$CellContext`\[Epsilon], 
          0, {$CellContext`NN[$CellContext`u]^(-1), 
           0, $CellContext`ax[$CellContext`u]^(-2) \
$CellContext`NN[$CellContext`u]^(-2) $CellContext`\[Delta]Gxu[$CellContext`t, \
$CellContext`u, $CellContext`y]^2}, 0, 4, 1],
         Editable->False]}
      },
      GridBoxAlignment->{
       "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
        "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]]}],
  SequenceForm["gUU = ", 
   MatrixForm[{{
      SeriesData[$CellContext`\[Epsilon], 
       0, {(-1) $CellContext`at[$CellContext`u]^(-2), 
        0, $CellContext`at[$CellContext`u]^(-4) \
$CellContext`ax[$CellContext`u]^(-2) $CellContext`\[Delta]Gtx[$CellContext`t, \
$CellContext`u, $CellContext`y]^2}, 0, 4, 1], 
      SeriesData[$CellContext`\[Epsilon], 
       0, {$CellContext`at[$CellContext`u]^(-2) \
$CellContext`ax[$CellContext`u]^(-2) $CellContext`\[Delta]Gtx[$CellContext`t, \
$CellContext`u, $CellContext`y]}, 1, 3, 1], 
      SeriesData[$CellContext`\[Epsilon], 
       0, {-$CellContext`at[$CellContext`u]^(-2) \
$CellContext`ax[$CellContext`u]^(-4) $CellContext`\[Delta]Gtx[$CellContext`t, \
$CellContext`u, $CellContext`y] $CellContext`\[Delta]Gxy[$CellContext`t, \
$CellContext`u, $CellContext`y]}, 2, 4, 1], 
      SeriesData[$CellContext`\[Epsilon], 
       0, {-$CellContext`at[$CellContext`u]^(-2) \
$CellContext`ax[$CellContext`u]^(-2) $CellContext`NN[$CellContext`u]^(-1) \
$CellContext`\[Delta]Gtx[$CellContext`t, $CellContext`u, $CellContext`y] \
$CellContext`\[Delta]Gxu[$CellContext`t, $CellContext`u, $CellContext`y]}, 2, 
       4, 1]}, {
      SeriesData[$CellContext`\[Epsilon], 
       0, {$CellContext`at[$CellContext`u]^(-2) \
$CellContext`ax[$CellContext`u]^(-2) $CellContext`\[Delta]Gtx[$CellContext`t, \
$CellContext`u, $CellContext`y]}, 1, 3, 1], 
      SeriesData[$CellContext`\[Epsilon], 
       0, {$CellContext`ax[$CellContext`u]^(-2), 
        0, $CellContext`at[$CellContext`u]^(-2) \
$CellContext`ax[$CellContext`u]^(-6) $CellContext`NN[$CellContext`u]^(-1) \
(-$CellContext`ax[$CellContext`u]^2 $CellContext`NN[$CellContext`u] \
$CellContext`\[Delta]Gtx[$CellContext`t, $CellContext`u, $CellContext`y]^2 + \
$CellContext`at[$CellContext`u]^2 $CellContext`ax[$CellContext`u]^2 \
$CellContext`\[Delta]Gxu[$CellContext`t, $CellContext`u, $CellContext`y]^2 + \
$CellContext`at[$CellContext`u]^2 $CellContext`NN[$CellContext`u] \
$CellContext`\[Delta]Gxy[$CellContext`t, $CellContext`u, $CellContext`y]^2)}, 
       0, 4, 1], 
      SeriesData[$CellContext`\[Epsilon], 
       0, {-$CellContext`ax[$CellContext`u]^(-4) \
$CellContext`\[Delta]Gxy[$CellContext`t, $CellContext`u, $CellContext`y]}, 1, 
       3, 1], 
      SeriesData[$CellContext`\[Epsilon], 
       0, {-$CellContext`ax[$CellContext`u]^(-2) \
$CellContext`NN[$CellContext`u]^(-1) $CellContext`\[Delta]Gxu[$CellContext`t, \
$CellContext`u, $CellContext`y]}, 1, 3, 1]}, {
      SeriesData[$CellContext`\[Epsilon], 
       0, {-$CellContext`at[$CellContext`u]^(-2) \
$CellContext`ax[$CellContext`u]^(-4) $CellContext`\[Delta]Gtx[$CellContext`t, \
$CellContext`u, $CellContext`y] $CellContext`\[Delta]Gxy[$CellContext`t, \
$CellContext`u, $CellContext`y]}, 2, 4, 1], 
      SeriesData[$CellContext`\[Epsilon], 
       0, {-$CellContext`ax[$CellContext`u]^(-4) \
$CellContext`\[Delta]Gxy[$CellContext`t, $CellContext`u, $CellContext`y]}, 1, 
       3, 1], 
      SeriesData[$CellContext`\[Epsilon], 
       0, {$CellContext`ax[$CellContext`u]^(-2), 
        0, $CellContext`ax[$CellContext`u]^(-6) \
$CellContext`\[Delta]Gxy[$CellContext`t, $CellContext`u, $CellContext`y]^2}, 
       0, 4, 1], 
      SeriesData[$CellContext`\[Epsilon], 
       0, {$CellContext`ax[$CellContext`u]^(-4) \
$CellContext`NN[$CellContext`u]^(-1) $CellContext`\[Delta]Gxu[$CellContext`t, \
$CellContext`u, $CellContext`y] $CellContext`\[Delta]Gxy[$CellContext`t, \
$CellContext`u, $CellContext`y]}, 2, 4, 1]}, {
      SeriesData[$CellContext`\[Epsilon], 
       0, {-$CellContext`at[$CellContext`u]^(-2) \
$CellContext`ax[$CellContext`u]^(-2) $CellContext`NN[$CellContext`u]^(-1) \
$CellContext`\[Delta]Gtx[$CellContext`t, $CellContext`u, $CellContext`y] \
$CellContext`\[Delta]Gxu[$CellContext`t, $CellContext`u, $CellContext`y]}, 2, 
       4, 1], 
      SeriesData[$CellContext`\[Epsilon], 
       0, {-$CellContext`ax[$CellContext`u]^(-2) \
$CellContext`NN[$CellContext`u]^(-1) $CellContext`\[Delta]Gxu[$CellContext`t, \
$CellContext`u, $CellContext`y]}, 1, 3, 1], 
      SeriesData[$CellContext`\[Epsilon], 
       0, {$CellContext`ax[$CellContext`u]^(-4) \
$CellContext`NN[$CellContext`u]^(-1) $CellContext`\[Delta]Gxu[$CellContext`t, \
$CellContext`u, $CellContext`y] $CellContext`\[Delta]Gxy[$CellContext`t, \
$CellContext`u, $CellContext`y]}, 2, 4, 1], 
      SeriesData[$CellContext`\[Epsilon], 
       0, {$CellContext`NN[$CellContext`u]^(-1), 
        0, $CellContext`ax[$CellContext`u]^(-2) \
$CellContext`NN[$CellContext`u]^(-2) $CellContext`\[Delta]Gxu[$CellContext`t, \
$CellContext`u, $CellContext`y]^2}, 0, 4, 1]}}]],
  Editable->False]], "Print",
 CellChangeTimes->{3.7701198118599453`*^9, 3.77012026696865*^9, 
  3.7701221023384695`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"gUU computed in \"\>", "\[InvisibleSpace]", 
   "0.015999999999998238`", "\[InvisibleSpace]", "\<\" sec\"\>"}],
  SequenceForm["gUU computed in ", 0.015999999999998238`, " sec"],
  Editable->False]], "Print",
 CellChangeTimes->{3.7701198118599453`*^9, 3.77012026696865*^9, 
  3.7701221023494406`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Gamma computed in \"\>", "\[InvisibleSpace]", 
   "0.04700000000000415`", "\[InvisibleSpace]", "\<\" sec\"\>"}],
  SequenceForm["Gamma computed in ", 0.04700000000000415, " sec"],
  Editable->False]], "Print",
 CellChangeTimes->{3.7701198118599453`*^9, 3.77012026696865*^9, 
  3.7701221023564224`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Riemann(dddd) computed in \"\>", "\[InvisibleSpace]", 
   "0.20299999999999585`", "\[InvisibleSpace]", "\<\" sec\"\>"}],
  SequenceForm["Riemann(dddd) computed in ", 0.20299999999999585`, " sec"],
  Editable->False]], "Print",
 CellChangeTimes->{3.7701198118599453`*^9, 3.77012026696865*^9, 
  3.770122102553895*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Riemann(Uddd) computed in \"\>", "\[InvisibleSpace]", 
   "1.8130000000000024`", "\[InvisibleSpace]", "\<\" sec\"\>"}],
  SequenceForm["Riemann(Uddd) computed in ", 1.8130000000000024`, " sec"],
  Editable->False]], "Print",
 CellChangeTimes->{3.7701198118599453`*^9, 3.77012026696865*^9, 
  3.7701221043587246`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ricci computed in \"\>", "\[InvisibleSpace]", 
   "0.5779999999999959`", "\[InvisibleSpace]", "\<\" sec\"\>"}],
  SequenceForm["Ricci computed in ", 0.5779999999999959, " sec"],
  Editable->False]], "Print",
 CellChangeTimes->{3.7701198118599453`*^9, 3.77012026696865*^9, 
  3.770122104960625*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Weyl computed in \"\>", "\[InvisibleSpace]", 
   "1.5930000000000035`", "\[InvisibleSpace]", "\<\" sec\"\>"}],
  SequenceForm["Weyl computed in ", 1.5930000000000035`, " sec"],
  Editable->False]], "Print",
 CellChangeTimes->{3.7701198118599453`*^9, 3.77012026696865*^9, 
  3.7701221065603743`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Einstein computed in \"\>", "\[InvisibleSpace]", 
   "0.39099999999999824`", "\[InvisibleSpace]", "\<\" sec\"\>"}],
  SequenceForm["Einstein computed in ", 0.39099999999999824`, " sec"],
  Editable->False]], "Print",
 CellChangeTimes->{3.7701198118599453`*^9, 3.77012026696865*^9, 
  3.7701221069662886`*^9}]
}, Open  ]]
}, Open  ]],

Cell[TextData[StyleBox["Huge difference if you do more complicated stuff !!",
 FontWeight->"Bold"]], "Text",
 CellChangeTimes->{{3.7701194713424625`*^9, 3.7701194794284687`*^9}}],

Cell[" ", "Text",
 Editable->False,
 Selectable->False,
 CellFrame->{{0, 0}, {0, 0.5}},
 ShowCellBracket->False,
 CellMargins->{{0, 0}, {1, 1}},
 CellElementSpacings->{"CellMinHeight"->1},
 CellFrameMargins->0,
 CellFrameColor->RGBColor[0, 0, 1],
 CellSize->{Inherited, 3}],

Cell[TextData[StyleBox["Ansatz for matter fields",
 FontWeight->"Bold"]], "Text",
 CellChangeTimes->{{3.7701194508262987`*^9, 3.7701194551289864`*^9}, {
  3.7733919044526453`*^9, 3.7733919049365463`*^9}}],

Cell[BoxData[{
 RowBox[{"Ad", ":=", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"At", "[", "u", "]"}], ",", 
    RowBox[{"\[Epsilon]", "*", 
     RowBox[{"\[Delta]Ax", "[", 
      RowBox[{"t", ",", "u", ",", "y"}], "]"}]}], ",", "0", ",", "0"}], 
   "}"}]}], "\[IndentingNewLine]", 
 RowBox[{"AD", ":=", 
  RowBox[{"Raise", "[", 
   RowBox[{"Ad", ",", "1"}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"Add", ":=", 
  RowBox[{"covD", "[", "Ad", "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"FAdd", ":=", 
  RowBox[{
   RowBox[{"covD", "[", "Ad", "]"}], "-", 
   RowBox[{"Transpose", "[", 
    RowBox[{"covD", "[", "Ad", "]"}], "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{"FADd", ":=", 
  RowBox[{"Raise", "[", 
   RowBox[{"FAdd", ",", "1"}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"FADD", ":=", 
  RowBox[{"Raise", "[", 
   RowBox[{"FAdd", ",", "1", ",", "2"}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"F2A", ":=", 
  RowBox[{"Contract", "[", 
   RowBox[{
    RowBox[{"Outer", "[", 
     RowBox[{"Times", ",", "FAdd", ",", "FADD"}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"1", ",", "3"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"2", ",", "4"}], "}"}]}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Alpha]\[Alpha]", "[", "u_", "]"}], ":=", "1"}], "\n", 
 RowBox[{
  RowBox[{"\[Phi]xd", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"\[Epsilon]", " ", 
      RowBox[{
       SuperscriptBox["\[Delta]\[Phi]x", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"1", ",", "0", ",", "0"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"t", ",", "u", ",", "y"}], "]"}]}], ",", 
     RowBox[{"\[Alpha]\[Alpha]", "[", "u", "]"}], ",", 
     RowBox[{"\[Epsilon]", " ", 
      RowBox[{
       SuperscriptBox["\[Delta]\[Phi]x", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"0", ",", "0", ",", "1"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"t", ",", "u", ",", "y"}], "]"}]}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"\[Alpha]\[Alpha]", "'"}], "[", "u", "]"}], "x"}], " ", "+", 
      RowBox[{"\[Epsilon]", " ", 
       RowBox[{
        SuperscriptBox["\[Delta]\[Phi]x", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"0", ",", "1", ",", "0"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"t", ",", "u", ",", "y"}], "]"}]}]}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Phi]yd", "=", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", 
     RowBox[{"\[Alpha]\[Alpha]", "[", "u", "]"}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"\[Alpha]\[Alpha]", "'"}], "[", "u", "]"}], " ", "y"}]}], 
    "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Phi]xU", "=", 
   RowBox[{"Raise", "[", 
    RowBox[{"\[Phi]xd", ",", "1"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Phi]yU", "=", 
   RowBox[{"Raise", "[", 
    RowBox[{"\[Phi]yd", ",", "1"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"X", "=", 
   FractionBox[
    RowBox[{
     RowBox[{"\[Phi]xU", ".", "\[Phi]xd"}], "+", 
     RowBox[{"\[Phi]yU", ".", "\[Phi]yd"}]}], "2"]}], ";"}]}], "Input",
 CellChangeTimes->{{3.572867901441095*^9, 3.572867909621563*^9}, {
   3.572867947587734*^9, 3.572867964232686*^9}, 3.572868004770005*^9, {
   3.5728681548565893`*^9, 3.572868160515913*^9}, {3.5885706227857265`*^9, 
   3.5885706335743437`*^9}, {3.5886763282075176`*^9, 3.588676328686545*^9}, {
   3.588679161875594*^9, 3.588679162435626*^9}, {3.589176613958622*^9, 
   3.5891766403151293`*^9}, {3.5891781868285847`*^9, 
   3.5891781889057035`*^9}, {3.589202741782793*^9, 3.5892027467890797`*^9}, {
   3.5892580858651075`*^9, 3.58925808817824*^9}, {3.5892581726700726`*^9, 
   3.58925817297509*^9}, {3.59211606757362*^9, 3.5921160700067587`*^9}, {
   3.5922171668125076`*^9, 3.592217179860254*^9}, {3.592567787601239*^9, 
   3.5925677879202576`*^9}, {3.59256795073757*^9, 3.592567951300602*^9}, {
   3.592722473010656*^9, 3.592722473486683*^9}, {3.592914712905187*^9, 
   3.5929147138212395`*^9}, {3.593168440243997*^9, 3.5931684552968583`*^9}, {
   3.61267945371039*^9, 3.612679459666366*^9}, {3.6126801788663993`*^9, 
   3.612680193122916*^9}, {3.6128928336151857`*^9, 3.612892840685255*^9}, {
   3.6128936214712353`*^9, 3.6128936261751757`*^9}, {3.612901670067477*^9, 
   3.6129016848401947`*^9}, {3.6199304511005983`*^9, 3.619930456673005*^9}, 
   3.620025645677609*^9, 3.620033153563682*^9, {3.6203787248857403`*^9, 
   3.6203787252081413`*^9}, {3.624009548298813*^9, 3.624009568424783*^9}, {
   3.6240096075360465`*^9, 3.6240096081454506`*^9}, {3.6427418995561266`*^9, 
   3.6427419063085957`*^9}, {3.642742108843665*^9, 3.642742110713902*^9}, {
   3.6440610763844852`*^9, 3.644061104103932*^9}, {3.6441478118823595`*^9, 
   3.644147820232916*^9}, {3.6453784957744927`*^9, 3.6453785017864933`*^9}, {
   3.645379441627304*^9, 3.6453794424688697`*^9}, {3.7701194343771877`*^9, 
   3.7701194348648825`*^9}, {3.7701197318046637`*^9, 
   3.7701197318854437`*^9}, {3.7701199584222336`*^9, 3.7701199591567974`*^9}}],

Cell[" ", "Text",
 Editable->False,
 Selectable->False,
 CellFrame->{{0, 0}, {0, 0.5}},
 ShowCellBracket->False,
 CellMargins->{{0, 0}, {1, 1}},
 CellElementSpacings->{"CellMinHeight"->1},
 CellFrameMargins->0,
 CellFrameColor->RGBColor[0, 0, 1],
 CellSize->{Inherited, 3}],

Cell[TextData[{
 "The lagrangian is : Sqrt[detg](R-2\[CapitalLambda] ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       SuperscriptBox["F", "2"], "2"]}], "-", 
     RowBox[{"2", 
      SuperscriptBox["m", "2"], 
      RowBox[{"V", "(", "X", ")"}]}]}], " ", ")"}], TraditionalForm]]]
}], "Text",
 CellChangeTimes->{{3.64406121437044*^9, 3.644061245514166*^9}, {
  3.6453734884346733`*^9, 3.645373490439005*^9}, {3.7733919166250744`*^9, 
  3.773391927016426*^9}},
 FontSize->18,
 FontWeight->"Bold",
 Background->RGBColor[1, 1, 0]],

Cell[BoxData[
 RowBox[{
  RowBox[{"ll", "=", 
   RowBox[{
    FractionBox["1", "2"], 
    SqrtBox[
     FractionBox["detg", 
      RowBox[{
       RowBox[{"-", 
        SuperscriptBox[
         RowBox[{"at", "[", "u", "]"}], "2"]}], " ", 
       SuperscriptBox[
        RowBox[{"ax", "[", "u", "]"}], "4"], " ", 
       RowBox[{"NN", "[", "u", "]"}]}]]], 
    RowBox[{"at", "[", "u", "]"}], " ", 
    SuperscriptBox[
     RowBox[{"ax", "[", "u", "]"}], "2"], " ", 
    SqrtBox[
     RowBox[{"NN", "[", "u", "]"}]], 
    RowBox[{"(", 
     RowBox[{"R", "-", 
      RowBox[{"2", "\[CapitalLambda]"}], "+", 
      RowBox[{"-", 
       FractionBox["F2A", "2"]}], "-", " ", 
      RowBox[{"2", " ", "m2", " ", 
       RowBox[{"V", "[", "X", "]"}]}]}], ")"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.6200341676054163`*^9, 3.620034215743165*^9}, {
   3.620034458244574*^9, 3.6200344612821217`*^9}, {3.620378776150002*^9, 
   3.620378781381852*^9}, {3.621336515409584*^9, 3.6213365267986593`*^9}, {
   3.62235246555513*^9, 3.6223524737692547`*^9}, {3.626786168919361*^9, 
   3.6267861778572745`*^9}, 3.639302325386151*^9, {3.6453734988155828`*^9, 
   3.645373501123119*^9}, {3.645378749807555*^9, 3.6453787504229574`*^9}, {
   3.7701194930964537`*^9, 3.770119501704841*^9}, {3.770120180306583*^9, 
   3.770120180691066*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"ll0", "=", 
   RowBox[{
    RowBox[{"SeriesCoefficient", "[", 
     RowBox[{"ll", ",", "0"}], "]"}], "//", "FS"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"ll1", "=", 
  RowBox[{
   RowBox[{"SeriesCoefficient", "[", 
    RowBox[{"ll", ",", "1"}], "]"}], "//", "FS"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ll2", "=", 
   RowBox[{
    RowBox[{"SeriesCoefficient", "[", 
     RowBox[{"ll", ",", "2"}], "]"}], "//", "FS"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.620034237198539*^9, 3.62003425835084*^9}, {
  3.62003429885275*^9, 3.620034350132928*^9}, {3.6200344361985683`*^9, 
  3.6200344468218403`*^9}, {3.644061116901449*^9, 3.644061118898778*^9}, {
  3.7701195045012293`*^9, 3.770119535096839*^9}}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{
  3.6240096364749346`*^9, 3.624033643152733*^9, 3.62404084033712*^9, 
   3.624082688479106*^9, 3.6241100289574356`*^9, 3.6241103813181553`*^9, 
   3.6242153475139446`*^9, 3.6247888384278493`*^9, 3.6249477340865545`*^9, 
   3.6249489951001115`*^9, 3.6249727425983667`*^9, 3.625139536693277*^9, 
   3.6252934982595854`*^9, 3.625305461228637*^9, 3.6253072060484614`*^9, 
   3.6253371226924047`*^9, 3.625380284340048*^9, 3.6254677230872693`*^9, 
   3.6255512129718947`*^9, 3.625574276388364*^9, 3.625659596591069*^9, 
   3.6256791780639105`*^9, 3.6257430464871454`*^9, 3.625751271036156*^9, 
   3.625986204713917*^9, 3.6267862695021267`*^9, 3.6267871446362915`*^9, 
   3.626806430724227*^9, 3.6270378358877463`*^9, 3.6270603904877496`*^9, 
   3.6271137791254773`*^9, 3.62714241106964*^9, 3.6272070695976315`*^9, 
   3.6272071922751737`*^9, 3.6272365744651837`*^9, 3.6272377772240467`*^9, 
   3.62728102733982*^9, 3.627302214214661*^9, 3.627304856715891*^9, 
   3.6273152617974167`*^9, 3.6273185821207542`*^9, 3.6273671789153576`*^9, 
   3.627395928934292*^9, 3.6274938674557657`*^9, 3.627914383021388*^9, 
   3.6280006949656944`*^9, 3.6286211666323442`*^9, 3.639302396968732*^9, 
   3.639917136266388*^9, 3.6427420748871884`*^9, 3.6427421223956313`*^9, 
   3.6440612730434866`*^9, 3.64413359815007*^9, 3.6441480111553164`*^9, {
   3.6453738555907516`*^9, 3.6453738815950556`*^9}, 3.6453787802117853`*^9, 
   3.6453796638269916`*^9, 3.6454270339819307`*^9, {3.770119523935339*^9, 
   3.7701195355830774`*^9}, 3.770119741350311*^9, 3.7701199811737523`*^9, 
   3.770120273710557*^9, 3.7701221088517776`*^9}]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Equations of motion", "Section",
 CellChangeTimes->{{3.6240096569759517`*^9, 3.6240096602104826`*^9}}],

Cell[BoxData[
 RowBox[{"<<", "VariationalMethods`"}]], "Input",
 CellChangeTimes->{3.5919628000845413`*^9}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"eqN", "=", 
   RowBox[{
    RowBox[{"8", " ", 
     RowBox[{"at", "[", "u", "]"}], " ", 
     SuperscriptBox[
      RowBox[{"NN", "[", "u", "]"}], 
      RowBox[{"3", "/", "2"}]], " ", 
     RowBox[{
      RowBox[{"EulerEquations", "[", 
       RowBox[{"ll0", ",", 
        RowBox[{"NN", "[", "u", "]"}], ",", 
        RowBox[{"{", "u", "}"}]}], "]"}], "[", 
      RowBox[{"[", "1", "]"}], "]"}]}], "//", "FS"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"eqat", "=", 
   RowBox[{
    RowBox[{"4", " ", 
     SuperscriptBox[
      RowBox[{"at", "[", "u", "]"}], "2"], " ", 
     SuperscriptBox[
      RowBox[{"NN", "[", "u", "]"}], 
      RowBox[{"3", "/", "2"}]], " ", 
     RowBox[{
      RowBox[{"EulerEquations", "[", 
       RowBox[{"ll0", ",", 
        RowBox[{"at", "[", "u", "]"}], ",", 
        RowBox[{"{", "u", "}"}]}], "]"}], "[", 
      RowBox[{"[", "1", "]"}], "]"}]}], "//", "FS"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"eqax", "=", 
   RowBox[{
    RowBox[{
     FractionBox["1", 
      FractionBox["1", 
       RowBox[{"2", " ", 
        RowBox[{"ax", "[", "u", "]"}], " ", 
        SuperscriptBox[
         RowBox[{"NN", "[", "u", "]"}], 
         RowBox[{"3", "/", "2"}]]}]]], 
     RowBox[{
      RowBox[{"EulerEquations", "[", 
       RowBox[{"ll0", ",", 
        RowBox[{"ax", "[", "u", "]"}], ",", 
        RowBox[{"{", "u", "}"}]}], "]"}], "[", 
      RowBox[{"[", "1", "]"}], "]"}]}], "//", "FS"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"eqAt", "=", 
   RowBox[{
    RowBox[{
     FractionBox["1", 
      RowBox[{
       FractionBox["1", 
        RowBox[{"2", " ", 
         SuperscriptBox[
          RowBox[{"at", "[", "u", "]"}], "4"], " ", 
         SuperscriptBox[
          RowBox[{"NN", "[", "u", "]"}], 
          RowBox[{"5", "/", "2"}]]}]], 
       RowBox[{"ax", "[", "u", "]"}]}]], 
     RowBox[{
      RowBox[{"EulerEquations", "[", 
       RowBox[{"ll0", ",", 
        RowBox[{"At", "[", "u", "]"}], ",", 
        RowBox[{"{", "u", "}"}]}], "]"}], "[", 
      RowBox[{"[", "1", "]"}], "]"}]}], "//", "FS"}]}], ";"}]}], "Input",
 CellChangeTimes->CompressedData["
1:eJxTTMoPSmViYGAQBmIQXfLwkh7P61eOGrtuGYDoHNcZ/iDa4NTWUBCd7rbC
TwBI16Qe9gfRj7y75oJop7pVYLr9Lsubqh+vHDfNzwDTdzIyZauB9Cr+vwog
+vOT9TnLgPSzasFcEB2UFpy4AkjfspRIBtGbmG3jVwHpUONSMD0hhltgNZAu
WRUJpqfob41V/f3KkWftfTB9ie9xIoju/eOcCqLzVy+arQakv71cA6Y1zwqs
A9EhOcpg2udo2S97hteOahce/gXR0ZZv1/1Sfu1YZHRoPYi+5tRtwKT52tFr
4QMwveXisjIQvW/9ajA97WX6+ndibxxfXn4NpgFv8KYG
  "]],

Cell[TextData[StyleBox["BE CAREFUL! I do this here because I already know the \
results",
 FontWeight->"Bold"]], "Text",
 CellChangeTimes->{{3.770119558216744*^9, 3.7701195688181963`*^9}}],

Cell[" ", "Text",
 Editable->False,
 Selectable->False,
 CellFrame->{{0, 0}, {0, 0.5}},
 ShowCellBracket->False,
 CellMargins->{{0, 0}, {1, 1}},
 CellElementSpacings->{"CellMinHeight"->1},
 CellFrameMargins->0,
 CellFrameColor->RGBColor[0, 0, 1],
 CellSize->{Inherited, 3}],

Cell[" ", "Text",
 Editable->False,
 Selectable->False,
 CellFrame->{{0, 0}, {0, 0.5}},
 ShowCellBracket->False,
 CellMargins->{{0, 0}, {1, 1}},
 CellElementSpacings->{"CellMinHeight"->1},
 CellFrameMargins->0,
 CellFrameColor->RGBColor[0, 0, 1],
 CellSize->{Inherited, 3}],

Cell[TextData[StyleBox["Ansatz for the metric and the Gauge field",
 FontWeight->"Bold"]], "Text",
 CellChangeTimes->{{3.7701195779180164`*^9, 3.7701195828056393`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"at", "[", "u_", "]"}], ":=", 
  RowBox[{
   FractionBox["1", "u"], 
   SqrtBox[
    RowBox[{"f", "[", "u", "]"}]]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ax", "[", "u_", "]"}], ":=", 
  FractionBox["1", "u"]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"NN", "[", "u_", "]"}], ":=", 
  RowBox[{
   FractionBox["1", 
    SuperscriptBox["u", "2"]], 
   FractionBox["1", 
    RowBox[{"f", "[", "u", "]"}]]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"At", "[", "u_", "]"}], "=", 
   RowBox[{"\[Mu]", "-", 
    RowBox[{"\[Rho]", " ", "u"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Rho]", "=", 
   RowBox[{"\[Mu]", "/", "uh"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"-", 
    SuperscriptBox["u", "6"]}], "eqN"}], "//", "FS"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"-", " ", 
    SuperscriptBox["u", 
     RowBox[{"8", " "}]]}], 
   RowBox[{"f", "[", "u", "]"}], "eqat"}], "//", 
  "FS"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"-", " ", 
    SuperscriptBox["u", "7"]}], " ", 
   SuperscriptBox[
    RowBox[{"f", "[", "u", "]"}], 
    RowBox[{"3", "/", "2"}]], "eqax"}], "//", "FS"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   FractionBox["1", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       SqrtBox[
        FractionBox["1", 
         RowBox[{
          SuperscriptBox["u", "2"], " ", 
          RowBox[{"f", "[", "u", "]"}]}]]], " "}], 
      SuperscriptBox["u", "10"]]}]], "eqAt"}], "//", "FS"}]}], "Input",
 CellChangeTimes->{{3.6240099221762233`*^9, 3.6240099971173306`*^9}, {
   3.6240411235638123`*^9, 3.6240411239075785`*^9}, {3.624082738887782*^9, 
   3.6240827403566036`*^9}, {3.626786333380085*^9, 3.626786348474547*^9}, 
   3.6267864925749445`*^9, 3.64274220274082*^9, {3.645373946556288*^9, 
   3.6453739513164573`*^9}, {3.7701195892230463`*^9, 3.7701195988815784`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"4", " ", "\[CapitalLambda]"}], "+", 
  FractionBox[
   RowBox[{"2", " ", 
    SuperscriptBox["u", "4"], " ", 
    SuperscriptBox["\[Mu]", "2"]}], 
   SuperscriptBox["uh", "2"]], "+", 
  RowBox[{"12", " ", 
   RowBox[{"f", "[", "u", "]"}]}], "+", 
  RowBox[{"4", " ", "m2", " ", 
   RowBox[{"V", "[", 
    SuperscriptBox["u", "2"], "]"}]}], "-", 
  RowBox[{"4", " ", "u", " ", 
   RowBox[{
    SuperscriptBox["f", "\[Prime]",
     MultilineFunction->None], "[", "u", "]"}]}]}]], "Output",
 CellChangeTimes->{{3.6267863344426255`*^9, 3.6267863492245593`*^9}, 
   3.6267864930124493`*^9, 3.6267871656685133`*^9, 3.6268064349470215`*^9, 
   3.6270378403933425`*^9, 3.6270603941739197`*^9, 3.6271137827975216`*^9, 
   3.627142415908752*^9, 3.6272070848795867`*^9, 3.6272072982331905`*^9, 
   3.627236580682451*^9, 3.6272377816491995`*^9, 3.627281031933813*^9, 
   3.6273022181211205`*^9, 3.6273048602317047`*^9, 3.6273152663206887`*^9, 
   3.6273185869850116`*^9, 3.627367182524929*^9, 3.6273959349653234`*^9, 
   3.627493871967763*^9, 3.6279143876694794`*^9, 3.628000700295241*^9, 
   3.628621170913803*^9, 3.639302413294588*^9, 3.6399171400048914`*^9, {
   3.642742196160463*^9, 3.6427422033972497`*^9}, 3.6427433670655193`*^9, 
   3.6440613164033384`*^9, 3.6441336117130957`*^9, {3.6441480168150787`*^9, 
   3.6441480208087406`*^9}, 3.644148106695032*^9, {3.6453739424695673`*^9, 
   3.6453739528975077`*^9}, 3.6453789640213428`*^9, 3.645379714581415*^9, 
   3.6454270399318895`*^9, 3.770119602949752*^9, 3.7701199933270197`*^9, 
   3.7701202795071425`*^9, 3.7701221153470993`*^9},
 FontWeight->"Bold",
 Background->RGBColor[1, 0.85, 0.85]],

Cell[BoxData[
 RowBox[{
  RowBox[{"4", " ", "\[CapitalLambda]"}], "+", 
  FractionBox[
   RowBox[{"2", " ", 
    SuperscriptBox["u", "4"], " ", 
    SuperscriptBox["\[Mu]", "2"]}], 
   SuperscriptBox["uh", "2"]], "+", 
  RowBox[{"12", " ", 
   RowBox[{"f", "[", "u", "]"}]}], "+", 
  RowBox[{"4", " ", "m2", " ", 
   RowBox[{"V", "[", 
    SuperscriptBox["u", "2"], "]"}]}], "-", 
  RowBox[{"4", " ", "u", " ", 
   RowBox[{
    SuperscriptBox["f", "\[Prime]",
     MultilineFunction->None], "[", "u", "]"}]}]}]], "Output",
 CellChangeTimes->{{3.6267863344426255`*^9, 3.6267863492245593`*^9}, 
   3.6267864930124493`*^9, 3.6267871656685133`*^9, 3.6268064349470215`*^9, 
   3.6270378403933425`*^9, 3.6270603941739197`*^9, 3.6271137827975216`*^9, 
   3.627142415908752*^9, 3.6272070848795867`*^9, 3.6272072982331905`*^9, 
   3.627236580682451*^9, 3.6272377816491995`*^9, 3.627281031933813*^9, 
   3.6273022181211205`*^9, 3.6273048602317047`*^9, 3.6273152663206887`*^9, 
   3.6273185869850116`*^9, 3.627367182524929*^9, 3.6273959349653234`*^9, 
   3.627493871967763*^9, 3.6279143876694794`*^9, 3.628000700295241*^9, 
   3.628621170913803*^9, 3.639302413294588*^9, 3.6399171400048914`*^9, {
   3.642742196160463*^9, 3.6427422033972497`*^9}, 3.6427433670655193`*^9, 
   3.6440613164033384`*^9, 3.6441336117130957`*^9, {3.6441480168150787`*^9, 
   3.6441480208087406`*^9}, 3.644148106695032*^9, {3.6453739424695673`*^9, 
   3.6453739528975077`*^9}, 3.6453789640213428`*^9, 3.645379714581415*^9, 
   3.6454270399318895`*^9, 3.770119602949752*^9, 3.7701199933270197`*^9, 
   3.7701202795071425`*^9, 3.7701221153520856`*^9},
 FontWeight->"Bold",
 Background->RGBColor[1, 0.85, 0.85]],

Cell[BoxData[
 RowBox[{
  RowBox[{"4", " ", "\[CapitalLambda]"}], "-", 
  FractionBox[
   RowBox[{"2", " ", 
    SuperscriptBox["u", "4"], " ", 
    SuperscriptBox["\[Mu]", "2"]}], 
   SuperscriptBox["uh", "2"]], "+", 
  RowBox[{"12", " ", 
   RowBox[{"f", "[", "u", "]"}]}], "+", 
  RowBox[{"4", " ", "m2", " ", 
   RowBox[{"V", "[", 
    SuperscriptBox["u", "2"], "]"}]}], "+", 
  RowBox[{"2", " ", "u", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "4"}], " ", 
      RowBox[{
       SuperscriptBox["f", "\[Prime]",
        MultilineFunction->None], "[", "u", "]"}]}], "-", 
     RowBox[{"2", " ", "m2", " ", "u", " ", 
      RowBox[{
       SuperscriptBox["V", "\[Prime]",
        MultilineFunction->None], "[", 
       SuperscriptBox["u", "2"], "]"}]}], "+", 
     RowBox[{"u", " ", 
      RowBox[{
       SuperscriptBox["f", "\[Prime]\[Prime]",
        MultilineFunction->None], "[", "u", "]"}]}]}], ")"}]}]}]], "Output",
 CellChangeTimes->{{3.6267863344426255`*^9, 3.6267863492245593`*^9}, 
   3.6267864930124493`*^9, 3.6267871656685133`*^9, 3.6268064349470215`*^9, 
   3.6270378403933425`*^9, 3.6270603941739197`*^9, 3.6271137827975216`*^9, 
   3.627142415908752*^9, 3.6272070848795867`*^9, 3.6272072982331905`*^9, 
   3.627236580682451*^9, 3.6272377816491995`*^9, 3.627281031933813*^9, 
   3.6273022181211205`*^9, 3.6273048602317047`*^9, 3.6273152663206887`*^9, 
   3.6273185869850116`*^9, 3.627367182524929*^9, 3.6273959349653234`*^9, 
   3.627493871967763*^9, 3.6279143876694794`*^9, 3.628000700295241*^9, 
   3.628621170913803*^9, 3.639302413294588*^9, 3.6399171400048914`*^9, {
   3.642742196160463*^9, 3.6427422033972497`*^9}, 3.6427433670655193`*^9, 
   3.6440613164033384`*^9, 3.6441336117130957`*^9, {3.6441480168150787`*^9, 
   3.6441480208087406`*^9}, 3.644148106695032*^9, {3.6453739424695673`*^9, 
   3.6453739528975077`*^9}, 3.6453789640213428`*^9, 3.645379714581415*^9, 
   3.6454270399318895`*^9, 3.770119602949752*^9, 3.7701199933270197`*^9, 
   3.7701202795071425`*^9, 3.7701221157490263`*^9},
 FontWeight->"Bold",
 Background->RGBColor[1, 0.85, 0.85]],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.6267863344426255`*^9, 3.6267863492245593`*^9}, 
   3.6267864930124493`*^9, 3.6267871656685133`*^9, 3.6268064349470215`*^9, 
   3.6270378403933425`*^9, 3.6270603941739197`*^9, 3.6271137827975216`*^9, 
   3.627142415908752*^9, 3.6272070848795867`*^9, 3.6272072982331905`*^9, 
   3.627236580682451*^9, 3.6272377816491995`*^9, 3.627281031933813*^9, 
   3.6273022181211205`*^9, 3.6273048602317047`*^9, 3.6273152663206887`*^9, 
   3.6273185869850116`*^9, 3.627367182524929*^9, 3.6273959349653234`*^9, 
   3.627493871967763*^9, 3.6279143876694794`*^9, 3.628000700295241*^9, 
   3.628621170913803*^9, 3.639302413294588*^9, 3.6399171400048914`*^9, {
   3.642742196160463*^9, 3.6427422033972497`*^9}, 3.6427433670655193`*^9, 
   3.6440613164033384`*^9, 3.6441336117130957`*^9, {3.6441480168150787`*^9, 
   3.6441480208087406`*^9}, 3.644148106695032*^9, {3.6453739424695673`*^9, 
   3.6453739528975077`*^9}, 3.6453789640213428`*^9, 3.645379714581415*^9, 
   3.6454270399318895`*^9, 3.770119602949752*^9, 3.7701199933270197`*^9, 
   3.7701202795071425`*^9, 3.7701221157520185`*^9},
 FontWeight->"Bold",
 Background->RGBColor[1, 0.85, 0.85]]
}, Open  ]],

Cell[" ", "Text",
 Editable->False,
 Selectable->False,
 CellFrame->{{0, 0}, {0, 0.5}},
 ShowCellBracket->False,
 CellMargins->{{0, 0}, {1, 1}},
 CellElementSpacings->{"CellMinHeight"->1},
 CellFrameMargins->0,
 CellFrameColor->RGBColor[0, 0, 1],
 CellSize->{Inherited, 3}],

Cell[" ", "Text",
 Editable->False,
 Selectable->False,
 CellFrame->{{0, 0}, {0, 0.5}},
 ShowCellBracket->False,
 CellMargins->{{0, 0}, {1, 1}},
 CellElementSpacings->{"CellMinHeight"->1},
 CellFrameMargins->0,
 CellFrameColor->RGBColor[0, 0, 1],
 CellSize->{Inherited, 3}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"DSolve", "[", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"4", " ", "\[CapitalLambda]"}], "+", 
     FractionBox[
      RowBox[{"2", " ", 
       SuperscriptBox["u", "4"], " ", 
       SuperscriptBox["\[Mu]", "2"]}], 
      SuperscriptBox["uh", "2"]], "+", 
     RowBox[{"12", " ", 
      RowBox[{"f", "[", "u", "]"}]}], "+", 
     RowBox[{"4", " ", "m2", " ", 
      RowBox[{"V", "[", 
       SuperscriptBox["u", "2"], "]"}]}], "-", 
     RowBox[{"4", " ", "u", " ", 
      RowBox[{
       SuperscriptBox["f", "\[Prime]",
        MultilineFunction->None], "[", "u", "]"}]}]}], "\[Equal]", "0"}], ",",
    "f", ",", "u"}], "]"}]], "Input",
 CellChangeTimes->{{3.6453739783244286`*^9, 3.645373986715012*^9}, 
   3.645378970862894*^9, {3.6453797219303064`*^9, 3.645379722273535*^9}, {
   3.7701196143612986`*^9, 3.770119614645538*^9}, {3.770120000070887*^9, 
   3.7701200003172016`*^9}, {3.770120253871769*^9, 3.770120254442521*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{"f", "\[Rule]", 
    RowBox[{"Function", "[", 
     RowBox[{
      RowBox[{"{", "u", "}"}], ",", 
      RowBox[{
       RowBox[{
        SuperscriptBox["u", "3"], " ", 
        RowBox[{"C", "[", "1", "]"}]}], "+", 
       RowBox[{
        SuperscriptBox["u", "3"], " ", 
        RowBox[{
         SubsuperscriptBox["\[Integral]", "1", "u"], 
         RowBox[{
          FractionBox[
           RowBox[{
            RowBox[{"2", " ", 
             SuperscriptBox["uh", "2"], " ", "\[CapitalLambda]"}], "+", 
            RowBox[{
             SuperscriptBox["\[Mu]", "2"], " ", 
             SuperscriptBox[
              RowBox[{"K", "[", "1", "]"}], "4"]}], "+", 
            RowBox[{"2", " ", "m2", " ", 
             SuperscriptBox["uh", "2"], " ", 
             RowBox[{"V", "[", 
              SuperscriptBox[
               RowBox[{"K", "[", "1", "]"}], "2"], "]"}]}]}], 
           RowBox[{"2", " ", 
            SuperscriptBox["uh", "2"], " ", 
            SuperscriptBox[
             RowBox[{"K", "[", "1", "]"}], "4"]}]], 
          RowBox[{"\[DifferentialD]", 
           RowBox[{"K", "[", "1", "]"}]}]}]}]}]}]}], "]"}]}], "}"}], 
  "}"}]], "Output",
 CellChangeTimes->{3.6453740121679535`*^9, 3.64537899991623*^9, 
  3.6453797463035307`*^9, 3.6454270627550793`*^9, 3.7701196179369698`*^9, 
  3.7701200037597523`*^9, 3.770120282641285*^9, 3.7701221181680775`*^9}]
}, Open  ]],

Cell[TextData[StyleBox["Here it is your metric! Fix the integration constants \
to have it zero at uh and always check it reduces to what you know!",
 FontWeight->"Bold"]], "Text",
 CellChangeTimes->{{3.7701196227395983`*^9, 3.7701196696589246`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"fback", "[", "u_", "]"}], "=", 
   RowBox[{
    SuperscriptBox["u", "3"], 
    RowBox[{"Integrate", "[", 
     RowBox[{
      FractionBox[
       RowBox[{
        RowBox[{"2", " ", 
         SuperscriptBox["uh", "2"], " ", "\[CapitalLambda]"}], "+", 
        RowBox[{"2", " ", "m2", " ", 
         SuperscriptBox["uh", "2"], " ", 
         RowBox[{"V", "[", 
          SuperscriptBox[
           RowBox[{"K", "[", "1", "]"}], "2"], "]"}]}], "+", 
        RowBox[{
         SuperscriptBox["\[Mu]", "2"], " ", 
         SuperscriptBox[
          RowBox[{"K", "[", "1", "]"}], "4"]}]}], 
       RowBox[{"2", " ", 
        SuperscriptBox["uh", "2"], " ", 
        SuperscriptBox[
         RowBox[{"K", "[", "1", "]"}], "4"]}]], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"K", "[", "1", "]"}], ",", "uh", ",", "u"}], "}"}], ",", 
      RowBox[{"GenerateConditions", "\[Rule]", "False"}]}], "]"}]}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.770119672546792*^9, 3.7701196962832146`*^9}, {
  3.770120003640072*^9, 3.77012002707836*^9}, {3.770120257142707*^9, 
  3.770120257679143*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"fback", "[", "u", "]"}], "/.", 
    RowBox[{"m2", "\[Rule]", "0"}]}], "/.", 
   RowBox[{"\[CapitalLambda]", "\[Rule]", 
    RowBox[{"-", "3"}]}]}], "//", "Expand"}]], "Input",
 CellChangeTimes->{{3.770119700131668*^9, 3.7701197049309797`*^9}, {
  3.7701200120506167`*^9, 3.7701200200820055`*^9}}],

Cell[BoxData[
 RowBox[{"1", "-", 
  FractionBox[
   SuperscriptBox["u", "3"], 
   SuperscriptBox["uh", "3"]], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox["u", "4"], " ", 
    SuperscriptBox["\[Mu]", "2"]}], 
   RowBox[{"2", " ", 
    SuperscriptBox["uh", "2"]}]], "-", 
  FractionBox[
   RowBox[{
    SuperscriptBox["u", "3"], " ", 
    SuperscriptBox["\[Mu]", "2"]}], 
   RowBox[{"2", " ", "uh"}]]}]], "Output",
 CellChangeTimes->{{3.7701200095397053`*^9, 3.770120031739463*^9}, 
   3.77012028315423*^9, 3.7701221186418085`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  FractionBox[
   RowBox[{"-", 
    RowBox[{
     RowBox[{"fback", "'"}], "[", "uh", "]"}]}], 
   RowBox[{"4", "\[Pi]"}]], "//", "Expand"}]], "Input",
 CellChangeTimes->{{3.7701200897400217`*^9, 3.770120097006749*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   FractionBox["\[CapitalLambda]", 
    RowBox[{"4", " ", "\[Pi]", " ", "uh"}]]}], "-", 
  FractionBox[
   RowBox[{"uh", " ", 
    SuperscriptBox["\[Mu]", "2"]}], 
   RowBox[{"8", " ", "\[Pi]"}]], "-", 
  FractionBox[
   RowBox[{"m2", " ", 
    RowBox[{"V", "[", 
     SuperscriptBox["uh", "2"], "]"}]}], 
   RowBox[{"4", " ", "\[Pi]", " ", "uh"}]]}]], "Output",
 CellChangeTimes->{3.770120097429618*^9, 3.770120283314802*^9, 
  3.7701221187874517`*^9}]
}, Open  ]],

Cell[TextData[StyleBox["This will be useful later:",
 FontWeight->"Bold"]], "Text",
 CellChangeTimes->{{3.770120080333251*^9, 3.770120085732142*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"f2ndback", "=", 
   RowBox[{
    RowBox[{"Solve", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"4", " ", "\[CapitalLambda]"}], "-", 
        FractionBox[
         RowBox[{"2", " ", 
          SuperscriptBox["u", "4"], " ", 
          SuperscriptBox["\[Mu]", "2"]}], 
         SuperscriptBox["uh", "2"]], "+", 
        RowBox[{"12", " ", 
         RowBox[{"f", "[", "u", "]"}]}], "+", 
        RowBox[{"4", " ", "m2", " ", 
         RowBox[{"V", "[", 
          SuperscriptBox["u", "2"], "]"}]}], "+", 
        RowBox[{"2", " ", "u", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "4"}], " ", 
            RowBox[{
             SuperscriptBox["f", "\[Prime]",
              MultilineFunction->None], "[", "u", "]"}]}], "-", 
           RowBox[{"2", " ", "m2", " ", "u", " ", 
            RowBox[{
             SuperscriptBox["V", "\[Prime]",
              MultilineFunction->None], "[", 
             SuperscriptBox["u", "2"], "]"}]}], "+", 
           RowBox[{"u", " ", 
            RowBox[{
             SuperscriptBox["f", "\[Prime]\[Prime]",
              MultilineFunction->None], "[", "u", "]"}]}]}], ")"}]}]}], 
       "\[Equal]", "0"}], ",", 
      RowBox[{
       RowBox[{"f", "''"}], "[", "u", "]"}]}], "]"}], "[", 
    RowBox[{"[", "1", "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[CapitalLambda]back", "=", 
   RowBox[{
    RowBox[{"Solve", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"4", " ", "\[CapitalLambda]"}], "+", 
        FractionBox[
         RowBox[{"2", " ", 
          SuperscriptBox["u", "4"], " ", 
          SuperscriptBox["\[Mu]", "2"]}], 
         SuperscriptBox["uh", "2"]], "+", 
        RowBox[{"12", " ", 
         RowBox[{"f", "[", "u", "]"}]}], "+", 
        RowBox[{"4", " ", "m2", " ", 
         RowBox[{"V", "[", 
          SuperscriptBox["u", "2"], "]"}]}], "-", 
        RowBox[{"4", " ", "u", " ", 
         RowBox[{
          SuperscriptBox["f", "\[Prime]",
           MultilineFunction->None], "[", "u", "]"}]}]}], "\[Equal]", "0"}], 
      ",", "\[CapitalLambda]"}], "]"}], "[", 
    RowBox[{"[", "1", "]"}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.642744562973133*^9, 3.642744642446736*^9}, {
  3.6453739963824463`*^9, 3.6453740204081097`*^9}, {3.645378973172429*^9, 
  3.645378974735471*^9}, {3.6453797281154222`*^9, 3.6453797343735867`*^9}, {
  3.770120067361971*^9, 3.7701200731060476`*^9}, {3.770120261540117*^9, 
  3.7701202714647703`*^9}}]
}, Closed]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Perturbations ", "Subchapter",
 CellChangeTimes->{{3.6252936726118774`*^9, 3.6252936743307095`*^9}, {
   3.6272098788595643`*^9, 3.6272098839847994`*^9}, 3.63930227689192*^9}],

Cell[CellGroupData[{

Cell["EOMs ", "Section",
 CellChangeTimes->{{3.6240412000362463`*^9, 3.6240412008956656`*^9}, {
  3.6252937087230186`*^9, 3.6252937147701907`*^9}, {3.6252944486342354`*^9, 
  3.625294448759241*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"EQtx", "=", 
   RowBox[{
    RowBox[{"EulerEquations", "[", 
     RowBox[{"ll2", ",", 
      RowBox[{"\[Delta]Gtx", "[", 
       RowBox[{"t", ",", "u", ",", "y"}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"t", ",", "u", ",", "y"}], "}"}]}], "]"}], "[", 
    RowBox[{"[", "1", "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"EQxy", "=", 
   RowBox[{
    RowBox[{"EulerEquations", "[", 
     RowBox[{"ll2", ",", 
      RowBox[{"\[Delta]Gxy", "[", 
       RowBox[{"t", ",", "u", ",", "y"}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"t", ",", "u", ",", "y"}], "}"}]}], "]"}], "[", 
    RowBox[{"[", "1", "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"EQxu", "=", 
   RowBox[{
    RowBox[{"EulerEquations", "[", 
     RowBox[{"ll2", ",", 
      RowBox[{"\[Delta]Gxu", "[", 
       RowBox[{"t", ",", "u", ",", "y"}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"t", ",", "u", ",", "y"}], "}"}]}], "]"}], "[", 
    RowBox[{"[", "1", "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"EQ\[Phi]x", "=", 
   RowBox[{
    RowBox[{"EulerEquations", "[", 
     RowBox[{"ll2", ",", 
      RowBox[{"\[Delta]\[Phi]x", "[", 
       RowBox[{"t", ",", "u", ",", "y"}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"t", ",", "u", ",", "y"}], "}"}]}], "]"}], "[", 
    RowBox[{"[", "1", "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"EQAx", "=", 
   RowBox[{
    RowBox[{"EulerEquations", "[", 
     RowBox[{"ll2", ",", 
      RowBox[{"\[Delta]Ax", "[", 
       RowBox[{"t", ",", "u", ",", "y"}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"t", ",", "u", ",", "y"}], "}"}]}], "]"}], "[", 
    RowBox[{"[", "1", "]"}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.624040972943391*^9, 3.624041002323907*^9}, {
  3.644148125181332*^9, 3.644148134707675*^9}, {3.64537975064563*^9, 
  3.6453797508137417`*^9}}],

Cell[" ", "Text",
 Editable->False,
 Selectable->False,
 CellFrame->{{0, 0}, {0, 0.5}},
 ShowCellBracket->False,
 CellMargins->{{0, 0}, {1, 1}},
 CellElementSpacings->{"CellMinHeight"->1},
 CellFrameMargins->0,
 CellFrameColor->RGBColor[0, 0, 1],
 CellSize->{Inherited, 3}]
}, Closed]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Electrical sourced ansatz", "Subchapter",
 CellChangeTimes->{{3.645377831293042*^9, 3.645377834018862*^9}, {
  3.645426860767684*^9, 3.6454268616372614`*^9}, {3.6454283618220005`*^9, 
  3.6454283738159776`*^9}, {3.7701203677251854`*^9, 3.77012036779101*^9}}],

Cell["We source the BH with an external electric field", "Text",
 CellChangeTimes->{{3.770120390662243*^9, 3.770120396691387*^9}, {
  3.773391984603877*^9, 3.773391985857956*^9}},
 FontWeight->"Bold"],

Cell["The relevant equations are:", "Text",
 CellChangeTimes->{{3.770120407418556*^9, 3.7701204115961127`*^9}},
 FontWeight->"Bold"],

Cell[BoxData[
 RowBox[{
  RowBox[{"F2\[Epsilon]", "=", 
   RowBox[{"Coefficient", "[", 
    RowBox[{
     RowBox[{"Series", "[", 
      RowBox[{"F2A", ",", 
       RowBox[{"{", 
        RowBox[{"\[Epsilon]", ",", "0", ",", "2"}], "}"}]}], "]"}], ",", 
     SuperscriptBox["\[Epsilon]", "2"]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.6453801369018507`*^9, 3.6453801775619106`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"\[Delta]Gtx", "[", 
    RowBox[{"t_", ",", "u_", ",", "y_"}], "]"}], "=", 
   RowBox[{"htx", "[", "u", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[Delta]Gxy", "[", 
    RowBox[{"t_", ",", "u_", ",", "y_"}], "]"}], "=", "0"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[Delta]Gxu", "[", 
    RowBox[{"t_", ",", "u_", ",", "y_"}], "]"}], "=", 
   RowBox[{"hxu", "[", "u", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[Delta]\[Phi]x", "[", 
    RowBox[{"t_", ",", "u_", ",", "y_"}], "]"}], "=", 
   RowBox[{"\[Chi]", "[", "u", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[Delta]Ax", "[", 
    RowBox[{"t_", ",", "u_", ",", "y_"}], "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"-", "Ex"}], " ", "t"}], " ", "+", 
    RowBox[{"\[Delta]Ax", "[", "u", "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"EQtxelectric", "=", 
  RowBox[{
   RowBox[{"EQtx", "/.", "\[CapitalLambda]back"}], "//", 
   RowBox[{
    RowBox[{"FS", "[", 
     RowBox[{"#", ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"f", "[", "u", "]"}], ">", "0"}], ",", 
        RowBox[{"u", ">", "0"}]}], "}"}]}], "]"}], 
    "&"}]}]}], "\[IndentingNewLine]", 
 RowBox[{"EQxy", "//", 
  RowBox[{
   RowBox[{"FS", "[", 
    RowBox[{"#", ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"f", "[", "u", "]"}], ">", "0"}], ",", 
       RowBox[{"u", ">", "0"}]}], "}"}]}], "]"}], 
   "&"}]}], "\[IndentingNewLine]", 
 RowBox[{"EQconstraint", "=", 
  RowBox[{
   RowBox[{"EQxu", "/.", "\[CapitalLambda]back"}], "//", 
   RowBox[{
    RowBox[{"FS", "[", 
     RowBox[{"#", ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"f", "[", "u", "]"}], ">", "0"}], ",", 
        RowBox[{"u", ">", "0"}]}], "}"}]}], "]"}], 
    "&"}]}]}], "\[IndentingNewLine]", 
 RowBox[{"EQ\[Chi]electric", "=", 
  RowBox[{"EQ\[Phi]x", "//", 
   RowBox[{
    RowBox[{"FS", "[", 
     RowBox[{"#", ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"f", "[", "u", "]"}], ">", "0"}], ",", 
        RowBox[{"u", ">", "0"}]}], "}"}]}], "]"}], 
    "&"}]}]}], "\[IndentingNewLine]", 
 RowBox[{"EQmaxwell", "=", 
  RowBox[{"EQAx", "//", 
   RowBox[{
    RowBox[{"FS", "[", 
     RowBox[{"#", ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"f", "[", "u", "]"}], ">", "0"}], ",", 
        RowBox[{"u", ">", "0"}]}], "}"}]}], "]"}], 
    "&"}]}]}], "\[IndentingNewLine]", 
 RowBox[{"F2electric", "=", 
  RowBox[{"F2\[Epsilon]", "//", "Expand"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Clear", "[", 
   RowBox[{
   "\[Delta]Gtx", ",", "\[Delta]Gxy", ",", "\[Delta]Gxu", ",", 
    "\[Delta]\[Phi]x", ",", "\[Delta]Ax", ",", "\[Delta]Ay"}], "]"}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.645377840122924*^9, 3.6453779079800816`*^9}, {
   3.6453780878788013`*^9, 3.6453781318480606`*^9}, {3.6453783571972723`*^9, 
   3.6453783878076425`*^9}, {3.645379167578806*^9, 3.6453791993329325`*^9}, {
   3.6453798081699066`*^9, 3.6453798142819777`*^9}, {3.6453798680917883`*^9, 
   3.645379868483048*^9}, {3.645379940963278*^9, 3.6453800084862175`*^9}, {
   3.645380181166312*^9, 3.6453802070175123`*^9}, {3.6454269899636335`*^9, 
   3.6454270008909054`*^9}, 3.6454270809813385`*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"htx", "[", "u", "]"}], "-", 
  RowBox[{"u", " ", 
   RowBox[{
    SuperscriptBox["htx", "\[Prime]",
     MultilineFunction->None], "[", "u", "]"}]}], "+", 
  FractionBox[
   RowBox[{"m2", " ", 
    SuperscriptBox["u", "2"], " ", 
    RowBox[{"htx", "[", "u", "]"}], " ", 
    RowBox[{
     SuperscriptBox["V", "\[Prime]",
      MultilineFunction->None], "[", 
     SuperscriptBox["u", "2"], "]"}]}], 
   RowBox[{"f", "[", "u", "]"}]], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox["u", "2"], " ", "\[Mu]", " ", 
    RowBox[{
     SuperscriptBox["\[Delta]Ax", "\[Prime]",
      MultilineFunction->None], "[", "u", "]"}]}], "uh"], "-", 
  RowBox[{
   FractionBox["1", "2"], " ", 
   SuperscriptBox["u", "2"], " ", 
   RowBox[{
    SuperscriptBox["htx", "\[Prime]\[Prime]",
     MultilineFunction->None], "[", "u", "]"}]}]}]], "Output",
 CellChangeTimes->{
  3.645378132627581*^9, 3.6453782200007267`*^9, {3.645378352134904*^9, 
   3.645378391729258*^9}, 3.6453790570852733`*^9, 3.6453792058152514`*^9, 
   3.645379816079171*^9, 3.6453798695957885`*^9, 3.645379953825838*^9, 
   3.645380009283744*^9, {3.6453801881479545`*^9, 3.6453802078260503`*^9}, {
   3.645427072637781*^9, 3.645427081949978*^9}, 3.7701203848429456`*^9}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{
  3.645378132627581*^9, 3.6453782200007267`*^9, {3.645378352134904*^9, 
   3.645378391729258*^9}, 3.6453790570852733`*^9, 3.6453792058152514`*^9, 
   3.645379816079171*^9, 3.6453798695957885`*^9, 3.645379953825838*^9, 
   3.645380009283744*^9, {3.6453801881479545`*^9, 3.6453802078260503`*^9}, {
   3.645427072637781*^9, 3.645427081949978*^9}, 3.7701203848479333`*^9}],

Cell[BoxData[
 FractionBox[
  RowBox[{
   RowBox[{"Ex", " ", 
    SuperscriptBox["u", "2"], " ", "\[Mu]"}], "+", 
   RowBox[{"m2", " ", "uh", " ", 
    RowBox[{"f", "[", "u", "]"}], " ", 
    RowBox[{
     SuperscriptBox["V", "\[Prime]",
      MultilineFunction->None], "[", 
     SuperscriptBox["u", "2"], "]"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", 
        SuperscriptBox["u", "2"]}], " ", 
       RowBox[{"hxu", "[", "u", "]"}]}], "+", 
      RowBox[{
       SuperscriptBox["\[Chi]", "\[Prime]",
        MultilineFunction->None], "[", "u", "]"}]}], ")"}]}]}], 
  "uh"]], "Output",
 CellChangeTimes->{
  3.645378132627581*^9, 3.6453782200007267`*^9, {3.645378352134904*^9, 
   3.645378391729258*^9}, 3.6453790570852733`*^9, 3.6453792058152514`*^9, 
   3.645379816079171*^9, 3.6453798695957885`*^9, 3.645379953825838*^9, 
   3.645380009283744*^9, {3.6453801881479545`*^9, 3.6453802078260503`*^9}, {
   3.645427072637781*^9, 3.645427081949978*^9}, 3.7701203849232397`*^9}],

Cell[BoxData[
 FractionBox[
  RowBox[{"m2", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"u", " ", 
      RowBox[{
       SuperscriptBox["f", "\[Prime]",
        MultilineFunction->None], "[", "u", "]"}], " ", 
      RowBox[{
       SuperscriptBox["V", "\[Prime]",
        MultilineFunction->None], "[", 
       SuperscriptBox["u", "2"], "]"}], " ", 
      RowBox[{
       SuperscriptBox["\[Chi]", "\[Prime]",
        MultilineFunction->None], "[", "u", "]"}]}], "-", 
     RowBox[{
      SuperscriptBox["u", "3"], " ", 
      RowBox[{"hxu", "[", "u", "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{
          SuperscriptBox["f", "\[Prime]",
           MultilineFunction->None], "[", "u", "]"}], " ", 
         RowBox[{
          SuperscriptBox["V", "\[Prime]",
           MultilineFunction->None], "[", 
          SuperscriptBox["u", "2"], "]"}]}], "+", 
        RowBox[{"2", " ", "u", " ", 
         RowBox[{"f", "[", "u", "]"}], " ", 
         RowBox[{
          SuperscriptBox["V", "\[Prime]\[Prime]",
           MultilineFunction->None], "[", 
          SuperscriptBox["u", "2"], "]"}]}]}], ")"}]}], "+", 
     RowBox[{
      RowBox[{"f", "[", "u", "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", 
          SuperscriptBox["u", "3"]}], " ", 
         RowBox[{
          SuperscriptBox["hxu", "\[Prime]",
           MultilineFunction->None], "[", "u", "]"}], " ", 
         RowBox[{
          SuperscriptBox["V", "\[Prime]",
           MultilineFunction->None], "[", 
          SuperscriptBox["u", "2"], "]"}]}], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["u", "2"], " ", 
         RowBox[{
          SuperscriptBox["\[Chi]", "\[Prime]",
           MultilineFunction->None], "[", "u", "]"}], " ", 
         RowBox[{
          SuperscriptBox["V", "\[Prime]\[Prime]",
           MultilineFunction->None], "[", 
          SuperscriptBox["u", "2"], "]"}]}], "+", 
        RowBox[{
         RowBox[{
          SuperscriptBox["V", "\[Prime]",
           MultilineFunction->None], "[", 
          SuperscriptBox["u", "2"], "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "2"}], " ", 
            RowBox[{
             SuperscriptBox["\[Chi]", "\[Prime]",
              MultilineFunction->None], "[", "u", "]"}]}], "+", 
           RowBox[{"u", " ", 
            RowBox[{
             SuperscriptBox["\[Chi]", "\[Prime]\[Prime]",
              MultilineFunction->None], "[", "u", "]"}]}]}], ")"}]}]}], 
       ")"}]}]}], ")"}]}], 
  SuperscriptBox["u", "3"]]], "Output",
 CellChangeTimes->{
  3.645378132627581*^9, 3.6453782200007267`*^9, {3.645378352134904*^9, 
   3.645378391729258*^9}, 3.6453790570852733`*^9, 3.6453792058152514`*^9, 
   3.645379816079171*^9, 3.6453798695957885`*^9, 3.645379953825838*^9, 
   3.645380009283744*^9, {3.6453801881479545`*^9, 3.6453802078260503`*^9}, {
   3.645427072637781*^9, 3.645427081949978*^9}, 3.770120385191523*^9}],

Cell[BoxData[
 FractionBox[
  RowBox[{
   RowBox[{
    RowBox[{"-", "u"}], " ", "\[Mu]", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"2", " ", 
       RowBox[{"htx", "[", "u", "]"}]}], "+", 
      RowBox[{"u", " ", 
       RowBox[{
        SuperscriptBox["htx", "\[Prime]",
         MultilineFunction->None], "[", "u", "]"}]}]}], ")"}]}], "+", 
   RowBox[{"uh", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{
        SuperscriptBox["f", "\[Prime]",
         MultilineFunction->None], "[", "u", "]"}], " ", 
       RowBox[{
        SuperscriptBox["\[Delta]Ax", "\[Prime]",
         MultilineFunction->None], "[", "u", "]"}]}], "+", 
      RowBox[{
       RowBox[{"f", "[", "u", "]"}], " ", 
       RowBox[{
        SuperscriptBox["\[Delta]Ax", "\[Prime]\[Prime]",
         MultilineFunction->None], "[", "u", "]"}]}]}], ")"}]}]}], 
  "uh"]], "Output",
 CellChangeTimes->{
  3.645378132627581*^9, 3.6453782200007267`*^9, {3.645378352134904*^9, 
   3.645378391729258*^9}, 3.6453790570852733`*^9, 3.6453792058152514`*^9, 
   3.645379816079171*^9, 3.6453798695957885`*^9, 3.645379953825838*^9, 
   3.645380009283744*^9, {3.6453801881479545`*^9, 3.6453802078260503`*^9}, {
   3.645427072637781*^9, 3.645427081949978*^9}, 3.7701203852713118`*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   FractionBox[
    RowBox[{"2", " ", 
     SuperscriptBox["Ex", "2"], " ", 
     SuperscriptBox["u", "4"]}], 
    RowBox[{"f", "[", "u", "]"}]]}], "+", 
  FractionBox[
   RowBox[{"2", " ", 
    SuperscriptBox["u", "8"], " ", 
    SuperscriptBox["\[Mu]", "2"], " ", 
    SuperscriptBox[
     RowBox[{"htx", "[", "u", "]"}], "2"]}], 
   RowBox[{
    SuperscriptBox["uh", "2"], " ", 
    RowBox[{"f", "[", "u", "]"}]}]], "-", 
  FractionBox[
   RowBox[{"4", " ", "Ex", " ", 
    SuperscriptBox["u", "6"], " ", "\[Mu]", " ", 
    RowBox[{"hxu", "[", "u", "]"}]}], "uh"], "-", 
  FractionBox[
   RowBox[{"2", " ", 
    SuperscriptBox["u", "8"], " ", 
    SuperscriptBox["\[Mu]", "2"], " ", 
    RowBox[{"f", "[", "u", "]"}], " ", 
    SuperscriptBox[
     RowBox[{"hxu", "[", "u", "]"}], "2"]}], 
   SuperscriptBox["uh", "2"]], "-", 
  FractionBox[
   RowBox[{"4", " ", 
    SuperscriptBox["u", "6"], " ", "\[Mu]", " ", 
    RowBox[{"htx", "[", "u", "]"}], " ", 
    RowBox[{
     SuperscriptBox["\[Delta]Ax", "\[Prime]",
      MultilineFunction->None], "[", "u", "]"}]}], "uh"], "+", 
  RowBox[{"2", " ", 
   SuperscriptBox["u", "4"], " ", 
   RowBox[{"f", "[", "u", "]"}], " ", 
   SuperscriptBox[
    RowBox[{
     SuperscriptBox["\[Delta]Ax", "\[Prime]",
      MultilineFunction->None], "[", "u", "]"}], "2"]}]}]], "Output",
 CellChangeTimes->{
  3.645378132627581*^9, 3.6453782200007267`*^9, {3.645378352134904*^9, 
   3.645378391729258*^9}, 3.6453790570852733`*^9, 3.6453792058152514`*^9, 
   3.645379816079171*^9, 3.6453798695957885`*^9, 3.645379953825838*^9, 
   3.645380009283744*^9, {3.6453801881479545`*^9, 3.6453802078260503`*^9}, {
   3.645427072637781*^9, 3.645427081949978*^9}, 3.770120385277295*^9}]
}, Open  ]],

Cell[" ", "Text",
 Editable->False,
 Selectable->False,
 CellFrame->{{0, 0}, {0, 0.5}},
 ShowCellBracket->False,
 CellMargins->{{0, 0}, {1, 1}},
 CellElementSpacings->{"CellMinHeight"->1},
 CellFrameMargins->0,
 CellFrameColor->RGBColor[0, 0, 1],
 CellSize->{Inherited, 3}],

Cell[TextData[StyleBox["The Maxwell equation is simply the radial \
conservation of a current, which at the boundary is the electric current we \
want",
 FontWeight->"Bold"]], "Text",
 CellChangeTimes->{{3.7701204269966307`*^9, 3.7701204681614337`*^9}, 
   3.773391997602088*^9}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"D", "[", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"f", "[", "u", "]"}], 
      RowBox[{
       RowBox[{"\[Delta]Ax", "'"}], "[", "u", "]"}]}], "-", 
     RowBox[{
      FractionBox["\[Mu]", "uh"], " ", 
      SuperscriptBox["u", "2"], 
      RowBox[{"htx", "[", "u", "]"}]}]}], ",", "u"}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"%", "-", "EQmaxwell"}], "//", "FS"}]}], "Input",
 CellChangeTimes->{{3.645379830312643*^9, 3.645379849924698*^9}, {
  3.6453799554179015`*^9, 3.645379958872198*^9}, {3.7701204700992827`*^9, 
  3.7701204827676573`*^9}}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{
  3.6453798437956185`*^9, 3.645379959313491*^9, 3.6454270737425203`*^9, {
   3.7701204761245775`*^9, 3.770120483102763*^9}}]
}, Open  ]],

Cell[TextData[StyleBox["Let us solve the constraint for hxu close to the \
horizon where f(uh)=0",
 FontWeight->"Bold"]], "Text",
 CellChangeTimes->{{3.7701204904805794`*^9, 3.770120495114523*^9}, {
  3.7733920103432255`*^9, 3.7733920156742024`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"Solve", "[", 
   RowBox[{
    RowBox[{"EQconstraint", "\[Equal]", "0"}], ",", 
    RowBox[{"hxu", "[", "u", "]"}]}], "]"}], "//", 
  "Expand"}], "\[IndentingNewLine]", 
 RowBox[{"Series", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"hxu", "[", "u", "]"}], "/.", "%"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"f", "[", "u", "]"}], ",", "0", ",", 
     RowBox[{"-", "1"}]}], "}"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.645379963703416*^9, 3.6453799712444296`*^9}, {
  3.645380100733782*^9, 3.6453801019375873`*^9}, {3.770120706745113*^9, 
  3.770120719923438*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"hxu", "[", "u", "]"}], "\[Rule]", 
    RowBox[{
     FractionBox[
      RowBox[{"Ex", " ", "\[Mu]"}], 
      RowBox[{"m2", " ", "uh", " ", 
       RowBox[{"f", "[", "u", "]"}], " ", 
       RowBox[{
        SuperscriptBox["V", "\[Prime]",
         MultilineFunction->None], "[", 
        SuperscriptBox["u", "2"], "]"}]}]], "+", 
     FractionBox[
      RowBox[{
       SuperscriptBox["\[Chi]", "\[Prime]",
        MultilineFunction->None], "[", "u", "]"}], 
      SuperscriptBox["u", "2"]]}]}], "}"}], "}"}]], "Output",
 CellChangeTimes->{3.645379972100004*^9, 3.6453800261009407`*^9, 
  3.6453801022377834`*^9, 3.6454270737675343`*^9, 3.770120497178157*^9, 
  3.7701207206778803`*^9}],

Cell[BoxData[
 RowBox[{"{", 
  InterpretationBox[
   RowBox[{
    FractionBox[
     RowBox[{"Ex", " ", "\[Mu]"}], 
     RowBox[{"m2", " ", "uh", " ", 
      RowBox[{
       SuperscriptBox["V", "\[Prime]",
        MultilineFunction->None], "[", 
       SuperscriptBox["u", "2"], "]"}], " ", 
      RowBox[{"f", "[", "u", "]"}]}]], "+", 
    InterpretationBox[
     SuperscriptBox[
      RowBox[{"O", "[", 
       RowBox[{"f", "[", "u", "]"}], "]"}], "0"],
     SeriesData[
      $CellContext`f[$CellContext`u], 0, {}, -1, 0, 1],
     Editable->False]}],
   SeriesData[
    $CellContext`f[$CellContext`u], 
    0, {$CellContext`Ex $CellContext`m2^(-1) $CellContext`uh^(-1) \
$CellContext`\[Mu]/Derivative[1][$CellContext`V][$CellContext`u^2]}, -1, 0, 1],
   Editable->False], "}"}]], "Output",
 CellChangeTimes->{3.645379972100004*^9, 3.6453800261009407`*^9, 
  3.6453801022377834`*^9, 3.6454270737675343`*^9, 3.770120497178157*^9, 
  3.7701207206826935`*^9}]
}, Open  ]],

Cell[TextData[StyleBox["An alternative way to see the constraints at the \
horizons (see theory)",
 FontWeight->"Bold"]], "Text",
 CellChangeTimes->{{3.7701206266337233`*^9, 3.7701206369286027`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{"F2electric", "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Solve", "[", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"2", " ", 
       SuperscriptBox["u", "4"], " ", 
       RowBox[{"f", "[", "u", "]"}], " ", 
       SuperscriptBox[
        RowBox[{
         SuperscriptBox["\[Delta]Ax", "\[Prime]",
          MultilineFunction->None], "[", "u", "]"}], "2"]}], "-", 
      FractionBox[
       RowBox[{"2", " ", 
        SuperscriptBox["Ex", "2"], " ", 
        SuperscriptBox["u", "4"]}], 
       RowBox[{"f", "[", "u", "]"}]]}], "\[Equal]", "0"}], ",", 
    RowBox[{
     RowBox[{"\[Delta]Ax", "'"}], "[", "u", "]"}]}], "]"}], "[", 
  RowBox[{"[", "2", "]"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"%%", "/.", "%"}], "//", "FS"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Solve", "[", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"htx", "[", "u", "]"}], "+", 
      RowBox[{
       RowBox[{"f", "[", "u", "]"}], " ", 
       RowBox[{"hxu", "[", "u", "]"}]}]}], "\[Equal]", "0"}], ",", 
    RowBox[{"htx", "[", "u", "]"}]}], "]"}], "[", 
  RowBox[{"[", "1", "]"}], "]"}]}], "Input",
 CellChangeTimes->{{3.6453802113854237`*^9, 3.6453802398873916`*^9}, {
  3.6453802821345015`*^9, 3.6453802853616533`*^9}, {3.645380327972005*^9, 
  3.645380367405247*^9}, {3.770120500976819*^9, 3.7701205297214594`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   FractionBox[
    RowBox[{"2", " ", 
     SuperscriptBox["Ex", "2"], " ", 
     SuperscriptBox["u", "4"]}], 
    RowBox[{"f", "[", "u", "]"}]]}], "+", 
  FractionBox[
   RowBox[{"2", " ", 
    SuperscriptBox["u", "8"], " ", 
    SuperscriptBox["\[Mu]", "2"], " ", 
    SuperscriptBox[
     RowBox[{"htx", "[", "u", "]"}], "2"]}], 
   RowBox[{
    SuperscriptBox["uh", "2"], " ", 
    RowBox[{"f", "[", "u", "]"}]}]], "-", 
  FractionBox[
   RowBox[{"4", " ", "Ex", " ", 
    SuperscriptBox["u", "6"], " ", "\[Mu]", " ", 
    RowBox[{"hxu", "[", "u", "]"}]}], "uh"], "-", 
  FractionBox[
   RowBox[{"2", " ", 
    SuperscriptBox["u", "8"], " ", 
    SuperscriptBox["\[Mu]", "2"], " ", 
    RowBox[{"f", "[", "u", "]"}], " ", 
    SuperscriptBox[
     RowBox[{"hxu", "[", "u", "]"}], "2"]}], 
   SuperscriptBox["uh", "2"]], "-", 
  FractionBox[
   RowBox[{"4", " ", 
    SuperscriptBox["u", "6"], " ", "\[Mu]", " ", 
    RowBox[{"htx", "[", "u", "]"}], " ", 
    RowBox[{
     SuperscriptBox["\[Delta]Ax", "\[Prime]",
      MultilineFunction->None], "[", "u", "]"}]}], "uh"], "+", 
  RowBox[{"2", " ", 
   SuperscriptBox["u", "4"], " ", 
   RowBox[{"f", "[", "u", "]"}], " ", 
   SuperscriptBox[
    RowBox[{
     SuperscriptBox["\[Delta]Ax", "\[Prime]",
      MultilineFunction->None], "[", "u", "]"}], "2"]}]}]], "Output",
 CellChangeTimes->{{3.6453802222996826`*^9, 3.6453802402966633`*^9}, 
   3.645380285817952*^9, {3.645380337692478*^9, 3.645380367730468*^9}, 
   3.6454270738445845`*^9, 3.7701205015566483`*^9, 3.770120561947426*^9, 
   3.7701206407653303`*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    SuperscriptBox["\[Delta]Ax", "\[Prime]",
     MultilineFunction->None], "[", "u", "]"}], "\[Rule]", 
   FractionBox["Ex", 
    RowBox[{"f", "[", "u", "]"}]]}], "}"}]], "Output",
 CellChangeTimes->{{3.6453802222996826`*^9, 3.6453802402966633`*^9}, 
   3.645380285817952*^9, {3.645380337692478*^9, 3.645380367730468*^9}, 
   3.6454270738445845`*^9, 3.7701205015566483`*^9, 3.770120561947426*^9, 
   3.7701206408321514`*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"htx", "[", "u", "]"}], "\[Rule]", 
   RowBox[{
    RowBox[{"-", 
     RowBox[{"f", "[", "u", "]"}]}], " ", 
    RowBox[{"hxu", "[", "u", "]"}]}]}], "}"}]], "Output",
 CellChangeTimes->{{3.6453802222996826`*^9, 3.6453802402966633`*^9}, 
   3.645380285817952*^9, {3.645380337692478*^9, 3.645380367730468*^9}, 
   3.6454270738445845`*^9, 3.7701205015566483`*^9, 3.770120561947426*^9, 
   3.7701206408361406`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"f", "[", "u", "]"}], 
       RowBox[{
        RowBox[{"\[Delta]Ax", "'"}], "[", "u", "]"}]}], "-", 
      RowBox[{
       FractionBox["\[Mu]", "uh"], " ", 
       SuperscriptBox["u", "2"], 
       RowBox[{"htx", "[", "u", "]"}]}]}], "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"htx", "[", "u", "]"}], "\[Rule]", 
       RowBox[{
        RowBox[{"-", 
         RowBox[{"f", "[", "u", "]"}]}], " ", 
        RowBox[{"hxu", "[", "u", "]"}]}]}], "}"}]}], "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       SuperscriptBox["\[Delta]Ax", "\[Prime]",
        MultilineFunction->None], "[", "u", "]"}], "\[Rule]", 
      FractionBox["Ex", 
       RowBox[{"f", "[", "u", "]"}]]}], "}"}]}], "/.", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"hxu", "[", "u", "]"}], "\[Rule]", 
     FractionBox[
      RowBox[{"Ex", " ", "\[Mu]"}], 
      RowBox[{"m2", " ", "uh", " ", 
       RowBox[{"f", "[", "u", "]"}], " ", 
       RowBox[{
        SuperscriptBox["V", "\[Prime]",
         MultilineFunction->None], "[", 
        SuperscriptBox["u", "2"], "]"}]}]]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   FractionBox["%", "Ex"], "/.", 
   RowBox[{"u", "\[Rule]", "uh"}]}], "//", "FS"}]}], "Input",
 CellChangeTimes->{{3.6453803790630054`*^9, 3.6453804098434887`*^9}, {
  3.7701206466242514`*^9, 3.7701206687350955`*^9}, {3.770120726492516*^9, 
  3.7701207331229134`*^9}}],

Cell[BoxData[
 RowBox[{"1", "+", 
  FractionBox[
   SuperscriptBox["\[Mu]", "2"], 
   RowBox[{"m2", " ", 
    RowBox[{
     SuperscriptBox["V", "\[Prime]",
      MultilineFunction->None], "[", 
     SuperscriptBox["uh", "2"], "]"}]}]]}]], "Output",
 CellChangeTimes->{{3.645380380173744*^9, 3.6453804103188095`*^9}, 
   3.645427074106758*^9, 3.7701206697158194`*^9, {3.770120726993704*^9, 
   3.770120733798214*^9}},
 FontSize->24,
 FontWeight->"Bold",
 Background->RGBColor[1, 1, 0]]
}, Open  ]],

Cell[TextData[StyleBox["Here it is eq.310 !",
 FontWeight->"Bold"]], "Text",
 CellChangeTimes->{{3.773392042266297*^9, 3.7733920517468867`*^9}}]
}, Closed]],

Cell[CellGroupData[{

Cell["Thermal sourced ansatz and Seebek", "Subchapter",
 CellChangeTimes->{{3.6453804411653337`*^9, 3.645380451071926*^9}, {
  3.645426864653267*^9, 3.645426899428102*^9}, {3.645427356935976*^9, 
  3.6454273572501855`*^9}, {3.6454283698823614`*^9, 3.6454283719267263`*^9}, {
  3.7701203641745787`*^9, 3.7701203647326202`*^9}, {3.7701209488179016`*^9, 
  3.7701209514045286`*^9}}],

Cell[TextData[StyleBox["\[Zeta] is the thermal gradient",
 FontWeight->"Bold"]], "Text",
 CellChangeTimes->{{3.770121082552895*^9, 3.7701210887198973`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"\[Delta]Gtx", "[", 
    RowBox[{"t_", ",", "u_", ",", "y_"}], "]"}], "=", 
   RowBox[{
    RowBox[{"t", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "\[Zeta]"}], " ", 
       FractionBox[
        RowBox[{"f", "[", "u", "]"}], 
        SuperscriptBox["u", "2"]]}], ")"}]}], "+", 
    RowBox[{"htx", "[", "u", "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[Delta]Gxy", "[", 
    RowBox[{"t_", ",", "u_", ",", "y_"}], "]"}], "=", "0"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[Delta]Gxu", "[", 
    RowBox[{"t_", ",", "u_", ",", "y_"}], "]"}], "=", 
   FractionBox[
    RowBox[{"hxu", "[", "u", "]"}], 
    SuperscriptBox["u", "2"]]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[Delta]\[Phi]x", "[", 
    RowBox[{"t_", ",", "u_", ",", "y_"}], "]"}], "=", 
   RowBox[{"\[Chi]", "[", "u", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[Delta]Ax", "[", 
    RowBox[{"t_", ",", "u_", ",", "y_"}], "]"}], "=", 
   RowBox[{
    RowBox[{"t", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "Ex"}], "+", 
       RowBox[{"\[Zeta]", " ", 
        RowBox[{"At", "[", "u", "]"}]}]}], ")"}]}], " ", "+", 
    RowBox[{"\[Delta]Ax", "[", "u", "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"EQtx", "/.", "\[CapitalLambda]back"}], "/.", "f2ndback"}], "//", 
   RowBox[{
    RowBox[{"FS", "[", 
     RowBox[{"#", ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"f", "[", "u", "]"}], ">", "0"}], ",", 
        RowBox[{"u", ">", "0"}]}], "}"}]}], "]"}], "&"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"EQxy", ";"}], "\[IndentingNewLine]", 
 RowBox[{"consT", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"EQxu", "/.", "\[CapitalLambda]back"}], "/.", "f2ndback"}], "//", 
   RowBox[{
    RowBox[{"FS", "[", 
     RowBox[{"#", ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"f", "[", "u", "]"}], ">", "0"}], ",", 
        RowBox[{"u", ">", "0"}]}], "}"}]}], "]"}], 
    "&"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"EQ\[Phi]x", "/.", "\[CapitalLambda]back"}], "/.", "f2ndback"}], "//", 
   RowBox[{
    RowBox[{"FS", "[", 
     RowBox[{"#", ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"f", "[", "u", "]"}], ">", "0"}], ",", 
        RowBox[{"u", ">", "0"}]}], "}"}]}], "]"}], "&"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"maxT", "=", 
  RowBox[{"EQmaxwell", "//", 
   RowBox[{
    RowBox[{"FS", "[", 
     RowBox[{"#", ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"f", "[", "u", "]"}], ">", "0"}], ",", 
        RowBox[{"u", ">", "0"}]}], "}"}]}], "]"}], 
    "&"}]}]}], "\[IndentingNewLine]", "F2\[Epsilon]", "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Clear", "[", 
   RowBox[{
   "\[Delta]Gtx", ",", "\[Delta]Gxy", ",", "\[Delta]Gxu", ",", 
    "\[Delta]\[Phi]x", ",", "\[Delta]Ax", ",", "\[Delta]Ay"}], "]"}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.6469296985274925`*^9, 3.646929747061717*^9}, {
   3.6469298064771633`*^9, 3.646929846393664*^9}, {3.646930474067725*^9, 
   3.6469304893248544`*^9}, {3.6469305203164296`*^9, 
   3.6469305416215744`*^9}, {3.646930657519515*^9, 3.646930658525182*^9}, 
   3.6469307928093395`*^9, 3.646931079964978*^9, 3.646932606950169*^9, {
   3.7701209982342477`*^9, 3.7701209992192984`*^9}}],

Cell[BoxData[
 FractionBox[
  RowBox[{
   RowBox[{"2", " ", 
    SuperscriptBox["u", "2"], " ", "\[Mu]", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"Ex", " ", "uh"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"u", "-", "uh"}], ")"}], " ", "\[Zeta]", " ", "\[Mu]"}]}], 
     ")"}]}], "-", 
   RowBox[{
    SuperscriptBox["uh", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"\[Zeta]", " ", 
       RowBox[{
        SuperscriptBox["f", "\[Prime]",
         MultilineFunction->None], "[", "u", "]"}]}], "+", 
      RowBox[{"2", " ", "m2", " ", 
       RowBox[{"f", "[", "u", "]"}], " ", 
       RowBox[{
        SuperscriptBox["V", "\[Prime]",
         MultilineFunction->None], "[", 
        SuperscriptBox["u", "2"], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"hxu", "[", "u", "]"}], "-", 
         RowBox[{
          SuperscriptBox["\[Chi]", "\[Prime]",
           MultilineFunction->None], "[", "u", "]"}]}], ")"}]}]}], ")"}]}]}], 
  RowBox[{"2", " ", 
   SuperscriptBox["uh", "2"]}]]], "Output",
 CellChangeTimes->{
  3.646929749223156*^9, {3.6469298081582737`*^9, 3.6469298478636355`*^9}, 
   3.646930668566849*^9, 3.646930797481439*^9, 3.6469310841067276`*^9, 
   3.6469326134805007`*^9, 3.6470636065977316`*^9, 3.64706549743999*^9, {
   3.7701209803198853`*^9, 3.7701210026295824`*^9}}],

Cell[BoxData[
 FractionBox[
  RowBox[{
   RowBox[{
    RowBox[{"-", "u"}], " ", "\[Mu]", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"2", " ", 
       RowBox[{"htx", "[", "u", "]"}]}], "+", 
      RowBox[{"u", " ", 
       RowBox[{
        SuperscriptBox["htx", "\[Prime]",
         MultilineFunction->None], "[", "u", "]"}]}]}], ")"}]}], "+", 
   RowBox[{"uh", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{
        SuperscriptBox["f", "\[Prime]",
         MultilineFunction->None], "[", "u", "]"}], " ", 
       RowBox[{
        SuperscriptBox["\[Delta]Ax", "\[Prime]",
         MultilineFunction->None], "[", "u", "]"}]}], "+", 
      RowBox[{
       RowBox[{"f", "[", "u", "]"}], " ", 
       RowBox[{
        SuperscriptBox["\[Delta]Ax", "\[Prime]\[Prime]",
         MultilineFunction->None], "[", "u", "]"}]}]}], ")"}]}]}], 
  "uh"]], "Output",
 CellChangeTimes->{
  3.646929749223156*^9, {3.6469298081582737`*^9, 3.6469298478636355`*^9}, 
   3.646930668566849*^9, 3.646930797481439*^9, 3.6469310841067276`*^9, 
   3.6469326134805007`*^9, 3.6470636065977316`*^9, 3.64706549743999*^9, {
   3.7701209803198853`*^9, 3.770121002826056*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   FractionBox[
    RowBox[{"2", " ", 
     SuperscriptBox["u", "4"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "Ex"}], "+", 
        RowBox[{"\[Zeta]", " ", 
         RowBox[{"(", 
          RowBox[{"\[Mu]", "-", 
           FractionBox[
            RowBox[{"u", " ", "\[Mu]"}], "uh"]}], ")"}]}]}], ")"}], "2"]}], 
    RowBox[{"f", "[", "u", "]"}]]}], "+", 
  FractionBox[
   RowBox[{"2", " ", 
    SuperscriptBox["u", "8"], " ", 
    SuperscriptBox["\[Mu]", "2"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        FractionBox[
         RowBox[{"t", " ", "\[Zeta]", " ", 
          RowBox[{"f", "[", "u", "]"}]}], 
         SuperscriptBox["u", "2"]]}], "+", 
       RowBox[{"htx", "[", "u", "]"}]}], ")"}], "2"]}], 
   RowBox[{
    SuperscriptBox["uh", "2"], " ", 
    RowBox[{"f", "[", "u", "]"}]}]], "+", 
  FractionBox[
   RowBox[{"4", " ", 
    SuperscriptBox["u", "4"], " ", "\[Mu]", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "Ex"}], "+", 
      RowBox[{"\[Zeta]", " ", 
       RowBox[{"(", 
        RowBox[{"\[Mu]", "-", 
         FractionBox[
          RowBox[{"u", " ", "\[Mu]"}], "uh"]}], ")"}]}]}], ")"}], " ", 
    RowBox[{"hxu", "[", "u", "]"}]}], "uh"], "-", 
  FractionBox[
   RowBox[{"2", " ", 
    SuperscriptBox["u", "4"], " ", 
    SuperscriptBox["\[Mu]", "2"], " ", 
    RowBox[{"f", "[", "u", "]"}], " ", 
    SuperscriptBox[
     RowBox[{"hxu", "[", "u", "]"}], "2"]}], 
   SuperscriptBox["uh", "2"]], "-", 
  FractionBox[
   RowBox[{"4", " ", 
    SuperscriptBox["u", "6"], " ", "\[Mu]", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        RowBox[{"t", " ", "\[Zeta]", " ", 
         RowBox[{"f", "[", "u", "]"}]}], 
        SuperscriptBox["u", "2"]]}], "+", 
      RowBox[{"htx", "[", "u", "]"}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        RowBox[{"t", " ", "\[Zeta]", " ", "\[Mu]"}], "uh"]}], "+", 
      RowBox[{
       SuperscriptBox["\[Delta]Ax", "\[Prime]",
        MultilineFunction->None], "[", "u", "]"}]}], ")"}]}], "uh"], "+", 
  RowBox[{"2", " ", 
   SuperscriptBox["u", "4"], " ", 
   RowBox[{"f", "[", "u", "]"}], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        RowBox[{"t", " ", "\[Zeta]", " ", "\[Mu]"}], "uh"]}], "+", 
      RowBox[{
       SuperscriptBox["\[Delta]Ax", "\[Prime]",
        MultilineFunction->None], "[", "u", "]"}]}], ")"}], 
    "2"]}]}]], "Output",
 CellChangeTimes->{
  3.646929749223156*^9, {3.6469298081582737`*^9, 3.6469298478636355`*^9}, 
   3.646930668566849*^9, 3.646930797481439*^9, 3.6469310841067276`*^9, 
   3.6469326134805007`*^9, 3.6470636065977316`*^9, 3.64706549743999*^9, {
   3.7701209803198853`*^9, 3.770121002836028*^9}}]
}, Open  ]],

Cell[TextData[StyleBox["The Maxwell equation is again",
 FontWeight->"Bold"]], "Text",
 CellChangeTimes->{{3.7701210168561897`*^9, 3.7701210214647307`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"D", "[", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"f", "[", "u", "]"}], " ", 
      RowBox[{
       SuperscriptBox["\[Delta]Ax", "\[Prime]",
        MultilineFunction->None], "[", "u", "]"}]}], "-", 
     FractionBox[
      RowBox[{
       SuperscriptBox["u", "2"], " ", "\[Mu]", " ", 
       RowBox[{"htx", "[", "u", "]"}]}], "uh"]}], ",", "u"}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"maxT", "-", "%"}], "//", "FS"}]}], "Input",
 CellChangeTimes->{{3.6469298900866723`*^9, 3.646929911240716*^9}, {
  3.6469299766594925`*^9, 3.6469300235025926`*^9}, {3.6469306780781636`*^9, 
  3.646930678258289*^9}}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.646929895800461*^9, 3.6469299117430487`*^9}, {
   3.646929978246546*^9, 3.646930023992915*^9}, 3.6469306788857036`*^9, 
   3.6469330959780135`*^9, 3.6470636109686375`*^9, 3.647065502094079*^9, 
   3.770121023375308*^9}]
}, Open  ]],

Cell[TextData[StyleBox["We can solve the constraint",
 FontWeight->"Bold"]], "Text",
 CellChangeTimes->{{3.7701210323331475`*^9, 3.7701210353029876`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Solve", "[", 
     RowBox[{
      RowBox[{"consT", "\[Equal]", "0"}], ",", 
      RowBox[{"hxu", "[", "u", "]"}]}], "]"}], "[", 
    RowBox[{"[", "1", "]"}], "]"}], "/.", 
   RowBox[{
    RowBox[{
     RowBox[{"\[Chi]", "'"}], "[", "u", "]"}], "\[Rule]", "0"}]}], "//", 
  RowBox[{
   RowBox[{"Collect", "[", 
    RowBox[{"#", ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"\[Chi]", "'"}], "[", "u", "]"}], "}"}], ",", "FS"}], "]"}], 
   "&"}]}]], "Input",
 CellChangeTimes->{{3.6469301173318853`*^9, 3.646930161282065*^9}, {
  3.646930685400029*^9, 3.6469306861765404`*^9}, {3.646931450569869*^9, 
  3.646931466341339*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"hxu", "[", "u", "]"}], "\[Rule]", 
   FractionBox[
    RowBox[{
     RowBox[{"2", " ", 
      SuperscriptBox["u", "2"], " ", "\[Mu]", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"Ex", " ", "uh"}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"u", "-", "uh"}], ")"}], " ", "\[Zeta]", " ", "\[Mu]"}]}], 
       ")"}]}], "-", 
     RowBox[{
      SuperscriptBox["uh", "2"], " ", "\[Zeta]", " ", 
      RowBox[{
       SuperscriptBox["f", "\[Prime]",
        MultilineFunction->None], "[", "u", "]"}]}]}], 
    RowBox[{"2", " ", "m2", " ", 
     SuperscriptBox["uh", "2"], " ", 
     RowBox[{"f", "[", "u", "]"}], " ", 
     RowBox[{
      SuperscriptBox["V", "\[Prime]",
       MultilineFunction->None], "[", 
      SuperscriptBox["u", "2"], "]"}]}]]}], "}"}]], "Output",
 CellChangeTimes->{{3.646930123592037*^9, 3.6469301617733893`*^9}, 
   3.6469306869200387`*^9, {3.6469314614961243`*^9, 3.646931466647544*^9}, 
   3.647063611316868*^9, 3.6470655025293665`*^9, 3.770121039188846*^9}]
}, Open  ]],

Cell["The Seebeck coefficient is  dJ/d\[Zeta] 1/T :", "Text",
 CellChangeTimes->{{3.64693166773405*^9, 3.6469316854518127`*^9}, {
  3.7701210976197667`*^9, 3.7701211073453827`*^9}},
 FontWeight->"Bold"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"-", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"f", "[", "u", "]"}], " ", 
        RowBox[{
         SuperscriptBox["\[Delta]Ax", "\[Prime]",
          MultilineFunction->None], "[", "u", "]"}]}], "-", 
       FractionBox[
        RowBox[{
         SuperscriptBox["u", "2"], " ", "\[Mu]", " ", 
         RowBox[{"htx", "[", "u", "]"}]}], "uh"]}], ")"}]}], "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       SuperscriptBox["\[Delta]Ax", "\[Prime]",
        MultilineFunction->None], "[", "u", "]"}], "\[Rule]", 
      RowBox[{"-", 
       FractionBox["Ex", 
        RowBox[{"f", "[", "u", "]"}]]}]}], "}"}]}], "/.", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"htx", "[", "u", "]"}], "\[Rule]", 
     RowBox[{
      FractionBox[
       RowBox[{"f", "[", "u", "]"}], 
       SuperscriptBox["uh", "2"]], " ", 
      RowBox[{"hxu", "[", "u", "]"}]}]}], "}"}]}], "/.", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"hxu", "[", "u", "]"}], "\[Rule]", 
    FractionBox[
     RowBox[{
      RowBox[{"2", " ", 
       SuperscriptBox["u", "2"], " ", "\[Mu]", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Ex", " ", "uh"}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"u", "-", "uh"}], ")"}], " ", "\[Zeta]", " ", "\[Mu]"}]}], 
        ")"}]}], "-", 
      RowBox[{
       SuperscriptBox["uh", "2"], " ", "\[Zeta]", " ", 
       RowBox[{
        SuperscriptBox["f", "\[Prime]",
         MultilineFunction->None], "[", "u", "]"}]}]}], 
     RowBox[{"2", " ", "m2", " ", 
      SuperscriptBox["uh", "2"], " ", 
      RowBox[{"f", "[", "u", "]"}], " ", 
      RowBox[{
       SuperscriptBox["V", "\[Prime]",
        MultilineFunction->None], "[", 
       SuperscriptBox["u", "2"], "]"}]}]]}], "}"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"-", "4"}], 
    FractionBox[
     RowBox[{"\[Pi]", " "}], 
     RowBox[{
      RowBox[{"f", "'"}], "[", "u", "]"}]], 
    RowBox[{"D", "[", 
     RowBox[{"%", ",", "\[Zeta]"}], "]"}]}], "/.", 
   RowBox[{"u", "\[Rule]", "uh"}]}], "//", "FS"}]}], "Input",
 CellChangeTimes->{{3.646931435056574*^9, 3.646931484211208*^9}, {
   3.6469315491142926`*^9, 3.6469316066364865`*^9}, {3.6469317813024483`*^9, 
   3.6469317883571324`*^9}, {3.6469319085139027`*^9, 
   3.6469319100509243`*^9}, {3.646932806343544*^9, 3.6469328079866385`*^9}, {
   3.7701211318433976`*^9, 3.7701211367778244`*^9}, 3.770123691705371*^9}],

Cell[BoxData[
 RowBox[{"Ex", "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox["u", "2"], " ", "\[Mu]", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"2", " ", 
       SuperscriptBox["u", "2"], " ", "\[Mu]", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Ex", " ", "uh"}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"u", "-", "uh"}], ")"}], " ", "\[Zeta]", " ", "\[Mu]"}]}], 
        ")"}]}], "-", 
      RowBox[{
       SuperscriptBox["uh", "2"], " ", "\[Zeta]", " ", 
       RowBox[{
        SuperscriptBox["f", "\[Prime]",
         MultilineFunction->None], "[", "u", "]"}]}]}], ")"}]}], 
   RowBox[{"2", " ", "m2", " ", 
    SuperscriptBox["uh", "5"], " ", 
    RowBox[{
     SuperscriptBox["V", "\[Prime]",
      MultilineFunction->None], "[", 
     SuperscriptBox["u", "2"], "]"}]}]]}]], "Output",
 CellChangeTimes->{3.7701236920636168`*^9}],

Cell[BoxData[
 FractionBox[
  RowBox[{"2", " ", "\[Pi]", " ", "\[Mu]"}], 
  RowBox[{"m2", " ", "uh", " ", 
   RowBox[{
    SuperscriptBox["V", "\[Prime]",
     MultilineFunction->None], "[", 
    SuperscriptBox["uh", "2"], "]"}]}]]], "Output",
 CellChangeTimes->{3.770123692067607*^9}]
}, Open  ]],

Cell[BoxData[
 StyleBox[
  FractionBox[
   RowBox[{"2", " ", "\[Pi]", " ", "\[Mu]"}], 
   RowBox[{"m2", " ", "uh", " ", 
    RowBox[{
     SuperscriptBox["V", "\[Prime]",
      MultilineFunction->None], "[", 
     SuperscriptBox["uh", "2"], "]"}]}]],
  FontSize->18,
  Background->RGBColor[1, 1, 0]]], "Input",
 CellChangeTimes->{3.7701211566688757`*^9}],

Cell[TextData[StyleBox["This is eq.319",
 FontWeight->"Bold"]], "Text",
 CellChangeTimes->{{3.7733920895443835`*^9, 3.773392098612735*^9}}]
}, Closed]]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1520, 781},
WindowMargins->{{-8, Automatic}, {Automatic, 0}},
FrontEndVersion->"11.0 for Microsoft Windows (64-bit) (September 21, 2016)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 463, 6, 139, "Title"],
Cell[1046, 30, 122, 2, 30, "Input"],
Cell[1171, 34, 147, 3, 30, "Input"],
Cell[1321, 39, 393, 6, 59, "Text"],
Cell[CellGroupData[{
Cell[1739, 49, 241, 3, 72, "Chapter"],
Cell[CellGroupData[{
Cell[2005, 56, 123, 3, 54, "Subsection"],
Cell[2131, 61, 187, 5, 31, "Input"],
Cell[2321, 68, 719, 23, 33, "Input"],
Cell[3043, 93, 661, 21, 52, "Input"],
Cell[3707, 116, 1735, 56, 92, "Input"],
Cell[5445, 174, 318, 10, 31, "Input"],
Cell[5766, 186, 327, 10, 31, "Input"],
Cell[6096, 198, 330, 10, 31, "Input"],
Cell[6429, 210, 321, 11, 31, "Input"],
Cell[6753, 223, 915, 28, 52, "Input"],
Cell[7671, 253, 1009, 35, 52, "Input"],
Cell[8683, 290, 1486, 43, 132, "Input"],
Cell[10172, 335, 1378, 41, 72, "Input"],
Cell[11553, 378, 167, 5, 31, "Input"],
Cell[11723, 385, 307, 9, 31, "Input"],
Cell[12033, 396, 1820, 52, 92, "Input"],
Cell[13856, 450, 1543, 44, 92, "Input"],
Cell[15402, 496, 359, 11, 31, "Input"],
Cell[15764, 509, 947, 25, 52, "Input"],
Cell[16714, 536, 325, 10, 31, "Input"],
Cell[17042, 548, 777, 24, 52, "Input"],
Cell[17822, 574, 46332, 1195, 3264, "Input"],
Cell[64157, 1771, 926, 27, 52, "Input"],
Cell[65086, 1800, 4515, 133, 152, "Input"],
Cell[69604, 1935, 2300, 78, 132, "Input"],
Cell[71907, 2015, 1034, 31, 72, "Input"],
Cell[72944, 2048, 494, 15, 31, "Input"],
Cell[73441, 2065, 494, 15, 31, "Input"],
Cell[73938, 2082, 2808, 78, 112, "Input"],
Cell[76749, 2162, 551, 19, 31, "Input"],
Cell[77303, 2183, 2389, 66, 92, "Input"],
Cell[79695, 2251, 2292, 64, 112, "Input"],
Cell[81990, 2317, 1181, 35, 72, "Input"],
Cell[83174, 2354, 424, 15, 31, "Input"],
Cell[83601, 2371, 2998, 85, 172, "Input"],
Cell[86602, 2458, 1453, 45, 72, "Input"],
Cell[88058, 2505, 188, 5, 31, "Input"],
Cell[88249, 2512, 9071, 232, 372, "Input"],
Cell[97323, 2746, 535, 17, 31, "Input"],
Cell[97861, 2765, 1725, 51, 72, "Input"],
Cell[99589, 2818, 2192, 66, 112, "Input"],
Cell[101784, 2886, 729, 21, 31, "Input"],
Cell[102516, 2909, 913, 27, 52, "Input"],
Cell[103432, 2938, 231, 7, 31, "Input"],
Cell[103666, 2947, 323, 10, 31, "Input"],
Cell[103992, 2959, 477, 9, 52, "Input"],
Cell[104472, 2970, 186, 5, 31, "Input"],
Cell[104661, 2977, 89, 1, 52, "Input"]
}, Closed]]
}, Closed]],
Cell[CellGroupData[{
Cell[104799, 2984, 147, 2, 61, "Chapter"],
Cell[CellGroupData[{
Cell[104971, 2990, 100, 1, 67, "Subchapter"],
Cell[105074, 2993, 250, 3, 30, "Text"],
Cell[CellGroupData[{
Cell[105349, 3000, 106, 1, 70, "Section"],
Cell[105458, 3003, 190, 3, 30, "Text"],
Cell[105651, 3008, 4633, 86, 54, "Input"],
Cell[CellGroupData[{
Cell[110309, 3098, 90, 2, 30, "Input"],
Cell[CellGroupData[{
Cell[110424, 3104, 2720, 63, 79, "Print"],
Cell[113147, 3169, 2372, 57, 24, "Print"],
Cell[115522, 3228, 42264, 913, 137, "Print"],
Cell[157789, 4143, 346, 7, 22, "Print"],
Cell[158138, 4152, 348, 7, 22, "Print"],
Cell[158489, 4161, 364, 7, 22, "Print"],
Cell[158856, 4170, 362, 7, 22, "Print"],
Cell[159221, 4179, 347, 7, 22, "Print"],
Cell[159571, 4188, 345, 7, 22, "Print"],
Cell[159919, 4197, 352, 7, 22, "Print"]
}, Open  ]]
}, Open  ]],
Cell[160298, 4208, 150, 2, 30, "Text"],
Cell[CellGroupData[{
Cell[160473, 4214, 4983, 97, 93, "Input"],
Cell[CellGroupData[{
Cell[165481, 4315, 5663, 143, 81, "Print"],
Cell[171147, 4460, 3311, 76, 28, "Print"],
Cell[174461, 4538, 22675, 521, 141, "Print"],
Cell[197139, 5061, 349, 7, 22, "Print"],
Cell[197491, 5070, 350, 7, 22, "Print"],
Cell[197844, 5079, 365, 7, 22, "Print"],
Cell[198212, 5088, 365, 7, 22, "Print"],
Cell[198580, 5097, 346, 7, 22, "Print"],
Cell[198929, 5106, 347, 7, 22, "Print"],
Cell[199279, 5115, 357, 7, 22, "Print"]
}, Open  ]]
}, Open  ]],
Cell[199663, 5126, 178, 2, 30, "Text"],
Cell[199844, 5130, 273, 9, 5, "Text"],
Cell[200120, 5141, 204, 3, 30, "Text"],
Cell[200327, 5146, 5135, 121, 283, "Input"],
Cell[205465, 5269, 273, 9, 5, "Text"],
Cell[205741, 5280, 577, 18, 68, "Text"],
Cell[206321, 5300, 1319, 33, 70, "Input"],
Cell[CellGroupData[{
Cell[207665, 5337, 753, 19, 69, "Input"],
Cell[208421, 5358, 1649, 23, 30, "Output"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[210119, 5387, 108, 1, 56, "Section"],
Cell[210230, 5390, 107, 2, 30, "Input"],
Cell[210340, 5394, 2544, 77, 157, "Input"],
Cell[212887, 5473, 188, 3, 30, "Text"],
Cell[213078, 5478, 273, 9, 5, "Text"],
Cell[213354, 5489, 273, 9, 5, "Text"],
Cell[213630, 5500, 168, 2, 30, "Text"],
Cell[CellGroupData[{
Cell[213823, 5506, 1941, 59, 308, "Input"],
Cell[215767, 5567, 1673, 33, 69, "Output"],
Cell[217443, 5602, 1673, 33, 69, "Output"],
Cell[219119, 5637, 2101, 46, 69, "Output"],
Cell[221223, 5685, 1179, 17, 46, "Output"]
}, Open  ]],
Cell[222417, 5705, 273, 9, 5, "Text"],
Cell[222693, 5716, 273, 9, 5, "Text"],
Cell[CellGroupData[{
Cell[222991, 5729, 961, 24, 53, "Input"],
Cell[223955, 5755, 1430, 38, 52, "Output"]
}, Open  ]],
Cell[225400, 5796, 250, 3, 30, "Text"],
Cell[225653, 5801, 1142, 32, 56, "Input"],
Cell[CellGroupData[{
Cell[226820, 5837, 356, 9, 30, "Input"],
Cell[227179, 5848, 537, 17, 50, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[227753, 5870, 242, 7, 51, "Input"],
Cell[227998, 5879, 493, 15, 49, "Output"]
}, Open  ]],
Cell[228506, 5897, 149, 2, 30, "Text"],
Cell[228658, 5901, 2551, 68, 96, "Input"]
}, Closed]]
}, Open  ]],
Cell[CellGroupData[{
Cell[231258, 5975, 181, 2, 67, "Subchapter"],
Cell[CellGroupData[{
Cell[231464, 5981, 198, 3, 70, "Section"],
Cell[231665, 5986, 1929, 53, 107, "Input"],
Cell[233597, 6041, 273, 9, 5, "Text"]
}, Closed]]
}, Open  ]],
Cell[CellGroupData[{
Cell[233919, 6056, 264, 3, 67, "Subchapter"],
Cell[234186, 6061, 200, 3, 30, "Text"],
Cell[234389, 6066, 132, 2, 30, "Text"],
Cell[234524, 6070, 389, 10, 34, "Input"],
Cell[CellGroupData[{
Cell[234938, 6084, 3401, 99, 240, "Input"],
Cell[238342, 6185, 1263, 33, 51, "Output"],
Cell[239608, 6220, 417, 6, 30, "Output"],
Cell[240028, 6228, 1009, 26, 48, "Output"],
Cell[241040, 6256, 2999, 81, 49, "Output"],
Cell[244042, 6339, 1269, 34, 46, "Output"],
Cell[245314, 6375, 1751, 48, 52, "Output"]
}, Open  ]],
Cell[247080, 6426, 273, 9, 5, "Text"],
Cell[247356, 6437, 279, 5, 30, "Text"],
Cell[CellGroupData[{
Cell[247660, 6446, 619, 18, 67, "Input"],
Cell[248282, 6466, 173, 3, 30, "Output"]
}, Open  ]],
Cell[248470, 6472, 250, 4, 30, "Text"],
Cell[CellGroupData[{
Cell[248745, 6480, 610, 17, 50, "Input"],
Cell[249358, 6499, 756, 21, 50, "Output"],
Cell[250117, 6522, 957, 26, 49, "Output"]
}, Open  ]],
Cell[251089, 6551, 199, 3, 30, "Text"],
Cell[CellGroupData[{
Cell[251313, 6558, 1370, 37, 115, "Input"],
Cell[252686, 6597, 1608, 46, 52, "Output"],
Cell[254297, 6645, 477, 11, 48, "Output"],
Cell[254777, 6658, 461, 11, 30, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[255275, 6674, 1505, 46, 93, "Input"],
Cell[256783, 6722, 484, 14, 106, "Output"]
}, Open  ]],
Cell[257282, 6739, 144, 2, 30, "Text"]
}, Closed]],
Cell[CellGroupData[{
Cell[257463, 6746, 379, 5, 51, "Subchapter"],
Cell[257845, 6753, 156, 2, 30, "Text"],
Cell[CellGroupData[{
Cell[258026, 6759, 3496, 105, 284, "Input"],
Cell[261525, 6866, 1352, 38, 50, "Output"],
Cell[262880, 6906, 1172, 33, 46, "Output"],
Cell[264055, 6941, 2878, 88, 60, "Output"]
}, Open  ]],
Cell[266948, 7032, 156, 2, 30, "Text"],
Cell[CellGroupData[{
Cell[267129, 7038, 674, 19, 73, "Input"],
Cell[267806, 7059, 270, 4, 30, "Output"]
}, Open  ]],
Cell[268091, 7066, 154, 2, 30, "Text"],
Cell[CellGroupData[{
Cell[268270, 7072, 693, 21, 30, "Input"],
Cell[268966, 7095, 1069, 29, 52, "Output"]
}, Open  ]],
Cell[270050, 7127, 202, 3, 30, "Text"],
Cell[CellGroupData[{
Cell[270277, 7134, 2493, 73, 97, "Input"],
Cell[272773, 7209, 894, 27, 52, "Output"],
Cell[273670, 7238, 285, 8, 49, "Output"]
}, Open  ]],
Cell[273970, 7249, 354, 11, 71, "Input"],
Cell[274327, 7262, 139, 2, 30, "Text"]
}, Closed]]
}, Open  ]]
}, Open  ]]
}
]
*)



==> anc/Section_4.5_-_A_taste_of_QNMs.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 11.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    102049,       2704]
NotebookOptionsPosition[     97692,       2559]
NotebookOutlinePosition[     98039,       2574]
CellTagsIndexPosition[     97996,       2571]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell[TextData[StyleBox["Section 4.5 : A taste of QNMs",
 FontSize->72]], "Title",
 CellChangeTimes->{{3.7699685353302555`*^9, 3.7699685391383286`*^9}, {
  3.773391402519706*^9, 3.773391407626175*^9}}],

Cell[TextData[StyleBox["In this notebook :\n1) we show how to solve \
perturbatively an holographic equation to obtain the QNMs at low \
momentum/frequency\n2) we show a simple method to get the QNM numerically for \
a decoupled equation\n\nThe relevant equations and results are contained in \
section 4.5 of the notes and they are taken from arXiv:1905.09164 ",
 FontSize->18,
 Background->RGBColor[0.87, 0.94, 1]]], "Text",
 CellChangeTimes->{{3.769968552932876*^9, 3.7699685601299033`*^9}, {
  3.771963159357607*^9, 3.771963193463833*^9}, {3.771963317540942*^9, 
  3.7719633403821306`*^9}, {3.7733914210554743`*^9, 3.7733914436482115`*^9}}],

Cell[CellGroupData[{

Cell["Analytics", "Chapter",
 CellChangeTimes->{{3.7699689846914635`*^9, 3.7699689858907785`*^9}}],

Cell[CellGroupData[{

Cell["Equation and perturbative expansion", "Section",
 CellChangeTimes->{{3.7700362309346867`*^9, 3.7700362359114275`*^9}}],

Cell[TextData[StyleBox["Derive the equations order by order",
 FontWeight->"Bold"]], "Text",
 CellChangeTimes->{{3.7700363209629993`*^9, 3.770036326225243*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"eq", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["k", "2"]}], " ", "NN", " ", "u"}], "-", 
       RowBox[{"2", " ", "\[ImaginaryI]", " ", 
        RowBox[{"(", 
         RowBox[{"2", "-", "NN"}], ")"}], " ", "w"}]}], ")"}], " ", 
     RowBox[{"\[Phi]", "[", "u", "]"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "2"}], " ", 
        RowBox[{"(", 
         RowBox[{"2", "-", "NN"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", 
          SuperscriptBox["u", "3"]}], ")"}]}], "+", 
       RowBox[{"u", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "3"}], " ", 
           SuperscriptBox["u", "2"]}], "+", 
          RowBox[{"2", " ", "\[ImaginaryI]", " ", "w"}]}], ")"}]}]}], ")"}], 
     " ", 
     RowBox[{
      SuperscriptBox["\[Phi]", "\[Prime]",
       MultilineFunction->None], "[", "u", "]"}]}], "+", 
    RowBox[{"u", " ", 
     RowBox[{"(", 
      RowBox[{"1", "-", 
       SuperscriptBox["u", "3"]}], ")"}], " ", 
     RowBox[{
      SuperscriptBox["\[Phi]", "\[Prime]\[Prime]",
       MultilineFunction->None], "[", "u", "]"}]}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.769768481818246*^9, 3.7697684849269342`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"\[Phi]", "[", "u_", "]"}], "=", 
   RowBox[{
    RowBox[{"F0", "[", "u", "]"}], "+", 
    RowBox[{"w", " ", 
     RowBox[{"F1", "[", "u", "]"}]}], "+", 
    RowBox[{
     SuperscriptBox["k", "2"], 
     RowBox[{"F2", "[", "u", "]"}]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Series", "[", 
   RowBox[{"eq", ",", 
    RowBox[{"{", 
     RowBox[{"w", ",", "0", ",", "1"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"k", ",", "0", ",", "2"}], "}"}]}], "]"}], "//", 
  "Simplify"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"eq0", "=", 
   RowBox[{"SeriesCoefficient", "[", 
    RowBox[{"%", ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0"}], "}"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"eq1", "=", 
   RowBox[{"SeriesCoefficient", "[", 
    RowBox[{"%%", ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "0"}], "}"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"eq2", "=", 
   RowBox[{"SeriesCoefficient", "[", 
    RowBox[{"%%%", ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "2"}], "}"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Clear", "[", "\[Phi]", "]"}], ";"}]}], "Input",
 CellChangeTimes->{{3.769838401628874*^9, 3.769838441348693*^9}, {
  3.7700362435421314`*^9, 3.7700362995356016`*^9}}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   RowBox[{"(", 
    InterpretationBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "4"}], "+", 
           SuperscriptBox["u", "3"], "-", 
           RowBox[{"2", " ", "NN", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              SuperscriptBox["u", "3"]}], ")"}]}]}], ")"}], " ", 
         RowBox[{
          SuperscriptBox["F0", "\[Prime]",
           MultilineFunction->None], "[", "u", "]"}]}], "-", 
        RowBox[{"u", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["u", "3"]}], ")"}], " ", 
         RowBox[{
          SuperscriptBox["F0", "\[Prime]\[Prime]",
           MultilineFunction->None], "[", "u", "]"}]}]}], ")"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "NN"}], " ", "u", " ", 
          RowBox[{"F0", "[", "u", "]"}]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "4"}], "+", 
            RowBox[{"2", " ", "NN"}], "+", 
            SuperscriptBox["u", "3"], "-", 
            RowBox[{"2", " ", "NN", " ", 
             SuperscriptBox["u", "3"]}]}], ")"}], " ", 
          RowBox[{
           SuperscriptBox["F2", "\[Prime]",
            MultilineFunction->None], "[", "u", "]"}]}], "-", 
         RowBox[{"u", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["u", "3"]}], ")"}], " ", 
          RowBox[{
           SuperscriptBox["F2", "\[Prime]\[Prime]",
            MultilineFunction->None], "[", "u", "]"}]}]}], ")"}], " ", 
       SuperscriptBox["k", "2"]}], "+", 
      InterpretationBox[
       SuperscriptBox[
        RowBox[{"O", "[", "k", "]"}], "3"],
       SeriesData[$CellContext`k, 0, {}, 0, 3, 1],
       Editable->False]}],
     SeriesData[$CellContext`k, 
      0, {(-4 + $CellContext`u^3 - 2 $CellContext`NN (-1 + $CellContext`u^3)) 
        Derivative[
         1][$CellContext`F0][$CellContext`u] - $CellContext`u (-1 + \
$CellContext`u^3) Derivative[2][$CellContext`F0][$CellContext`u], 
       0, -$CellContext`NN $CellContext`u $CellContext`F0[$CellContext`u] + \
(-4 + 2 $CellContext`NN + $CellContext`u^3 - 
         2 $CellContext`NN $CellContext`u^3) 
        Derivative[
         1][$CellContext`F2][$CellContext`u] - $CellContext`u (-1 + \
$CellContext`u^3) Derivative[2][$CellContext`F2][$CellContext`u]}, 0, 3, 1],
     Editable->False], ")"}], "+", 
   RowBox[{
    RowBox[{"(", 
     InterpretationBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", "\[ImaginaryI]", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "2"}], "+", "NN"}], ")"}], " ", 
          RowBox[{"F0", "[", "u", "]"}]}], "+", 
         RowBox[{"2", " ", "\[ImaginaryI]", " ", "u", " ", 
          RowBox[{
           SuperscriptBox["F0", "\[Prime]",
            MultilineFunction->None], "[", "u", "]"}]}], "-", 
         RowBox[{"4", " ", 
          RowBox[{
           SuperscriptBox["F1", "\[Prime]",
            MultilineFunction->None], "[", "u", "]"}]}], "+", 
         RowBox[{"2", " ", "NN", " ", 
          RowBox[{
           SuperscriptBox["F1", "\[Prime]",
            MultilineFunction->None], "[", "u", "]"}]}], "+", 
         RowBox[{
          SuperscriptBox["u", "3"], " ", 
          RowBox[{
           SuperscriptBox["F1", "\[Prime]",
            MultilineFunction->None], "[", "u", "]"}]}], "-", 
         RowBox[{"2", " ", "NN", " ", 
          SuperscriptBox["u", "3"], " ", 
          RowBox[{
           SuperscriptBox["F1", "\[Prime]",
            MultilineFunction->None], "[", "u", "]"}]}], "+", 
         RowBox[{"u", " ", 
          RowBox[{
           SuperscriptBox["F1", "\[Prime]\[Prime]",
            MultilineFunction->None], "[", "u", "]"}]}], "-", 
         RowBox[{
          SuperscriptBox["u", "4"], " ", 
          RowBox[{
           SuperscriptBox["F1", "\[Prime]\[Prime]",
            MultilineFunction->None], "[", "u", "]"}]}]}], ")"}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "NN"}], " ", "u", " ", 
           RowBox[{"F1", "[", "u", "]"}]}], "+", 
          RowBox[{"2", " ", "\[ImaginaryI]", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "2"}], "+", "NN"}], ")"}], " ", 
              RowBox[{"F2", "[", "u", "]"}]}], "+", 
             RowBox[{"u", " ", 
              RowBox[{
               SuperscriptBox["F2", "\[Prime]",
                MultilineFunction->None], "[", "u", "]"}]}]}], ")"}]}]}], 
         ")"}], " ", 
        SuperscriptBox["k", "2"]}], "+", 
       InterpretationBox[
        SuperscriptBox[
         RowBox[{"O", "[", "k", "]"}], "3"],
        SeriesData[$CellContext`k, 0, {}, 0, 3, 1],
        Editable->False]}],
      SeriesData[$CellContext`k, 0, {
       Complex[0, 2] (-2 + $CellContext`NN) $CellContext`F0[$CellContext`u] + 
        Complex[0, 2] $CellContext`u 
         Derivative[1][$CellContext`F0][$CellContext`u] - 4 
        Derivative[1][$CellContext`F1][$CellContext`u] + 
        2 $CellContext`NN 
         Derivative[1][$CellContext`F1][$CellContext`u] + $CellContext`u^3 
         Derivative[1][$CellContext`F1][$CellContext`u] - 
        2 $CellContext`NN $CellContext`u^3 
        Derivative[1][$CellContext`F1][$CellContext`u] + $CellContext`u 
         Derivative[2][$CellContext`F1][$CellContext`u] - $CellContext`u^4 
        Derivative[2][$CellContext`F1][$CellContext`u], 
        0, -$CellContext`NN $CellContext`u $CellContext`F1[$CellContext`u] + 
        Complex[0, 
           2] ((-2 + $CellContext`NN) $CellContext`F2[$CellContext`u] + \
$CellContext`u Derivative[1][$CellContext`F2][$CellContext`u])}, 0, 3, 1],
      Editable->False], ")"}], " ", "w"}], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "w", "]"}], "2"],
    SeriesData[$CellContext`w, 0, {}, 0, 2, 1],
    Editable->False]}],
  SeriesData[$CellContext`w, 0, {
    SeriesData[$CellContext`k, 
     0, {(-4 + $CellContext`u^3 - 2 $CellContext`NN (-1 + $CellContext`u^3)) 
       Derivative[
        1][$CellContext`F0][$CellContext`u] - $CellContext`u (-1 + \
$CellContext`u^3) Derivative[2][$CellContext`F0][$CellContext`u], 
      0, -$CellContext`NN $CellContext`u $CellContext`F0[$CellContext`u] + \
(-4 + 2 $CellContext`NN + $CellContext`u^3 - 
        2 $CellContext`NN $CellContext`u^3) 
       Derivative[
        1][$CellContext`F2][$CellContext`u] - $CellContext`u (-1 + \
$CellContext`u^3) Derivative[2][$CellContext`F2][$CellContext`u]}, 0, 3, 1], 
    SeriesData[$CellContext`k, 0, {
     Complex[0, 2] (-2 + $CellContext`NN) $CellContext`F0[$CellContext`u] + 
      Complex[0, 2] $CellContext`u 
       Derivative[1][$CellContext`F0][$CellContext`u] - 4 
      Derivative[1][$CellContext`F1][$CellContext`u] + 
      2 $CellContext`NN 
       Derivative[1][$CellContext`F1][$CellContext`u] + $CellContext`u^3 
       Derivative[1][$CellContext`F1][$CellContext`u] - 
      2 $CellContext`NN $CellContext`u^3 
      Derivative[1][$CellContext`F1][$CellContext`u] + $CellContext`u 
       Derivative[2][$CellContext`F1][$CellContext`u] - $CellContext`u^4 
      Derivative[2][$CellContext`F1][$CellContext`u], 
      0, -$CellContext`NN $CellContext`u $CellContext`F1[$CellContext`u] + 
      Complex[0, 
         2] ((-2 + $CellContext`NN) $CellContext`F2[$CellContext`u] + \
$CellContext`u Derivative[1][$CellContext`F2][$CellContext`u])}, 0, 3, 1]}, 0,
    2, 1],
  Editable->False]], "Output",
 CellChangeTimes->{{3.7700362419783897`*^9, 3.7700363000799055`*^9}}]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Solving it perturbatively", "Section",
 CellChangeTimes->{{3.7700363122053547`*^9, 3.770036316042366*^9}}],

Cell[TextData[StyleBox["Solve them assuming regularity at the horizon uh=1",
 FontWeight->"Bold"]], "Text",
 CellChangeTimes->{{3.770036333422263*^9, 3.7700363394454746`*^9}, 
   3.7733914712104473`*^9}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"DSolve", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{"eq0", "/.", 
       RowBox[{"NN", "\[Rule]", "3"}]}], ")"}], "\[Equal]", "0"}], ",", "F0", 
    ",", "u"}], "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"F0", "[", "u", "]"}], "/.", 
  RowBox[{"%", "[", 
   RowBox[{"[", "1", "]"}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Phi]0sol", "[", "u_", "]"}], "=", 
  RowBox[{
   RowBox[{"%", "/.", 
    RowBox[{
     RowBox[{"C", "[", "1", "]"}], "\[Rule]", "0"}]}], "/.", 
   RowBox[{
    RowBox[{"C", "[", "2", "]"}], "\[Rule]", "1"}]}]}]}], "Input",
 CellChangeTimes->{{3.7700363680131607`*^9, 3.7700363734970827`*^9}, {
   3.7700364418573112`*^9, 3.770036465645708*^9}, 3.7700365581233735`*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"C", "[", "2", "]"}], "+", 
  RowBox[{
   RowBox[{"C", "[", "1", "]"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["1", "u"]}], "-", 
     FractionBox[
      RowBox[{"ArcTan", "[", 
       FractionBox[
        RowBox[{"1", "+", 
         RowBox[{"2", " ", "u"}]}], 
        SqrtBox["3"]], "]"}], 
      SqrtBox["3"]], "-", 
     RowBox[{
      FractionBox["1", "3"], " ", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "-", "u"}], "]"}]}], "+", 
     RowBox[{
      FractionBox["1", "6"], " ", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "+", "u", "+", 
        SuperscriptBox["u", "2"]}], "]"}]}]}], ")"}]}]}]], "Output",
 CellChangeTimes->{
  3.77003637396725*^9, {3.7700364449422116`*^9, 3.7700364666812396`*^9}, 
   3.770036558546218*^9}],

Cell[BoxData["1"], "Output",
 CellChangeTimes->{
  3.77003637396725*^9, {3.7700364449422116`*^9, 3.7700364666812396`*^9}, 
   3.770036558558714*^9}]
}, Open  ]],

Cell[" ", "Text",
 Editable->False,
 Selectable->False,
 CellFrame->{{0, 0}, {0, 0.5}},
 ShowCellBracket->False,
 CellMargins->{{0, 0}, {1, 1}},
 CellElementSpacings->{"CellMinHeight"->1},
 CellFrameMargins->0,
 CellFrameColor->RGBColor[0, 0, 1],
 CellSize->{Inherited, 3}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"DSolve", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"eq2", "/.", 
         RowBox[{"NN", "\[Rule]", "3"}]}], "/.", 
        RowBox[{"F0", "\[Rule]", 
         RowBox[{"Function", "[", 
          RowBox[{"x", ",", 
           RowBox[{"\[Phi]0sol", "[", "x", "]"}]}], "]"}]}]}], "//", 
       "Simplify"}], ")"}], "\[Equal]", "0"}], ",", "F2", ",", "u"}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"F2", "[", "u", "]"}], "/.", 
  RowBox[{"%", "[", 
   RowBox[{"[", "1", "]"}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Series", "[", 
   RowBox[{"%", ",", 
    RowBox[{"{", 
     RowBox[{"u", ",", "1", ",", 
      RowBox[{"-", "1"}]}], "}"}]}], "]"}], "//", 
  "Simplify"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Phi]2sol", "[", "u_", "]"}], "=", 
  RowBox[{"%%", "/.", 
   RowBox[{
    RowBox[{"Solve", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"Coefficient", "[", 
        RowBox[{"%", ",", 
         RowBox[{"Log", "[", 
          RowBox[{"1", "-", "u"}], "]"}]}], "]"}], "\[Equal]", "0"}], ",", 
      RowBox[{"C", "[", "1", "]"}]}], "]"}], "[", 
    RowBox[{"[", "1", "]"}], "]"}]}]}]}], "Input",
 CellChangeTimes->{{3.770036390329838*^9, 3.770036427799264*^9}, {
  3.770036469114292*^9, 3.770036552243383*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   FractionBox[
    RowBox[{"C", "[", "1", "]"}], "u"]}], "-", 
  FractionBox[
   RowBox[{
    RowBox[{"ArcTan", "[", 
     FractionBox[
      RowBox[{"1", "+", 
       RowBox[{"2", " ", "u"}]}], 
      SqrtBox["3"]], "]"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      RowBox[{"C", "[", "1", "]"}]}], ")"}]}], 
   SqrtBox["3"]], "+", 
  RowBox[{"C", "[", "2", "]"}], "-", 
  RowBox[{
   FractionBox["1", "3"], " ", 
   RowBox[{"(", 
    RowBox[{"1", "+", 
     RowBox[{"C", "[", "1", "]"}]}], ")"}], " ", 
   RowBox[{"Log", "[", 
    RowBox[{"1", "-", "u"}], "]"}]}], "-", 
  RowBox[{
   FractionBox["1", "6"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "1"}], "-", 
     RowBox[{"C", "[", "1", "]"}]}], ")"}], " ", 
   RowBox[{"Log", "[", 
    RowBox[{"1", "+", "u", "+", 
     SuperscriptBox["u", "2"]}], "]"}]}]}]], "Output",
 CellChangeTimes->{{3.770036424510353*^9, 3.770036428194207*^9}, {
  3.7700364724979916`*^9, 3.770036552681855*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"-", 
    FractionBox["1", "3"]}], " ", 
   RowBox[{"(", 
    RowBox[{"1", "+", 
     RowBox[{"C", "[", "1", "]"}]}], ")"}], " ", 
   RowBox[{"Log", "[", 
    RowBox[{"1", "-", "u"}], "]"}]}], "+", 
  RowBox[{"(", 
   InterpretationBox[
    RowBox[{
     RowBox[{
      FractionBox["1", "18"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "2"}], " ", 
         SqrtBox["3"], " ", "\[Pi]", " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"C", "[", "1", "]"}]}], ")"}]}], "+", 
        RowBox[{"18", " ", 
         RowBox[{"C", "[", "2", "]"}]}], "+", 
        RowBox[{
         RowBox[{"C", "[", "1", "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "18"}], "+", 
           RowBox[{"Log", "[", "27", "]"}]}], ")"}]}], "+", 
        RowBox[{"Log", "[", "27", "]"}]}], ")"}]}], "+", 
     RowBox[{
      RowBox[{"C", "[", "1", "]"}], " ", 
      RowBox[{"(", 
       RowBox[{"u", "-", "1"}], ")"}]}], "+", 
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", 
        RowBox[{"u", "-", "1"}], "]"}], "2"],
      SeriesData[$CellContext`u, 1, {}, 0, 2, 1],
      Editable->False]}],
    SeriesData[$CellContext`u, 1, {
     Rational[1, 18] ((-2) 3^Rational[1, 2] Pi (1 + C[1]) + 18 C[2] + 
       C[1] (-18 + Log[27]) + Log[27]), 
      C[1]}, 0, 2, 1],
    Editable->False], ")"}]}]], "Output",
 CellChangeTimes->{{3.770036424510353*^9, 3.770036428194207*^9}, {
  3.7700364724979916`*^9, 3.7700365526968155`*^9}}],

Cell[BoxData[
 RowBox[{
  FractionBox["1", "u"], "+", 
  RowBox[{"C", "[", "2", "]"}]}]], "Output",
 CellChangeTimes->{{3.770036424510353*^9, 3.770036428194207*^9}, {
  3.7700364724979916`*^9, 3.770036552699813*^9}}]
}, Open  ]],

Cell[" ", "Text",
 Editable->False,
 Selectable->False,
 CellFrame->{{0, 0}, {0, 0.5}},
 ShowCellBracket->False,
 CellMargins->{{0, 0}, {1, 1}},
 CellElementSpacings->{"CellMinHeight"->1},
 CellFrameMargins->0,
 CellFrameColor->RGBColor[0, 0, 1],
 CellSize->{Inherited, 3}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"DSolve", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"eq1", "/.", 
         RowBox[{"NN", "\[Rule]", "3"}]}], "/.", 
        RowBox[{"F0", "\[Rule]", 
         RowBox[{"Function", "[", 
          RowBox[{"x", ",", 
           RowBox[{"\[Phi]0sol", "[", "x", "]"}]}], "]"}]}]}], "//", 
       "Simplify"}], ")"}], "\[Equal]", "0"}], ",", "F1", ",", "u"}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"F1", "[", "u", "]"}], "/.", 
  RowBox[{"%", "[", 
   RowBox[{"[", "1", "]"}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Series", "[", 
   RowBox[{"%", ",", 
    RowBox[{"{", 
     RowBox[{"u", ",", "1", ",", 
      RowBox[{"-", "1"}]}], "}"}]}], "]"}], "//", 
  "Simplify"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Phi]1sol", "[", "u_", "]"}], "=", 
  RowBox[{
   RowBox[{"%%", "/.", 
    RowBox[{
     RowBox[{"Solve", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"Coefficient", "[", 
         RowBox[{"%", ",", 
          RowBox[{"Log", "[", 
           RowBox[{"1", "-", "u"}], "]"}]}], "]"}], "\[Equal]", "0"}], ",", 
       RowBox[{"C", "[", "1", "]"}]}], "]"}], "[", 
     RowBox[{"[", "1", "]"}], "]"}]}], "/.", 
   RowBox[{
    RowBox[{"C", "[", "2", "]"}], "\[Rule]", 
    RowBox[{"C", "[", "3", "]"}]}]}]}]}], "Input",
 CellChangeTimes->{{3.7700365751645374`*^9, 3.770036606994933*^9}, {
  3.7700366432806206`*^9, 3.7700366485015445`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"C", "[", "2", "]"}], "+", 
  RowBox[{"\[ImaginaryI]", " ", 
   RowBox[{"(", 
    RowBox[{
     FractionBox[
      RowBox[{"\[ImaginaryI]", " ", 
       RowBox[{"C", "[", "1", "]"}]}], "u"], "+", 
     RowBox[{
      FractionBox["1", "3"], " ", "\[ImaginaryI]", " ", 
      RowBox[{"ArcTan", "[", 
       FractionBox[
        RowBox[{"1", "+", 
         RowBox[{"2", " ", "u"}]}], 
        SqrtBox["3"]], "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"\[ImaginaryI]", " ", 
         SqrtBox["3"]}], "+", 
        RowBox[{
         SqrtBox["3"], " ", 
         RowBox[{"C", "[", "1", "]"}]}]}], ")"}]}], "+", 
     RowBox[{
      FractionBox["1", "3"], " ", "\[ImaginaryI]", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "\[ImaginaryI]"}], "+", 
        RowBox[{"C", "[", "1", "]"}]}], ")"}], " ", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "-", "u"}], "]"}]}], "-", 
     RowBox[{
      FractionBox["1", "6"], " ", "\[ImaginaryI]", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "\[ImaginaryI]"}], "+", 
        RowBox[{"C", "[", "1", "]"}]}], ")"}], " ", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "+", "u", "+", 
        SuperscriptBox["u", "2"]}], "]"}]}]}], ")"}]}]}]], "Output",
 CellChangeTimes->{{3.770036583541834*^9, 3.7700366077302446`*^9}, 
   3.7700366489139805`*^9}],

Cell[BoxData[
 RowBox[{
  FractionBox["1", "3"], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{
     RowBox[{"-", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "\[ImaginaryI]"}], "+", 
        RowBox[{"C", "[", "1", "]"}]}], ")"}]}], " ", 
     RowBox[{"Log", "[", 
      RowBox[{"1", "-", "u"}], "]"}]}], "+", 
    RowBox[{"(", 
     InterpretationBox[
      RowBox[{
       RowBox[{
        FractionBox["1", "6"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "2"}], " ", 
           SqrtBox["3"], " ", "\[Pi]", " ", 
           RowBox[{"(", 
            RowBox[{"\[ImaginaryI]", "+", 
             RowBox[{"C", "[", "1", "]"}]}], ")"}]}], "+", 
          RowBox[{"3", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"6", " ", 
              RowBox[{"C", "[", "2", "]"}]}], "+", 
             RowBox[{
              RowBox[{"C", "[", "1", "]"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "6"}], "+", 
                RowBox[{"Log", "[", "3", "]"}]}], ")"}]}], "-", 
             RowBox[{"\[ImaginaryI]", " ", 
              RowBox[{"Log", "[", "3", "]"}]}]}], ")"}]}]}], ")"}]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "\[ImaginaryI]"}], "+", 
          RowBox[{"3", " ", 
           RowBox[{"C", "[", "1", "]"}]}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"u", "-", "1"}], ")"}]}], "+", 
       InterpretationBox[
        SuperscriptBox[
         RowBox[{"O", "[", 
          RowBox[{"u", "-", "1"}], "]"}], "2"],
        SeriesData[$CellContext`u, 1, {}, 0, 2, 1],
        Editable->False]}],
      SeriesData[$CellContext`u, 1, {
       Rational[1, 6] ((-2) 3^Rational[1, 2] Pi (Complex[0, 1] + C[1]) + 
         3 (6 C[2] + C[1] (-6 + Log[3]) + Complex[0, -1] Log[3])), 
        Complex[0, -1] + 3 C[1]}, 0, 2, 1],
      Editable->False], ")"}]}], ")"}]}]], "Output",
 CellChangeTimes->{{3.770036583541834*^9, 3.7700366077302446`*^9}, 
   3.770036648928917*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[ImaginaryI]", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["1", "u"]}], "-", 
     FractionBox[
      RowBox[{"2", " ", 
       RowBox[{"ArcTan", "[", 
        FractionBox[
         RowBox[{"1", "+", 
          RowBox[{"2", " ", "u"}]}], 
         SqrtBox["3"]], "]"}]}], 
      SqrtBox["3"]]}], ")"}]}], "+", 
  RowBox[{"C", "[", "3", "]"}]}]], "Output",
 CellChangeTimes->{{3.770036583541834*^9, 3.7700366077302446`*^9}, 
   3.770036648935893*^9}]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Read the QNM", "Section",
 CellChangeTimes->{{3.7700363457583637`*^9, 3.770036347491216*^9}}],

Cell[TextData[StyleBox["Expanding the perturbative solution at the boundary \
u=0 and read the zero of the leading term",
 FontWeight->"Bold"]], "Text",
 CellChangeTimes->{{3.7700366940397367`*^9, 3.770036704861427*^9}, {
  3.773391507177301*^9, 3.77339150802534*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"\[Phi]", "[", "u_", "]"}], "=", 
   RowBox[{
    RowBox[{"\[Phi]0sol", "[", "u", "]"}], "+", 
    RowBox[{"w", " ", 
     RowBox[{"(", 
      RowBox[{"\[Phi]1sol", "[", "u", "]"}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["k", "2"], 
     RowBox[{"(", 
      RowBox[{"\[Phi]2sol", "[", "u", "]"}], ")"}]}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"Series", "[", 
  RowBox[{"%", ",", 
   RowBox[{"{", 
    RowBox[{"u", ",", "0", ",", "0"}], "}"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Solve", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"SeriesCoefficient", "[", 
      RowBox[{"%", ",", 
       RowBox[{"-", "1"}]}], "]"}], "\[Equal]", "0"}], ",", "w"}], "]"}], "[", 
  RowBox[{"[", "1", "]"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Clear", "[", "\[Phi]", "]"}], ";"}]}], "Input",
 CellChangeTimes->{{3.770036629722601*^9, 3.7700366812829046`*^9}}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   FractionBox[
    RowBox[{
     SuperscriptBox["k", "2"], "-", 
     RowBox[{"\[ImaginaryI]", " ", "w"}]}], "u"], "+", 
   RowBox[{"(", 
    RowBox[{"1", "-", 
     FractionBox[
      RowBox[{"\[ImaginaryI]", " ", "\[Pi]", " ", "w"}], 
      RowBox[{"3", " ", 
       SqrtBox["3"]}]], "+", 
     RowBox[{
      SuperscriptBox["k", "2"], " ", 
      RowBox[{"C", "[", "2", "]"}]}], "+", 
     RowBox[{"w", " ", 
      RowBox[{"C", "[", "3", "]"}]}]}], ")"}], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "u", "]"}], "1"],
    SeriesData[$CellContext`u, 0, {}, -1, 1, 1],
    Editable->False]}],
  SeriesData[$CellContext`u, 
   0, {$CellContext`k^2 + Complex[0, -1] $CellContext`w, 1 + ((Complex[0, 
         Rational[-1, 3]] 3^Rational[-1, 2]) 
      Pi) $CellContext`w + $CellContext`k^2 C[2] + $CellContext`w C[3]}, -1, 
   1, 1],
  Editable->False]], "Output",
 CellChangeTimes->{{3.7700366520516148`*^9, 3.770036681582841*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"w", "\[Rule]", 
   RowBox[{
    RowBox[{"-", "\[ImaginaryI]"}], " ", 
    SuperscriptBox["k", "2"]}]}], "}"}]], "Output",
 CellChangeTimes->{{3.7700366520516148`*^9, 3.7700366815918*^9}}]
}, Open  ]]
}, Closed]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Numerics", "Chapter",
 CellChangeTimes->{{3.7699685282376266`*^9, 3.769968529351636*^9}}],

Cell[BoxData[
 RowBox[{"Quit", "[", "]"}]], "Input",
 CellChangeTimes->{{3.770036209667468*^9, 3.770036210717761*^9}}],

Cell[CellGroupData[{

Cell["Equation", "Section",
 CellChangeTimes->{{3.769762131701007*^9, 3.769762133708793*^9}}],

Cell[TextData[StyleBox["Defining the equation in EF coordinates and read the \
boundary powers",
 FontWeight->"Bold"]], "Text",
 CellChangeTimes->{{3.769968570753481*^9, 3.769968574999468*^9}, {
  3.7699686849871287`*^9, 3.7699686881918726`*^9}, {3.7733915292067375`*^9, 
  3.7733915294839644`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"eqNN", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["k", "2"]}], " ", "NN", " ", "u"}], "-", 
       RowBox[{"2", " ", "\[ImaginaryI]", " ", 
        RowBox[{"(", 
         RowBox[{"2", "-", "NN"}], ")"}], " ", "w"}]}], ")"}], " ", 
     RowBox[{"\[Phi]", "[", "u", "]"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "2"}], " ", 
        RowBox[{"(", 
         RowBox[{"2", "-", "NN"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", 
          SuperscriptBox["u", "3"]}], ")"}]}], "+", 
       RowBox[{"u", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "3"}], " ", 
           SuperscriptBox["u", "2"]}], "+", 
          RowBox[{"2", " ", "\[ImaginaryI]", " ", "w"}]}], ")"}]}]}], ")"}], 
     " ", 
     RowBox[{
      SuperscriptBox["\[Phi]", "\[Prime]",
       MultilineFunction->None], "[", "u", "]"}]}], "+", 
    RowBox[{"u", " ", 
     RowBox[{"(", 
      RowBox[{"1", "-", 
       SuperscriptBox["u", "3"]}], ")"}], " ", 
     RowBox[{
      SuperscriptBox["\[Phi]", "\[Prime]\[Prime]",
       MultilineFunction->None], "[", "u", "]"}]}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.7699676595573344`*^9, 3.769967665355286*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"eqNN", "/.", 
   RowBox[{"\[Phi]", "\[Rule]", 
    RowBox[{"Function", "[", 
     RowBox[{"z", ",", 
      SuperscriptBox["z", "pp"]}], "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"Series", "[", 
  RowBox[{"%", ",", 
   RowBox[{"{", 
    RowBox[{"u", ",", "0", ",", "0"}], "}"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"Solve", "[", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"-", "5"}], " ", "pp"}], "+", 
     RowBox[{"2", " ", "NN", " ", "pp"}], "+", 
     SuperscriptBox["pp", "2"]}], "\[Equal]", "0"}], ",", "pp"}], 
  "]"}]}], "Input",
 CellChangeTimes->{{3.7697622787374177`*^9, 3.7697623134547997`*^9}, {
  3.7699676444782305`*^9, 3.769967644754181*^9}}],

Cell[BoxData[
 RowBox[{
  SuperscriptBox["u", 
   RowBox[{
    RowBox[{"-", "1"}], "+", "pp"}]], " ", 
  RowBox[{"(", 
   InterpretationBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "5"}], " ", "pp"}], "+", 
       RowBox[{"2", " ", "NN", " ", "pp"}], "+", 
       SuperscriptBox["pp", "2"]}], ")"}], "+", 
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", "u", "]"}], "1"],
      SeriesData[$CellContext`u, 0, {}, 0, 1, 1],
      Editable->False]}],
    SeriesData[$CellContext`u, 
     0, {(-5) $CellContext`pp + 
      2 $CellContext`NN $CellContext`pp + $CellContext`pp^2}, 0, 1, 1],
    Editable->False], ")"}]}]], "Output",
 CellChangeTimes->{{3.7697623019584465`*^9, 3.769762315646475*^9}, 
   3.769762362894758*^9, 3.7697650508820715`*^9, {3.7697659707942905`*^9, 
   3.769765987511101*^9}, {3.7699676452907686`*^9, 3.769967669493452*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"pp", "\[Rule]", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"pp", "\[Rule]", 
     RowBox[{"5", "-", 
      RowBox[{"2", " ", "NN"}]}]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.7697623019584465`*^9, 3.769762315646475*^9}, 
   3.769762362894758*^9, 3.7697650508820715`*^9, {3.7697659707942905`*^9, 
   3.769765987511101*^9}, {3.7699676452907686`*^9, 3.7699676694965267`*^9}}]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["UV expansion", "Section",
 CellChangeTimes->{{3.76976347373752*^9, 3.769763473937502*^9}, {
  3.7699677629644966`*^9, 3.769967765005585*^9}}],

Cell[TextData[StyleBox["We start the expansion from a constant; doing that we \
directly impose the boundary condition corresponding to zero source, which is \
crucial to find the QNMs of the corresponding Green function. The numerical \
value of the constant is meaningless because it can always be rescaled away \
(so we set it to 1).",
 FontWeight->"Bold"]], "Text",
 CellChangeTimes->{{3.7699686134854994`*^9, 3.769968680120641*^9}, {
  3.773391545408869*^9, 3.773391575271699*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"\[Phi]", "[", "u_", "]"}], "=", 
   RowBox[{"1", "+", 
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"c", "[", "i", "]"}], 
       SuperscriptBox["u", "i"]}], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", "1", ",", "10"}], "}"}]}], "]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"UVexp", "=", 
   RowBox[{"Series", "[", 
    RowBox[{"eqNN", ",", 
     RowBox[{"{", 
      RowBox[{"u", ",", "0", ",", "11"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"UVsol", "=", 
   RowBox[{"Solve", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"SeriesCoefficient", "[", 
         RowBox[{"UVexp", ",", "1"}], "]"}], "\[Equal]", "0"}], ",", 
       RowBox[{
        RowBox[{"SeriesCoefficient", "[", 
         RowBox[{"UVexp", ",", "2"}], "]"}], "\[Equal]", "0"}], ",", 
       RowBox[{
        RowBox[{"SeriesCoefficient", "[", 
         RowBox[{"UVexp", ",", "3"}], "]"}], "\[Equal]", "0"}], ",", 
       RowBox[{
        RowBox[{"SeriesCoefficient", "[", 
         RowBox[{"UVexp", ",", "4"}], "]"}], "\[Equal]", "0"}], ",", 
       RowBox[{
        RowBox[{"SeriesCoefficient", "[", 
         RowBox[{"UVexp", ",", "5"}], "]"}], "\[Equal]", "0"}], ",", 
       RowBox[{
        RowBox[{"SeriesCoefficient", "[", 
         RowBox[{"UVexp", ",", "6"}], "]"}], "\[Equal]", "0"}], ",", 
       RowBox[{
        RowBox[{"SeriesCoefficient", "[", 
         RowBox[{"UVexp", ",", "7"}], "]"}], "\[Equal]", "0"}], ",", 
       RowBox[{
        RowBox[{"SeriesCoefficient", "[", 
         RowBox[{"UVexp", ",", "8"}], "]"}], "\[Equal]", "0"}], ",", 
       RowBox[{
        RowBox[{"SeriesCoefficient", "[", 
         RowBox[{"UVexp", ",", "9"}], "]"}], "\[Equal]", "0"}], ",", 
       RowBox[{
        RowBox[{"SeriesCoefficient", "[", 
         RowBox[{"UVexp", ",", "10"}], "]"}], "\[Equal]", "0"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"c", "[", "1", "]"}], ",", 
       RowBox[{"c", "[", "2", "]"}], ",", 
       RowBox[{"c", "[", "3", "]"}], ",", 
       RowBox[{"c", "[", "4", "]"}], ",", 
       RowBox[{"c", "[", "5", "]"}], ",", 
       RowBox[{"c", "[", "6", "]"}], ",", 
       RowBox[{"c", "[", "7", "]"}], ",", 
       RowBox[{"c", "[", "8", "]"}], ",", 
       RowBox[{"c", "[", "9", "]"}], ",", 
       RowBox[{"c", "[", "10", "]"}]}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[Phi]UV", "[", 
    RowBox[{"u_", ",", "k_", ",", "w_", ",", "NN_"}], "]"}], "=", 
   RowBox[{
    RowBox[{"\[Phi]", "[", "u", "]"}], "/.", 
    RowBox[{"UVsol", "[", 
     RowBox[{"[", "1", "]"}], "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[Phi]UVp", "[", 
    RowBox[{"u_", ",", "k_", ",", "w_", ",", "NN_"}], "]"}], "=", 
   RowBox[{"D", "[", 
    RowBox[{
     RowBox[{"\[Phi]UV", "[", 
      RowBox[{"u", ",", "k", ",", "w", ",", "NN"}], "]"}], ",", "u"}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Clear", "[", "\[Phi]", "]"}], ";"}]}], "Input",
 CellChangeTimes->{{3.7697635007604837`*^9, 3.769763660802585*^9}, {
  3.7697650414455795`*^9, 3.7697651982459702`*^9}, {3.769967830824715*^9, 
  3.7699678311528807`*^9}}]
}, Closed]],

Cell[CellGroupData[{

Cell["IR expansion", "Section",
 CellChangeTimes->{{3.7299246069432096`*^9, 3.729924607100892*^9}, {
  3.769967773955117*^9, 3.769967775144838*^9}}],

Cell[TextData[StyleBox["At the horizon we simply impose regularity",
 FontWeight->"Bold"]], "Text",
 CellChangeTimes->{{3.7699686948271785`*^9, 3.769968700074127*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"\[Phi]", "[", "u_", "]"}], "=", 
   RowBox[{"\[Phi]0", "+", 
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"ch", "[", "i", "]"}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "-", "u"}], ")"}], "i"]}], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", "1", ",", "10"}], "}"}]}], "]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"IRexp", "=", 
   RowBox[{
    RowBox[{"Series", "[", 
     RowBox[{"eqNN", ",", 
      RowBox[{"{", 
       RowBox[{"u", ",", "1", ",", "10"}], "}"}]}], "]"}], "//", 
    "Simplify"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"IRsol", "=", 
   RowBox[{"Solve", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"SeriesCoefficient", "[", 
         RowBox[{"IRexp", ",", "0"}], "]"}], "\[Equal]", "0"}], ",", 
       RowBox[{
        RowBox[{"SeriesCoefficient", "[", 
         RowBox[{"IRexp", ",", "1"}], "]"}], "\[Equal]", "0"}], ",", 
       RowBox[{
        RowBox[{"SeriesCoefficient", "[", 
         RowBox[{"IRexp", ",", "2"}], "]"}], "\[Equal]", "0"}], ",", 
       RowBox[{
        RowBox[{"SeriesCoefficient", "[", 
         RowBox[{"IRexp", ",", "3"}], "]"}], "\[Equal]", "0"}], ",", 
       RowBox[{
        RowBox[{"SeriesCoefficient", "[", 
         RowBox[{"IRexp", ",", "4"}], "]"}], "\[Equal]", "0"}], ",", 
       RowBox[{
        RowBox[{"SeriesCoefficient", "[", 
         RowBox[{"IRexp", ",", "5"}], "]"}], "\[Equal]", "0"}], ",", 
       RowBox[{
        RowBox[{"SeriesCoefficient", "[", 
         RowBox[{"IRexp", ",", "6"}], "]"}], "\[Equal]", "0"}], ",", 
       RowBox[{
        RowBox[{"SeriesCoefficient", "[", 
         RowBox[{"IRexp", ",", "7"}], "]"}], "\[Equal]", "0"}], ",", 
       RowBox[{
        RowBox[{"SeriesCoefficient", "[", 
         RowBox[{"IRexp", ",", "8"}], "]"}], "\[Equal]", "0"}], ",", 
       RowBox[{
        RowBox[{"SeriesCoefficient", "[", 
         RowBox[{"IRexp", ",", "9"}], "]"}], "\[Equal]", "0"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"ch", "[", "1", "]"}], ",", 
       RowBox[{"ch", "[", "2", "]"}], ",", 
       RowBox[{"ch", "[", "3", "]"}], ",", 
       RowBox[{"ch", "[", "4", "]"}], ",", 
       RowBox[{"ch", "[", "5", "]"}], ",", 
       RowBox[{"ch", "[", "6", "]"}], ",", 
       RowBox[{"ch", "[", "7", "]"}], ",", 
       RowBox[{"ch", "[", "8", "]"}], ",", 
       RowBox[{"ch", "[", "9", "]"}], ",", 
       RowBox[{"ch", "[", "10", "]"}]}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[Phi]IR", "[", 
    RowBox[{"u_", ",", "k_", ",", "w_", ",", "NN_", ",", "\[Phi]0_"}], "]"}], 
   "=", 
   RowBox[{
    RowBox[{"\[Phi]", "[", "u", "]"}], "/.", 
    RowBox[{"IRsol", "[", 
     RowBox[{"[", "1", "]"}], "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[Phi]IRp", "[", 
    RowBox[{"u_", ",", "k_", ",", "w_", ",", "NN_", ",", "\[Phi]0_"}], "]"}], 
   "=", 
   RowBox[{"D", "[", 
    RowBox[{
     RowBox[{"\[Phi]IR", "[", 
      RowBox[{"u", ",", "k", ",", "w", ",", "NN", ",", "\[Phi]0"}], "]"}], 
     ",", "u"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Clear", "[", "\[Phi]", "]"}], ";"}]}], "Input",
 CellChangeTimes->{{3.7299250970526633`*^9, 3.7299251271161866`*^9}, {
   3.729925455775958*^9, 3.7299255556434546`*^9}, 3.7299255947630177`*^9, {
   3.769763715939847*^9, 3.7697637743159533`*^9}, {3.7697638691290264`*^9, 
   3.7697638706288614`*^9}, {3.769765221649457*^9, 3.769765226891121*^9}, {
   3.76996783982664*^9, 3.7699678401846867`*^9}}]
}, Closed]],

Cell[CellGroupData[{

Cell["Integrations", "Section",
 CellChangeTimes->{{3.729925658762398*^9, 3.729925661066369*^9}, 
   3.7299312767975254`*^9}],

Cell[TextData[StyleBox["We integrate from the horizon and the boundary to an \
intermediate point zf.\nSince we know already that the lowest mode is purely \
imaginary we cheat a bit and we define w=-i \[CapitalGamma]",
 FontWeight->"Bold"]], "Text",
 CellChangeTimes->{{3.7699687072131557`*^9, 3.7699687176138744`*^9}, {
  3.773391601845502*^9, 3.7733916226777086`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"zf", "=", 
   RowBox[{"1", "/", "2"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.7299313871834383`*^9, 3.7299313892086296`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"EQnum", "[", 
    RowBox[{"u_", ",", "k_", ",", "w_", ",", "NN_"}], "]"}], "=", "eqNN"}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.729931321647625*^9, 3.7299313477419434`*^9}, {
   3.76976379880272*^9, 3.7697638057711725`*^9}, 3.7697652497102036`*^9, {
   3.7697653272651553`*^9, 3.7697653289563203`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Epsilon]", "=", 
   RowBox[{"1", "/", "100000"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.729931302700248*^9, 3.7299313065592194`*^9}, {
  3.7300880127416587`*^9, 3.7300880159973927`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"NumUV", "[", 
   RowBox[{
    RowBox[{"k_", "?", "NumericQ"}], ",", 
    RowBox[{"\[CapitalGamma]_", "?", "NumericQ"}], ",", 
    RowBox[{"NN_", "?", "NumericQ"}]}], "]"}], ":=", 
  RowBox[{"NDSolve", "[", 
   RowBox[{
    RowBox[{"SetPrecision", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"EQnum", "[", 
          RowBox[{"u", ",", "k", ",", 
           RowBox[{
            RowBox[{"-", "I"}], " ", "\[CapitalGamma]"}], ",", "NN"}], "]"}], 
         "\[Equal]", "0"}], ",", 
        RowBox[{
         RowBox[{"\[Phi]", "[", "\[Epsilon]", "]"}], "\[Equal]", 
         RowBox[{"\[Phi]UV", "[", 
          RowBox[{"\[Epsilon]", ",", "k", ",", 
           RowBox[{
            RowBox[{"-", "I"}], " ", "\[CapitalGamma]"}], ",", "NN"}], 
          "]"}]}], ",", 
        RowBox[{
         RowBox[{
          RowBox[{"\[Phi]", "'"}], "[", "\[Epsilon]", "]"}], "\[Equal]", 
         RowBox[{"\[Phi]UVp", "[", 
          RowBox[{"\[Epsilon]", ",", "k", ",", 
           RowBox[{
            RowBox[{"-", "I"}], " ", "\[CapitalGamma]"}], ",", "NN"}], 
          "]"}]}]}], "}"}], ",", "40"}], "]"}], ",", 
    RowBox[{"{", "\[Phi]", "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"u", ",", "\[Epsilon]", ",", "zf"}], "}"}], ",", 
    RowBox[{"WorkingPrecision", "\[Rule]", "40"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.729931308378282*^9, 3.7299313133962736`*^9}, {
  3.72993135126584*^9, 3.729931393985156*^9}, {3.7299314380287185`*^9, 
  3.7299314740335016`*^9}, {3.730087952378787*^9, 3.7300879695139465`*^9}, {
  3.7697638096992598`*^9, 3.769763839855793*^9}, {3.769763900322982*^9, 
  3.769763900534417*^9}, {3.7697643383401656`*^9, 3.769764353022388*^9}, {
  3.769765258764781*^9, 3.7697652625633535`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"NumIR", "[", 
   RowBox[{
    RowBox[{"k_", "?", "NumericQ"}], ",", 
    RowBox[{"\[CapitalGamma]_", "?", "NumericQ"}], ",", 
    RowBox[{"NN_", "?", "NumericQ"}], ",", 
    RowBox[{"\[Phi]0_", "?", "NumericQ"}]}], "]"}], ":=", 
  RowBox[{"NDSolve", "[", 
   RowBox[{
    RowBox[{"SetPrecision", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"EQnum", "[", 
          RowBox[{"u", ",", "k", ",", 
           RowBox[{
            RowBox[{"-", "I"}], " ", "\[CapitalGamma]"}], ",", "NN"}], "]"}], 
         "\[Equal]", "0"}], ",", 
        RowBox[{
         RowBox[{"\[Phi]", "[", 
          RowBox[{"1", "-", "\[Epsilon]"}], "]"}], "\[Equal]", 
         RowBox[{"\[Phi]IR", "[", 
          RowBox[{
           RowBox[{"1", "-", "\[Epsilon]"}], ",", "k", ",", 
           RowBox[{
            RowBox[{"-", "I"}], " ", "\[CapitalGamma]"}], ",", "NN", ",", 
           "\[Phi]0"}], "]"}]}], ",", 
        RowBox[{
         RowBox[{
          RowBox[{"\[Phi]", "'"}], "[", 
          RowBox[{"1", "-", "\[Epsilon]"}], "]"}], "\[Equal]", 
         RowBox[{"\[Phi]IRp", "[", 
          RowBox[{
           RowBox[{"1", "-", "\[Epsilon]"}], ",", "k", ",", 
           RowBox[{
            RowBox[{"-", "I"}], " ", "\[CapitalGamma]"}], ",", "NN", ",", 
           "\[Phi]0"}], "]"}]}]}], "}"}], ",", "40"}], "]"}], ",", 
    RowBox[{"{", "\[Phi]", "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"u", ",", 
      RowBox[{"1", "-", "\[Epsilon]"}], ",", "zf"}], "}"}], ",", 
    RowBox[{"WorkingPrecision", "\[Rule]", "40"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.729931492518588*^9, 3.729931499416688*^9}, {
  3.729931531184428*^9, 3.7299315478795266`*^9}, {3.7299397912391787`*^9, 
  3.729939798807726*^9}, {3.729939954370406*^9, 3.7299399567704334`*^9}, {
  3.7300879717148027`*^9, 3.730087988595297*^9}, {3.769763854861205*^9, 
  3.769763902558855*^9}, {3.769764355903263*^9, 3.7697643671229935`*^9}, {
  3.7697652657754073`*^9, 3.769765269907043*^9}}]
}, Closed]],

Cell[CellGroupData[{

Cell["The solutions", "Section",
 CellChangeTimes->{{3.7697640931437345`*^9, 3.7697640939180994`*^9}, {
  3.7699687279230433`*^9, 3.7699687309801702`*^9}}],

Cell[TextData[StyleBox["This is how the solutions look like for a random \
choice of parameters",
 FontWeight->"Bold"]], "Text",
 CellChangeTimes->{{3.769968735760793*^9, 3.769968744454664*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"k", "=", "1"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[CapitalGamma]", "=", " ", "0.5"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"NN", "=", "3"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Phi]0", "=", "0.3"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Monitor", "[", 
   RowBox[{
    RowBox[{"DiscretePlot", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Re", "[", 
         RowBox[{"\[Phi]", "[", "xx", "]"}], "]"}], "/.", 
        RowBox[{"NumUV", "[", 
         RowBox[{"k", ",", "\[CapitalGamma]", ",", "NN"}], "]"}]}], "}"}], 
      ",", 
      RowBox[{"{", 
       RowBox[{"xx", ",", "\[Epsilon]", ",", "zf", ",", "0.01"}], "}"}], ",", 
      RowBox[{"Filling", "\[Rule]", "False"}], ",", 
      RowBox[{"Joined", "\[Rule]", "True"}], ",", 
      RowBox[{"PlotRange", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"0", ",", "1"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "1.1"}], "}"}]}], "}"}]}], ",", 
      RowBox[{"PlotStyle", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{"Thick", ",", "Blue"}], "}"}]}], ",", 
      RowBox[{"AxesLabel", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{"\"\<\!\(\*
StyleBox[\"u\",
FontSize->16]\)\>\"", ",", "\"\<\!\(\*
StyleBox[\"\[Phi]\",
FontSize->16]\)\!\(\*
StyleBox[\"(\",
FontSize->16]\)\!\(\*
StyleBox[\"u\",
FontSize->16]\)\!\(\*
StyleBox[\")\",
FontSize->16]\)\>\""}], "}"}]}], ",", 
      RowBox[{"LabelStyle", "\[Rule]", 
       RowBox[{"Directive", "[", 
        RowBox[{"Bold", ",", " ", "Medium", ",", "Black"}], "]"}]}], ",", 
      RowBox[{"AxesStyle", "\[Rule]", 
       RowBox[{"Directive", "[", 
        RowBox[{"Black", ",", " ", "12"}], "]"}]}]}], "]"}], ",", "xx"}], 
   "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Monitor", "[", 
   RowBox[{
    RowBox[{"DiscretePlot", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Re", "[", 
         RowBox[{"\[Phi]", "[", "xx", "]"}], "]"}], "/.", 
        RowBox[{"NumIR", "[", 
         RowBox[{"k", ",", "\[CapitalGamma]", ",", "NN", ",", "\[Phi]0"}], 
         "]"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"xx", ",", "zf", ",", 
        RowBox[{"1", "-", "\[Epsilon]"}], ",", "0.01"}], "}"}], ",", 
      RowBox[{"Filling", "\[Rule]", "False"}], ",", 
      RowBox[{"Joined", "\[Rule]", "True"}], ",", 
      RowBox[{"PlotRange", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"0", ",", "1"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "1.1"}], "}"}]}], "}"}]}], ",", 
      RowBox[{"PlotStyle", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{"Thick", ",", "Red"}], "}"}]}], ",", 
      RowBox[{"AxesLabel", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{"\"\<\!\(\*
StyleBox[\"u\",
FontSize->16]\)\>\"", ",", "\"\<\!\(\*
StyleBox[\"\[Phi]\",
FontSize->16]\)\!\(\*
StyleBox[\"(\",
FontSize->16]\)\!\(\*
StyleBox[\"u\",
FontSize->16]\)\!\(\*
StyleBox[\")\",
FontSize->16]\)\>\""}], "}"}]}], ",", 
      RowBox[{"LabelStyle", "\[Rule]", 
       RowBox[{"Directive", "[", 
        RowBox[{"Bold", ",", " ", "Medium", ",", "Black"}], "]"}]}], ",", 
      RowBox[{"AxesStyle", "\[Rule]", 
       RowBox[{"Directive", "[", 
        RowBox[{"Black", ",", " ", "12"}], "]"}]}]}], "]"}], ",", "xx"}], 
   "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"Show", "[", 
  RowBox[{"%%", ",", "%"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Clear", "[", 
   RowBox[{"k", ",", "\[CapitalGamma]", ",", "NN", ",", "\[Phi]0"}], "]"}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.7697640967408066`*^9, 3.7697641582369795`*^9}, {
  3.769764376317506*^9, 3.7697645209626017`*^9}, {3.7697653412615995`*^9, 
  3.769765341975401*^9}, {3.769967905767171*^9, 3.7699679656373158`*^9}, {
  3.769968002866852*^9, 3.769968013013073*^9}}],

Cell[BoxData[
 GraphicsBox[{{
    {RGBColor[0, 0, 1], PointSize[0.009166666666666668], Thickness[Large]}, 
    {RGBColor[0, 0, 1], PointSize[0.009166666666666668], Thickness[Large], 
     LineBox[CompressedData["
1:eJwBNQPK/CFib1JlAwAAAAEAAAAyAAAAAgAAAPFo44i1+OQ+ttbjswwA8D9V
TRB1H4CEPwDJpp/S1+8/6DBfXoB9lD9iDsD4e7DvPyU7NgLxup4/D34fozWK
7z+yogbTMHykP3CK6QT8ZO8/0SfyJOmaqT9yaeWKy0DvP++s3Xahua4/TmZI
q6Ad7z8HmWTkLOyxPwGWIud3++4/lltaDYl7tD/zypLLTdruPyUeUDblCrc/
UhLj8h667j+14EVfQZq5P6T6lAXomu4/RKM7iJ0pvD+rLWC7pXzuP9NlMbH5
uL4/ZMAk3FRf7j8ylBPtKqTAP25G0kDyQu4/enWOAdnrwT+Hm0TUeifuP8FW
CRaHM8M/JU8XlOsM7j8JOIQqNXvEP46ecJFB8+0/URn/PuPCxT/U7MTxedrt
P5j6eVORCsc/oqyT75HC7T/g2/RnP1LIP960HtuGq+0/KL1vfO2ZyT+f/hwb
VpXtP2+e6pCb4co/KtFpLf1/7T+3f2WlSSnMPzJnsad5a+0//2DgufdwzT/u
Hxw4yVftP0ZCW86luM4/z1b5pelE7T/HEWvxKQDQP6wFa9LYMu0/a4Ko+wCk
0D+mXxO5lCHtPw/z5QXYR9E/vp7FcBsR7T+zYyMQr+vRP2xLOyxrAe0/VtRg
GoaP0j/FVM86gvLsP/pEniRdM9M/IWFACV/k7D+etdsuNNfTP+HSeyIA1+w/
QiYZOQt71D/NE3MwZMrsP+aWVkPiHtU/9dL8/Im+7D+KB5RNucLVP7L+w3Jw
s+w/LnjRV5Bm1j+bZUaeFqnsP9HoDmJnCtc/mA/lrnuf7D91WUxsPq7XP4iL
CPieluw/GcqJdhVS2D+gn1vyf47sP706x4Ds9dg/1gIfPR6H7D9hqwSLw5nZ
Pz4GmZ95gOw/BRxClZo92j9VXqQKknrsP6iMf59x4do/SpBhmmd17D9M/byp
SIXbP67mDpj6cOw/8G36sx8p3D/CPgt8S23sP5TeN772zNw/23wI8Fpq7D84
T3XIzXDdP1sGc9EpaOw/3L+y0qQU3j8MRRQ0uWbsP38w8Nx7uN4/Lvb2ZApm
7D8joS3nUlzfPy7jlO0eZuw/gdWdIw==
      "]], {}, {}}}, {
    {RGBColor[1, 0, 0], PointSize[0.009166666666666668], Thickness[Large]}, 
    {RGBColor[1, 0, 0], PointSize[0.009166666666666668], Thickness[Large], 
     LineBox[CompressedData["
1:eJw10VtI02EYx/GlpjkoKVYrmi2vTCRxWaCB/So7soo2tQubFKZTL9qWTTIH
RbLSkDLtRmeBlZBGm5oaCl3UEIOYWmxzm5u28/mAeSihVtvftwfe2y/P834y
KsT8qkQajbYh9g7EXgLt/1gR3XWOqRG5wB/bcz/As4I35JO2eZzolRTSDa+s
WC0SCWVCJ1b3CdrUK1bskH88lRtw4IytkaE6bYNfGB4trXdA0RUfG/JGOsJd
SQ4EefGgDebh1v1DnXYcidUkhXZM/VRnlXLsiMViRTvWBrcrTkzbsJ6zo5s3
+Pm4ONahxgFPQ202k2FDbLlY0IGkkJHx6IMV8Rrd4ACHtbXsZo0VWfH19jmh
Ld+Y9oxphSyea3Ti62Rr89jT75jSxMeJEnl/OzO6ADYVdKFv2LKYKlrAjfi5
EhdGuMK0s455UOupXSioqezvKJ8HlWO4kT8zIe+zWCCkxo3z1dyMi1ctoL5v
zI30t2tSvtcM6ly6B+8Z+UqZ1AxqPYEHhzV5K4okM6icyoNroh9HmzrnsO7h
Rc7yG1Zy7hzx8KLFEr3754uJeHihSB/vPVZrIh5eqAY/WZV0E/HwYXrydxN7
wEg8fHBHte/qLxmJhw/t0hx+O81IPPzYe/KlrURpwBPqYD9aLgwIewUG2CkP
P1IeGIqrthhwkPIIoO/K9bo76lniEcA98fKUoWGWeAQgHV/qKePMEo8ginez
ihYDeuIRRMT9emdzn554BLEt09y0qVpPPELoznv8rSJTD+pcSQiybNUhuU9H
PEJIVfWMXFbqiEcY4onbLFOdjniEMSFY/hUs0BGPMG4lsx+2JOiIRwSbZwZG
n2u0xCMCLmcphd2pJR4RFCRyX/yt1OIfawSY6w==
      "]], {}, {}}}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->True,
  AxesLabel->{
    FormBox[
    "\"\\!\\(\\*\\nStyleBox[\\\"u\\\",\\nFontSize->16]\\)\"", 
     TraditionalForm], 
    FormBox[
    "\"\\!\\(\\*\\nStyleBox[\\\"\[Phi]\\\",\\nFontSize->16]\\)\\!\\(\\*\\\
nStyleBox[\\\"(\\\",\\nFontSize->16]\\)\\!\\(\\*\\nStyleBox[\\\"u\\\",\\\
nFontSize->16]\\)\\!\\(\\*\\nStyleBox[\\\")\\\",\\nFontSize->16]\\)\"", 
     TraditionalForm]},
  AxesOrigin->{0, 0},
  AxesStyle->Directive[
    GrayLevel[0], 12],
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  LabelStyle->Directive[Bold, Medium, 
    GrayLevel[0]],
  Method->{
   "MessagesHead" -> DiscretePlot, "AxisPadding" -> Scaled[0.02], 
    "DefaultBoundaryStyle" -> Automatic, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "DefaultPlotStyle" -> {
      Directive[
       RGBColor[0.368417, 0.506779, 0.709798], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.880722, 0.611041, 0.142051], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.560181, 0.691569, 0.194885], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.922526, 0.385626, 0.209179], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.528488, 0.470624, 0.701351], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.772079, 0.431554, 0.102387], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.363898, 0.618501, 0.782349], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[1, 0.75, 0], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.647624, 0.37816, 0.614037], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.571589, 0.586483, 0.], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.915, 0.3325, 0.2125], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.40082222609352647`, 0.5220066643438841, 0.85], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.9728288904374106, 0.621644452187053, 0.07336199581899142], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.736782672705901, 0.358, 0.5030266573755369], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.28026441037696703`, 0.715, 0.4292089322474965], 
       AbsoluteThickness[1.6]]}, "DomainPadding" -> Scaled[0.02], 
    "PointSizeFunction" -> "SmallPointSize", "RangePadding" -> Scaled[0.05]},
  PlotRange->{{0, 1}, {0, 1.1}},
  PlotRangePadding->{{Automatic, Automatic}, {Automatic, Automatic}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{{3.769764133146338*^9, 3.769764161981831*^9}, {
   3.7697643912395916`*^9, 3.76976452620969*^9}, 3.769765352195563*^9, 
   3.76996789985127*^9, 3.7699679791101017`*^9, 3.769968030292979*^9}]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Find root routine", "Section",
 CellChangeTimes->{{3.729939979044938*^9, 3.7299399812478633`*^9}, {
  3.730088449538637*^9, 3.73008845360294*^9}, {3.7697653915007095`*^9, 
  3.769765391650274*^9}, {3.769968338813876*^9, 3.7699683426031427`*^9}}],

Cell[TextData[StyleBox["Here it is how a very simple FindRoot routine works \
(if you brave you can automatize it)\n(always remember to check, do not trust \
mathematica!)",
 FontWeight->"Bold"]], "Text",
 CellChangeTimes->{{3.7699687682168145`*^9, 3.769968805563196*^9}, {
  3.7733916467384205`*^9, 3.773391648337164*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"k", "=", "0.5"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"NN", "=", "3"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"FindRoot", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Re", "[", 
          RowBox[{"\[Phi]", "[", "zf", "]"}], "]"}], "/.", 
         RowBox[{"NumIR", "[", 
          RowBox[{
          "k", ",", " ", "\[CapitalGamma]", ",", "NN", ",", "\[Phi]0"}], 
          "]"}]}], ")"}], "\[Equal]", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Re", "[", 
          RowBox[{"\[Phi]", "[", "zf", "]"}], "]"}], "/.", 
         RowBox[{"NumUV", "[", 
          RowBox[{"k", ",", " ", "\[CapitalGamma]", ",", "NN"}], "]"}]}], 
        ")"}]}], ",", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Re", "[", 
          RowBox[{
           RowBox[{"\[Phi]", "'"}], "[", "zf", "]"}], "]"}], "/.", 
         RowBox[{"NumIR", "[", 
          RowBox[{
          "k", ",", " ", "\[CapitalGamma]", ",", "NN", ",", "\[Phi]0"}], 
          "]"}]}], ")"}], "\[Equal]", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Re", "[", 
          RowBox[{
           RowBox[{"\[Phi]", "'"}], "[", "zf", "]"}], "]"}], "/.", 
         RowBox[{"NumUV", "[", 
          RowBox[{"k", ",", "\[CapitalGamma]", ",", "NN"}], "]"}]}], 
        ")"}]}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"\[Phi]0", ",", "1"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"\[CapitalGamma]", ",", "1.4"}], "}"}], ",", 
    RowBox[{"AccuracyGoal", "\[Rule]", "8"}], ",", 
    RowBox[{"PrecisionGoal", "\[Rule]", "10"}]}], "]"}], "//", 
  "Quiet"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Re", "[", 
          RowBox[{"\[Phi]", "[", "zf", "]"}], "]"}], "/.", 
         RowBox[{"NumIR", "[", 
          RowBox[{"k", ",", "\[CapitalGamma]", ",", "NN", ",", "\[Phi]0"}], 
          "]"}]}], ")"}], "-", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Re", "[", 
          RowBox[{"\[Phi]", "[", "zf", "]"}], "]"}], "/.", 
         RowBox[{"NumUV", "[", 
          RowBox[{"k", ",", " ", "\[CapitalGamma]", ",", "NN"}], "]"}]}], 
        ")"}]}], ",", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Re", "[", 
          RowBox[{
           RowBox[{"\[Phi]", "'"}], "[", "zf", "]"}], "]"}], "/.", 
         RowBox[{"NumIR", "[", 
          RowBox[{"k", ",", "\[CapitalGamma]", ",", "NN", ",", "\[Phi]0"}], 
          "]"}]}], ")"}], "-", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Re", "[", 
          RowBox[{
           RowBox[{"\[Phi]", "'"}], "[", "zf", "]"}], "]"}], "/.", 
         RowBox[{"NumUV", "[", 
          RowBox[{"k", ",", "\[CapitalGamma]", ",", "NN"}], "]"}]}], 
        ")"}]}]}], "}"}], "/.", "%"}], "//", "Quiet"}], "//", 
  "Simplify"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Clear", "[", 
   RowBox[{"k", ",", "NN"}], "]"}], ";"}]}], "Input",
 CellChangeTimes->{{3.7300487869547224`*^9, 3.7300487912920284`*^9}, {
  3.7300497203461666`*^9, 3.730049766047846*^9}, {3.7697641877427607`*^9, 
  3.769764327535749*^9}, {3.769764531001012*^9, 3.7697646227862263`*^9}, {
  3.769764664993348*^9, 3.769764669859388*^9}, {3.7697653690878158`*^9, 
  3.76976538717203*^9}, {3.76976545048575*^9, 3.769765589407467*^9}, {
  3.769766108236293*^9, 3.769766313928344*^9}, {3.7697663576117115`*^9, 
  3.7697663584238763`*^9}, {3.76996834487783*^9, 3.769968345406143*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"\[Phi]0", "\[Rule]", "0.8520180094680673`"}], ",", 
   RowBox[{"\[CapitalGamma]", "\[Rule]", "0.267841079479841`"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{
  3.730048795202829*^9, {3.730049743323803*^9, 3.7300497711735973`*^9}, {
   3.7697642678718987`*^9, 3.7697643280663266`*^9}, {3.769764585045331*^9, 
   3.7697646066581664`*^9}, 3.769764662297619*^9, 3.769764693945323*^9, 
   3.7697653941978617`*^9, {3.7697654600610905`*^9, 3.7697655985166073`*^9}, {
   3.769766119769065*^9, 3.7697663052554407`*^9}, {3.7697663554929075`*^9, 
   3.7697663819877515`*^9}, 3.7699683614755*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
   "{", "2.96957015127776890681391028280301387799506`22.88341128961807*^-17", 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "-", "6.03655894281866776583358323413240498878672`20.366756527480213*^-\
17"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.730048795202829*^9, {3.730049743323803*^9, 3.7300497711735973`*^9}, {
   3.7697642678718987`*^9, 3.7697643280663266`*^9}, {3.769764585045331*^9, 
   3.7697646066581664`*^9}, 3.769764662297619*^9, 3.769764693945323*^9, 
   3.7697653941978617`*^9, {3.7697654600610905`*^9, 3.7697655985166073`*^9}, {
   3.769766119769065*^9, 3.7697663052554407`*^9}, {3.7697663554929075`*^9, 
   3.7697663819877515`*^9}, 3.7699683618275604`*^9}]
}, Open  ]],

Cell[TextData[StyleBox["Try to play moving the matching point and the seeds \
for the FindRoot...",
 FontWeight->"Bold"]], "Text",
 CellChangeTimes->{{3.7699688284028015`*^9, 3.7699688390739985`*^9}}]
}, Closed]],

Cell[CellGroupData[{

Cell["Data N=3", "Section",
 CellChangeTimes->{{3.769765425761427*^9, 3.769765429584091*^9}, {
  3.7697655980868735`*^9, 3.769765598815687*^9}, {3.769968366292918*^9, 
  3.769968369271857*^9}, {3.769968973803895*^9, 3.769968974067027*^9}}],

Cell[TextData[StyleBox["Collecting manually the data for N=3 (you can easily \
automatize it, I am lazy)",
 FontWeight->"Bold"]], "Text",
 CellChangeTimes->{{3.769968846811309*^9, 3.769968852661252*^9}, {
  3.7733916722254515`*^9, 3.7733916795346923`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"data3", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0.01", ",", "0.00010000257577525192`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.1", ",", "0.010025412770812972`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.2", ",", "0.04041216056022905`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.3", ",", "0.09213551293608103`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.4", ",", "0.16698082662340588`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.5", ",", "0.2678410794798416`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.6", ",", "0.3992866120430983`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.7", ",", "0.5686892364288846`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.8", ",", "0.788617999099683`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.9", ",", "1.0825403958541808`"}], "}"}]}], "}"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.769765436730014*^9, 3.76976560530466*^9}, {
  3.7697661179484186`*^9, 3.7697663119173937`*^9}, {3.7697663855872564`*^9, 
  3.769766386297996*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"data3short", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0.1`", ",", "0.010025412770812972`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.2`", ",", "0.04041216056022905`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.3`", ",", "0.09213551293608103`"}], "}"}]}], "}"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.7697664506308255`*^9, 3.76976645892017*^9}}],

Cell[TextData[StyleBox["Comparing with the known diffusion constant D= \
N/(2N-3)",
 FontWeight->"Bold"]], "Text",
 CellChangeTimes->{{3.7699689043532996`*^9, 3.769968920694254*^9}, {
  3.7733916884215155`*^9, 3.7733916902801647`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"ListPlot", "[", 
   RowBox[{"data3", ",", 
    RowBox[{"Filling", "\[Rule]", "None"}], ",", 
    RowBox[{"Joined", "\[Rule]", "True"}], ",", 
    RowBox[{"PlotMarkers", "\[Rule]", "Automatic"}]}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Plot", "[", 
   RowBox[{
    RowBox[{"1", 
     SuperscriptBox["x", "2"]}], ",", 
    RowBox[{"{", 
     RowBox[{"x", ",", "0", ",", "1"}], "}"}], ",", 
    RowBox[{"PlotStyle", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{"Black", ",", "Dashed"}], "}"}]}]}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"Show", "[", 
  RowBox[{"%%", ",", "%", ",", 
   RowBox[{"AxesLabel", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"\"\<k\>\"", ",", "\"\<|Im[\[Omega]]|\>\""}], "}"}]}]}], 
  "]"}]}], "Input",
 CellChangeTimes->{{3.769765591852936*^9, 3.769765670413838*^9}, {
  3.7697663988145227`*^9, 3.7697663990818124`*^9}, {3.7697664294947968`*^9, 
  3.7697664639386177`*^9}, {3.769968400171335*^9, 3.7699684165981216`*^9}, {
  3.7699688658635545`*^9, 3.7699688819044914`*^9}}],

Cell[BoxData[
 GraphicsBox[{{{}, {{{}, {}, 
      {RGBColor[0.368417, 0.506779, 0.709798], PointSize[
       0.012833333333333334`], AbsoluteThickness[1.6], 
       LineBox[{{0.01, 0.00010000257577525192`}, {0.1, 
        0.010025412770812972`}, {0.2, 0.04041216056022905}, {0.3, 
        0.09213551293608103}, {0.4, 0.16698082662340588`}, {0.5, 
        0.2678410794798416}, {0.6, 0.3992866120430983}, {0.7, 
        0.5686892364288846}, {0.8, 0.788617999099683}, {0.9, 
        1.0825403958541808`}}]}}, {
      {RGBColor[0.368417, 0.506779, 0.709798], AbsolutePointSize[6], 
       AbsoluteThickness[1.6], GeometricTransformationBox[InsetBox[
         StyleBox["\<\"\[FilledCircle]\"\>",
          StripOnInput->False,
          FontSize->8.96], {0., 0.}], {{{0.01, 0.00010000257577525192`}}, {{
        0.1, 0.010025412770812972`}}, {{0.2, 0.04041216056022905}}, {{0.3, 
        0.09213551293608103}}, {{0.4, 0.16698082662340588`}}, {{0.5, 
        0.2678410794798416}}, {{0.6, 0.3992866120430983}}, {{0.7, 
        0.5686892364288846}}, {{0.8, 0.788617999099683}}, {{0.9, 
        1.0825403958541808`}}}]}, {}}}, {}, {}, {{}, {}}}, {{{}, {}, 
     TagBox[
      {GrayLevel[0], AbsoluteThickness[1.6], Opacity[1.], 
       Dashing[{Small, Small}], LineBox[CompressedData["
1:eJwVlWk01AsYxm2VVBNaNBNX2UppUtlS5rGVLSpbiSayJHUZJUo3jIxSRF2X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        "]]},
      Annotation[#, "Charting`Private`Tag$8761#1"]& ]}, {}, {}}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{
    FormBox["\"k\"", TraditionalForm], 
    FormBox["\"|Im[\[Omega]]|\"", TraditionalForm]},
  AxesOrigin->{0, 0},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{"CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Part[{{Identity, Identity}, {Identity, Identity}}, 1, 2][#]& )[
         Part[#, 1]], 
        (Part[{{Identity, Identity}, {Identity, Identity}}, 2, 2][#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Part[{{Identity, Identity}, {Identity, Identity}}, 1, 2][#]& )[
         Part[#, 1]], 
        (Part[{{Identity, Identity}, {Identity, Identity}}, 2, 2][#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{{0, 0.9}, {0, 1.0825403958541808`}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.02], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{{3.7697656073883514`*^9, 3.769765670831722*^9}, 
   3.769766218818548*^9, {3.7697663883853908`*^9, 3.7697663996562977`*^9}, 
   3.7697664327804594`*^9, 3.769766464517078*^9, {3.7699684054362984`*^9, 
   3.7699684173231974`*^9}, {3.769968866779644*^9, 3.7699688824948645`*^9}}]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Data N=5", "Section",
 CellChangeTimes->{{3.769765425761427*^9, 3.769765429584091*^9}, {
  3.7697655980868735`*^9, 3.769765598815687*^9}, {3.769766504128772*^9, 
  3.7697665042640743`*^9}}],

Cell[TextData[StyleBox["Same for N=5",
 FontWeight->"Bold"]], "Text",
 CellChangeTimes->{{3.7699689043532996`*^9, 3.7699689343903723`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"k", "=", "0.9"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"NN", "=", "5"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"FindRoot", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Re", "[", 
          RowBox[{"\[Phi]", "[", "zf", "]"}], "]"}], "/.", 
         RowBox[{"NumIR", "[", 
          RowBox[{
          "k", ",", " ", "\[CapitalGamma]", ",", "NN", ",", "\[Phi]0"}], 
          "]"}]}], ")"}], "\[Equal]", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Re", "[", 
          RowBox[{"\[Phi]", "[", "zf", "]"}], "]"}], "/.", 
         RowBox[{"NumUV", "[", 
          RowBox[{"k", ",", " ", "\[CapitalGamma]", ",", "NN"}], "]"}]}], 
        ")"}]}], ",", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Re", "[", 
          RowBox[{
           RowBox[{"\[Phi]", "'"}], "[", "zf", "]"}], "]"}], "/.", 
         RowBox[{"NumIR", "[", 
          RowBox[{
          "k", ",", " ", "\[CapitalGamma]", ",", "NN", ",", "\[Phi]0"}], 
          "]"}]}], ")"}], "\[Equal]", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Re", "[", 
          RowBox[{
           RowBox[{"\[Phi]", "'"}], "[", "zf", "]"}], "]"}], "/.", 
         RowBox[{"NumUV", "[", 
          RowBox[{"k", ",", "\[CapitalGamma]", ",", "NN"}], "]"}]}], 
        ")"}]}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"\[Phi]0", ",", "1"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"\[CapitalGamma]", ",", "0.4"}], "}"}], ",", 
    RowBox[{"AccuracyGoal", "\[Rule]", "8"}], ",", 
    RowBox[{"PrecisionGoal", "\[Rule]", "10"}]}], "]"}], "//", 
  "Quiet"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Re", "[", 
          RowBox[{"\[Phi]", "[", "zf", "]"}], "]"}], "/.", 
         RowBox[{"NumIR", "[", 
          RowBox[{"k", ",", "\[CapitalGamma]", ",", "NN", ",", "\[Phi]0"}], 
          "]"}]}], ")"}], "-", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Re", "[", 
          RowBox[{"\[Phi]", "[", "zf", "]"}], "]"}], "/.", 
         RowBox[{"NumUV", "[", 
          RowBox[{"k", ",", " ", "\[CapitalGamma]", ",", "NN"}], "]"}]}], 
        ")"}]}], ",", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Re", "[", 
          RowBox[{
           RowBox[{"\[Phi]", "'"}], "[", "zf", "]"}], "]"}], "/.", 
         RowBox[{"NumIR", "[", 
          RowBox[{"k", ",", "\[CapitalGamma]", ",", "NN", ",", "\[Phi]0"}], 
          "]"}]}], ")"}], "-", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Re", "[", 
          RowBox[{
           RowBox[{"\[Phi]", "'"}], "[", "zf", "]"}], "]"}], "/.", 
         RowBox[{"NumUV", "[", 
          RowBox[{"k", ",", "\[CapitalGamma]", ",", "NN"}], "]"}]}], 
        ")"}]}]}], "}"}], "/.", "%"}], "//", "Quiet"}], "//", 
  "Simplify"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Clear", "[", 
   RowBox[{"k", ",", "NN"}], "]"}], ";"}]}], "Input",
 CellChangeTimes->{{3.7697665078591614`*^9, 3.769766602668326*^9}, {
  3.769766633914657*^9, 3.7697666812904997`*^9}, {3.7697667780659757`*^9, 
  3.76976681459268*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"\[Phi]0", "\[Rule]", "0.6921998910922964`"}], ",", 
   RowBox[{"\[CapitalGamma]", "\[Rule]", "0.616227122319391`"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{{3.7697665229253364`*^9, 3.769766610824244*^9}, {
  3.769766642197939*^9, 3.7697666931668153`*^9}, {3.7697667875146456`*^9, 
  3.7697668213513603`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
    "-", "1.4336874994704272998063306194049615986202284`24.58706490189526*^-\
15"}], "}"}], ",", 
   RowBox[{
   "{", "1.53811992239333656963792542808984756981660714`22.729900877502992*^-\
14", "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.7697665229253364`*^9, 3.769766610824244*^9}, {
  3.769766642197939*^9, 3.7697666931668153`*^9}, {3.7697667875146456`*^9, 
  3.7697668216695123`*^9}}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"data5", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0.01", ",", "0.00007142908983287521`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.05", ",", "0.0017860383806660941`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.1", ",", "0.007148047281040472`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.15", ",", "0.01609774271853924`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.2", ",", "0.028654767822581587`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.25", ",", "0.04484686969394908`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.3", ",", "0.06471015148875221`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.4", ",", "0.11563852541577668`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.5", ",", "0.1819106654795495`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.6", ",", "0.2641620128177804`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.7", ",", "0.363218427963782`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.8", ",", "0.4801315956617181`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.9", ",", "0.616227122319391`"}], "}"}]}], "}"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.769765436730014*^9, 3.76976560530466*^9}, {
  3.7697661179484186`*^9, 3.7697663119173937`*^9}, {3.7697663855872564`*^9, 
  3.769766386297996*^9}, {3.769766518696854*^9, 3.7697667008401146`*^9}, {
  3.769766795087579*^9, 3.7697668275993967`*^9}}],

Cell[TextData[StyleBox["Comparing with the known diffusion constant D= \
N/(2N-3)",
 FontWeight->"Bold"]], "Text",
 CellChangeTimes->{{3.7699689043532996`*^9, 3.769968920694254*^9}, {
  3.773391702258196*^9, 3.7733917038028536`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"ListPlot", "[", 
   RowBox[{"data5", ",", 
    RowBox[{"Filling", "\[Rule]", "None"}], ",", 
    RowBox[{"Joined", "\[Rule]", "True"}], ",", 
    RowBox[{"PlotMarkers", "\[Rule]", "Automatic"}]}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Plot", "[", 
   RowBox[{
    RowBox[{
     FractionBox["5", "7"], " ", 
     SuperscriptBox["x", "2"]}], ",", 
    RowBox[{"{", 
     RowBox[{"x", ",", "0", ",", "1"}], "}"}], ",", 
    RowBox[{"PlotStyle", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{"Black", ",", "Dashed"}], "}"}]}]}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"Show", "[", 
  RowBox[{"%%", ",", "%", ",", 
   RowBox[{"AxesLabel", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"\"\<k\>\"", ",", "\"\<|Im[\[Omega]]|\>\""}], "}"}]}]}], 
  "]"}]}], "Input",
 CellChangeTimes->{{3.769765591852936*^9, 3.769765670413838*^9}, {
  3.7697663988145227`*^9, 3.7697663990818124`*^9}, {3.7697664294947968`*^9, 
  3.7697664639386177`*^9}, {3.7697666181775465`*^9, 3.7697666246739244`*^9}, {
  3.7699684314026747`*^9, 3.769968453845626*^9}, {3.76996889091926*^9, 
  3.769968891267324*^9}}],

Cell[BoxData[
 GraphicsBox[{{{}, {{{}, {}, 
      {RGBColor[0.368417, 0.506779, 0.709798], PointSize[
       0.012833333333333334`], AbsoluteThickness[1.6], 
       LineBox[{{0.01, 0.00007142908983287521}, {0.05, 
        0.0017860383806660941`}, {0.1, 0.007148047281040472}, {0.15, 
        0.01609774271853924}, {0.2, 0.028654767822581587`}, {0.25, 
        0.04484686969394908}, {0.3, 0.06471015148875221}, {0.4, 
        0.11563852541577668`}, {0.5, 0.1819106654795495}, {0.6, 
        0.2641620128177804}, {0.7, 0.363218427963782}, {0.8, 
        0.4801315956617181}, {0.9, 0.616227122319391}}]}}, {
      {RGBColor[0.368417, 0.506779, 0.709798], AbsolutePointSize[6], 
       AbsoluteThickness[1.6], GeometricTransformationBox[InsetBox[
         StyleBox["\<\"\[FilledCircle]\"\>",
          StripOnInput->False,
          FontSize->8.96], {0., 0.}], {{{0.01, 0.00007142908983287521}}, {{
        0.05, 0.0017860383806660941`}}, {{0.1, 0.007148047281040472}}, {{0.15,
         0.01609774271853924}}, {{0.2, 0.028654767822581587`}}, {{0.25, 
        0.04484686969394908}}, {{0.3, 0.06471015148875221}}, {{0.4, 
        0.11563852541577668`}}, {{0.5, 0.1819106654795495}}, {{0.6, 
        0.2641620128177804}}, {{0.7, 0.363218427963782}}, {{0.8, 
        0.4801315956617181}}, {{0.9, 
        0.616227122319391}}}]}, {}}}, {}, {}, {{}, {}}}, {{{}, {}, 
     TagBox[
      {GrayLevel[0], AbsoluteThickness[1.6], Opacity[1.], 
       Dashing[{Small, Small}], LineBox[CompressedData["
1:eJwV0vk/1IkDx3EkVyLHbkuOaEyrNFFIYd5JJToxiWjctZQrJSk0QpFrc6Sc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        "]]},
      Annotation[#, "Charting`Private`Tag$8853#1"]& ]}, {}, {}}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{
    FormBox["\"k\"", TraditionalForm], 
    FormBox["\"|Im[\[Omega]]|\"", TraditionalForm]},
  AxesOrigin->{0, 0},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{"CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Part[{{Identity, Identity}, {Identity, Identity}}, 1, 2][#]& )[
         Part[#, 1]], 
        (Part[{{Identity, Identity}, {Identity, Identity}}, 2, 2][#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Part[{{Identity, Identity}, {Identity, Identity}}, 1, 2][#]& )[
         Part[#, 1]], 
        (Part[{{Identity, Identity}, {Identity, Identity}}, 2, 2][#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{{0, 0.9}, {0, 0.616227122319391}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.02], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{{3.7697656073883514`*^9, 3.769765670831722*^9}, 
   3.769766218818548*^9, {3.7697663883853908`*^9, 3.7697663996562977`*^9}, 
   3.7697664327804594`*^9, 3.769766464517078*^9, 3.769766831257126*^9, {
   3.7699684378344584`*^9, 3.7699684543064995`*^9}, 3.7699689380845885`*^9}]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Happy end (cf. fig.27)", "Section",
 CellChangeTimes->{{3.769766855613843*^9, 3.769766856024104*^9}, {
  3.7699689440521994`*^9, 3.7699689489118156`*^9}, {3.773391783245081*^9, 
  3.7733917898187447`*^9}}],

Cell[TextData[StyleBox["Collect the results and plot them",
 FontWeight->"Bold"]], "Text",
 CellChangeTimes->{{3.773391732863874*^9, 3.7733917377162385`*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"ListPlot", "[", 
   RowBox[{"data5", ",", 
    RowBox[{"Filling", "\[Rule]", "None"}], ",", 
    RowBox[{"PlotMarkers", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{"Automatic", ",", "14"}], "}"}]}], ",", 
    RowBox[{"PlotStyle", "\[Rule]", "Blue"}]}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Plot", "[", " ", 
   RowBox[{
    SuperscriptBox["x", "2"], ",", 
    RowBox[{"{", 
     RowBox[{"x", ",", "0", ",", "1"}], "}"}], ",", 
    RowBox[{"PlotStyle", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{"Black", ",", "Dashed"}], "}"}]}]}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"uno", "=", 
   RowBox[{"Show", "[", 
    RowBox[{"%%", ",", "%"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ListPlot", "[", 
   RowBox[{"data3", ",", 
    RowBox[{"Filling", "\[Rule]", "None"}], ",", 
    RowBox[{"PlotMarkers", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{"Automatic", ",", "14"}], "}"}]}], ",", 
    RowBox[{"PlotStyle", "\[Rule]", "Red"}]}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"FindFit", "[", 
   RowBox[{"data3short", ",", 
    RowBox[{"a", " ", 
     SuperscriptBox["x", "2"]}], ",", 
    RowBox[{"{", "a", "}"}], ",", "x"}], "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Plot", "[", 
   RowBox[{
    RowBox[{
     FractionBox["5", "7"], 
     SuperscriptBox["x", "2"]}], ",", 
    RowBox[{"{", 
     RowBox[{"x", ",", "0", ",", "1"}], "}"}], ",", 
    RowBox[{"PlotStyle", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{"Black", ",", "Dashed"}], "}"}]}]}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"due", "=", 
   RowBox[{"Show", "[", 
    RowBox[{"%%%", ",", "%"}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.7697668709128237`*^9, 3.769766926984541*^9}, {
  3.769853026789513*^9, 3.7698530764415874`*^9}, {3.7698531251520996`*^9, 
  3.7698532228318624`*^9}, {3.7699684781850324`*^9, 3.7699684801115875`*^9}}],

Cell[BoxData[
 RowBox[{"Show", "[", 
  RowBox[{"uno", ",", "due", ",", 
   RowBox[{"PlotRange", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0", ",", "0.9"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"0", ",", "0.9"}], "}"}]}], "}"}]}], ",", 
   RowBox[{"AxesLabel", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"\"\<k\>\"", ",", "\"\<|Im[\[Omega]]|\>\""}], "}"}]}], ",", 
   RowBox[{"LabelStyle", "->", 
    RowBox[{"Directive", "[", 
     RowBox[{"Bold", ",", " ", "Medium", ",", "Black"}], "]"}]}], ",", 
   RowBox[{"AxesStyle", "\[Rule]", "Black"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.7697669318068275`*^9, 3.7697670039606395`*^9}, {
  3.7699652425714636`*^9, 3.7699652530887947`*^9}}],

Cell[BoxData[
 GraphicsBox[{{{{}, {
      {RGBColor[0, 0, 1], AbsolutePointSize[6], AbsoluteThickness[1.6], 
       GeometricTransformationBox[InsetBox[
         StyleBox["\<\"\[FilledCircle]\"\>",
          StripOnInput->False,
          FontSize->14], {0., 0.}], {{{0.01, 0.00007142908983287521}}, {{0.05,
         0.0017860383806660941`}}, {{0.1, 0.007148047281040472}}, {{0.15, 
        0.01609774271853924}}, {{0.2, 0.028654767822581587`}}, {{0.25, 
        0.04484686969394908}}, {{0.3, 0.06471015148875221}}, {{0.4, 
        0.11563852541577668`}}, {{0.5, 0.1819106654795495}}, {{0.6, 
        0.2641620128177804}}, {{0.7, 0.363218427963782}}, {{0.8, 
        0.4801315956617181}}, {{0.9, 
        0.616227122319391}}}]}, {}}, {}, {}, {{}, {}}}, {{{}, {}, 
      TagBox[
       {GrayLevel[0], AbsoluteThickness[1.6], Opacity[1.], 
        Dashing[{Small, Small}], LineBox[CompressedData["
1:eJwVlWk01AsYxm2VVBNaNBNX2UppUtlS5rGVLSpbiSayJHUZJUo3jIxSRF2X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         "]]},
       Annotation[#, "Charting`Private`Tag$1215#1"]& ]}, {}, {}}}, {{{}, {
      {RGBColor[1, 0, 0], AbsolutePointSize[6], AbsoluteThickness[1.6], 
       GeometricTransformationBox[InsetBox[
         StyleBox["\<\"\[FilledCircle]\"\>",
          StripOnInput->False,
          FontSize->14], {0., 0.}], {{{0.01, 0.00010000257577525192`}}, {{0.1,
         0.010025412770812972`}}, {{0.2, 0.04041216056022905}}, {{0.3, 
        0.09213551293608103}}, {{0.4, 0.16698082662340588`}}, {{0.5, 
        0.2678410794798416}}, {{0.6, 0.3992866120430983}}, {{0.7, 
        0.5686892364288846}}, {{0.8, 0.788617999099683}}, {{0.9, 
        1.0825403958541808`}}}]}, {}}, {}, {}, {{}, {}}}, {{{}, {}, 
      TagBox[
       {GrayLevel[0], AbsoluteThickness[1.6], Opacity[1.], 
        Dashing[{Small, Small}], LineBox[CompressedData["
1:eJwV0vk/1IkDx3EkVyLHbkuOaEyrNFFIYd5JJToxiWjctZQrJSk0QpFrc6Sc
5SjjmHFMckVYlnLTVO6Jydln26VrxXe/P7wez3/gpebiY+UuJCAgkPFf/9fC
faqnYfoktddR5W23D8dI2FTRd1RBF8zJ4C314hepO7NS08sV9iMmoSHMV/wu
dUKJxLhCPgZamIM8wyKXeriDW5ahQIOvnvp2c/EyKilGOW9F1Q6fBWKkAyi1
1CUL13vOZDoGezjJrhbN1Jnw/mbnFGcMxTmZqGS+pJ5y+1J3V8ENzze4RuiJ
91KbTRUrm9LPYsz9n6+5fa+p2puM2QuqHujUcL52hjJETRdyKtDIOY+WbTaR
LMlxqhgv7JEN2RtxNz1f0ywmqNVjvR1NNF8YJs0Xq3R/oPqecLNwSPFDn+Oo
5NrMWerw9lumsQqXMJx4i71V/G9qUtYvDRr2lyFyl1xo57BAtZBmGj1PD8DD
+evT9/s+U59+fKVHqF7FzrrjOpaUJeoFOr3slnMQNHVe7flTZoWq3klQNuZc
g4WgQPMTSUHEFcv+akkOAW+kJeCohTAOKOfmTp8LRUvfP2HbhEUQ0vJg3Qva
DbhfWWL/3C0KXX2tWLsUBjrasy8KZ65B9k/HI6MVwrGlR7GFLC6Lax33mm2q
w3FTJNvakCIHm4gxoU32EdgjJ3eR5iAPyUW/0Jr0SNSVNTon9f2MwP6kwDnV
KGyUOCR5mKIE65jhp88aouD83VAtPE0ZlP3kxXDnaKy8UG59IaOKifJKP+Wc
Oyg4P+CSJ6kGy8R3nsfIcdgau9hibkGC1uFNBYqtcWjgkZO/kjQgturCB/65
eAiTugo1hclwrFouraclINkjvEy2ezN+0kyg2Kb8Dr5AmIZA5lYwxMo3Rykk
YSN74gRJfAe2mP1+u8w3CR7ZkhHv83egN8JnerA1CadkHCTMzXaCtEqrkBKQ
jM2X/cREE3TR8iOX0t+bAsb+gN5jJrsg+U+KnmrMfegLTWWs3WQMjs7llEPv
76N/6daEzqwx6L7WX/z2PMAvgcevL3GoYM1LVzVPPYBZIPN4o+ZeWE3dNvI8
kI6MhXQ7ba4JUoeDTDnLmWhb0hPP9TsAEyW73JGTWTBdecGZmjmAmdO7VosV
Z0G6cTz6hvtBqMxddS3elo2s20MlBXQz+HjoawgMZSNDoX543Mkcsm6sJ3kG
j6Bw2IA7nXsUtnYPWX99yoVIQLBSUbI1iEGaxCPFPJR49QdL86wRSRdztzbN
w814l2ci22kod/VRfJqUh3JLUhW7nQYpb+OIa7vysaPbePpvMRv8Efb2tEjw
Yzzm/LlK+6EtdhTJiCiJMeGmTlWP3UtHG+UPpw5tJkodg5jns+hwKg2sCbFj
QrN1fs3IMh2xT0d9x5lMZMsHnQ6pd8RUQ/Fg/tFCcGnyia9znJA5YF6qk1gE
5ZGPNeO7XbBmheFgpsJC6gvrMI8Md6R6nKJrHWTB5Wi32Ld+d5D6tZxkvFkw
kqlL75I8C2oB13WwjgWyyYc5y+CzqCpI4VRS2GgxCaEUOp/DvPVc7eFONva0
PNVn7/LAySf3XvqvLcPcoKW9sIIX0s+EHTmrVoZBj4H4y3Ze4Ml6ddjqlYG7
va1n2wMv+ATv6zI+U4bVboIh/kreiLKa7xUtLoOWV8UVa5IP6pb2vUs7Ug5b
huzXsmxfaFh+nGq6U4G9yqlBnm8uQjHUbM+5hxW48MxdQkfAH+uKs+9IVFYg
afTTObVf/fFdzJpiyatAV8+BmNBAf3Q3VPqPGHAgenDoqs6GSwjSZix/neTA
zatp6vxvl9EpLS9P2VuJmcqgnwzVA3GlczdSF6qgYhTL3CcXAikKZ7JNrBqu
gytmavtCkBurHfOvUjVeplw/RvILQc+RzW/pB6qx1iUp5V5XCLa+lPfXSKkG
zcJYbmdcKEZbifyyXTWY194zqhJ1A2Yv8qQ6gmrh89rwY7diGNZXyIwICtbD
yc4jrfdSBJ7yTF91GTXidbSlW2BZLBo9MzbYzTUj1DLQ0uBOIhbJxtLFXq04
NCexQYKRCqFvhes2aLSD6+VStT48E/orTk+tS15BKD9hKc7hEV6F63a2bOkC
U0motK0kD6oJs98KPnbDYJOHis79Asx+GR0Z0O7F218+OYXfKUbuTE27VFwf
Eh0+eu+WLYWU8mNiYqIfesJkqWPB5Yjx4JzNJr1GtFzh7bT3HHzeWzjxWygX
zV2zRdr5z3BpR3PFz01v0HNB90G0Yw1GS5rv9Ki9w5oziu3nrz/Hv579aZpB
g2g1ec41fdeArSaiy2drhqAQqVJwwqsRZo/UzpWuH4GP4Jb9OfrNuKLsqD7u
MIrWE3kbny38Aa25k2u4R8egJeik/KmmFXLSf4k1fx8D+8vp2IG6NgjXp7E2
pY9j0T9/lz77Jc7r1rwVP8zDsE9k7OhYBwrNXbKff+bBnmGvJyrVjcVZxXX8
lPe4+n1bVJFaDzjWZquS9k/A/Ogkm2PTi9BDEVkV/AmwgnYasm70QW3Y4k1O
xCSszN/fZBf3Y8+u8CSFHXzQX1FGDy4PwEGl65tgHx/2XcGkIhMuFttjeb6M
D+DYhHf6M98gVZh+yYo0hfW1Q8mzwu8gN8J5JNQ8BfrlPJMk50GsDmbQdvtN
I4o+pdY3OQSBAjqLJzsD5+3dmzPtRnDxAStWtnEGR/Jt2zs/j6Ju620xGe9Z
SOx2KfB9OQYZi4taYVJziB9389x8dxxD27r7rtbOQdLIRL/Umwd2JkgT9HnM
VsSH2Jm8xxmWvozy8jwq4xWraPITuBHxkDHE/IjeNJsNRssTKJ5STpM6QsDF
r6hJe3gStzMinEaOETD94XxfZXwSblbzGiWWBBxKfNokJyehVFvLPnqKgM6N
RIOZuUlEx9u3xLgQcOUtWRUsTeI3/fufJK4SEHhoE2igxId6uPwh0XwCq0XJ
EQ/s+Vg2uL6W+4RAxe6xvERHPt7Ov+/NLySQ+vvfG2Nd+Ug4VX7mYCkBkVJV
MuM8HytbrPwjagl4l6Rd8LrGx1BPfOaqPgJ+OYozNml8PIv84to3QOCW5in2
ySw+kgwdNXPeEOjvn+2m5fBxOI9SsW+EgFSashqtkI/qwI42xjSBdfxHP2xq
+EjZphdvOUfgbXJ2im09H368dJoaQYDr+TnqdBMfvx65MNqwQOBKODPU8SUf
woL9uQlfCCi2iYW5dPExxjH0dPpOYGFH/Yj7f1/UeuZs1/5BYFVjR7IHl497
qmsWV1YImAXoPvYa5ON/3vut0w==
         "]]},
       Annotation[#, "Charting`Private`Tag$1296#1"]& ]}, {}, {}}}, InsetBox[
    StyleBox[Cell[TextData[StyleBox["D T = 0.243",
      FontSize->24,
      FontColor->RGBColor[1, 0, 0]]],
      GeneratedCell->False,
      CellAutoOverwrite->False,
      CellBaseline->Baseline,
      TextAlignment->Left],
     FontSize->36,
     FontWeight->Bold,
     FontSlant->"Italic",
     FontOpacity->0.85,
     Background->GrayLevel[1.]], {0.10350115745991958, 0.74709941557586}, {
    Left, Baseline},
    Alignment->{Left, Top}], InsetBox[
    StyleBox[Cell[TextData[StyleBox["D T = 0.171",
      FontSize->24,
      FontColor->RGBColor[0, 0, 1]]],
      GeneratedCell->False,
      CellAutoOverwrite->False,
      CellBaseline->Baseline,
      TextAlignment->Left],
     FontSize->36,
     FontWeight->Bold,
     FontSlant->"Italic",
     FontOpacity->0.85,
     Background->GrayLevel[1.]], {0.09782986136448152, 0.5055541984964351}, {
    Left, Baseline},
    Alignment->{Left, Top}]},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{
    FormBox["\"k\"", TraditionalForm], 
    FormBox["\"|Im[\[Omega]]|\"", TraditionalForm]},
  AxesOrigin->{0, 0},
  AxesStyle->GrayLevel[0],
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->{{13.387755, 16.}, {14.913408, 21.}},
  LabelStyle->Directive[Bold, Medium, 
    GrayLevel[0]],
  Method->{"CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Part[{{Identity, Identity}, {Identity, Identity}}, 1, 2][#]& )[
         Part[#, 1]], 
        (Part[{{Identity, Identity}, {Identity, Identity}}, 2, 2][#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Part[{{Identity, Identity}, {Identity, Identity}}, 1, 2][#]& )[
         Part[#, 1]], 
        (Part[{{Identity, Identity}, {Identity, Identity}}, 2, 2][#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{{-0.018750000000000003`, 
   0.9187500000000001}, {-0.019354838709677424`, 0.9483870967741936}},
  PlotRangeClipping->True,
  PlotRangePadding->Automatic,
  Ticks->{Automatic, Automatic}]], "Input",
 CellChangeTimes->{{3.7699652657746897`*^9, 3.769965273987094*^9}}],

Cell[TextData[StyleBox["Here you have fig.27 in the notes.",
 FontWeight->"Bold"]], "Text",
 CellChangeTimes->{{3.773391766196464*^9, 3.7733917716954374`*^9}}]
}, Closed]]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1520, 781},
WindowMargins->{{-9, Automatic}, {Automatic, 0}},
FrontEndVersion->"11.0 for Microsoft Windows (64-bit) (September 21, 2016)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 200, 3, 139, "Title"],
Cell[783, 27, 644, 9, 131, "Text"],
Cell[CellGroupData[{
Cell[1452, 40, 98, 1, 72, "Chapter"],
Cell[CellGroupData[{
Cell[1575, 45, 124, 1, 70, "Section"],
Cell[1702, 48, 160, 2, 30, "Text"],
Cell[1865, 52, 1357, 42, 34, "Input"],
Cell[CellGroupData[{
Cell[3247, 98, 1339, 40, 126, "Input"],
Cell[4589, 140, 7863, 191, 57, "Output"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[12501, 337, 112, 1, 56, "Section"],
Cell[12616, 340, 203, 3, 30, "Text"],
Cell[CellGroupData[{
Cell[12844, 347, 779, 22, 69, "Input"],
Cell[13626, 371, 811, 27, 72, "Output"],
Cell[14440, 400, 148, 3, 30, "Output"]
}, Open  ]],
Cell[14603, 406, 273, 9, 5, "Text"],
Cell[CellGroupData[{
Cell[14901, 419, 1352, 41, 88, "Input"],
Cell[16256, 462, 1006, 34, 64, "Output"],
Cell[17265, 498, 1571, 48, 46, "Output"],
Cell[18839, 548, 216, 5, 45, "Output"]
}, Open  ]],
Cell[19070, 556, 273, 9, 5, "Text"],
Cell[CellGroupData[{
Cell[19368, 569, 1483, 45, 88, "Input"],
Cell[20854, 616, 1375, 41, 54, "Output"],
Cell[22232, 659, 2051, 59, 46, "Output"],
Cell[24286, 720, 514, 17, 72, "Output"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[24849, 743, 99, 1, 56, "Section"],
Cell[24951, 746, 268, 4, 30, "Text"],
Cell[CellGroupData[{
Cell[25244, 754, 941, 28, 88, "Input"],
Cell[26188, 784, 1004, 29, 54, "Output"],
Cell[27195, 815, 227, 6, 34, "Output"]
}, Open  ]]
}, Closed]]
}, Open  ]],
Cell[CellGroupData[{
Cell[27483, 828, 95, 1, 72, "Chapter"],
Cell[27581, 831, 118, 2, 30, "Input"],
Cell[CellGroupData[{
Cell[27724, 837, 93, 1, 70, "Section"],
Cell[27820, 840, 299, 5, 30, "Text"],
Cell[28122, 847, 1359, 42, 34, "Input"],
Cell[CellGroupData[{
Cell[29506, 893, 730, 21, 73, "Input"],
Cell[30239, 916, 911, 25, 34, "Output"],
Cell[31153, 943, 459, 11, 30, "Output"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[31661, 960, 147, 2, 56, "Section"],
Cell[31811, 964, 486, 7, 49, "Text"],
Cell[32300, 973, 3289, 90, 170, "Input"]
}, Closed]],
Cell[CellGroupData[{
Cell[35626, 1068, 148, 2, 56, "Section"],
Cell[35777, 1072, 167, 2, 30, "Text"],
Cell[35947, 1076, 3638, 97, 170, "Input"]
}, Closed]],
Cell[CellGroupData[{
Cell[39622, 1178, 125, 2, 56, "Section"],
Cell[39750, 1182, 371, 5, 49, "Text"],
Cell[40124, 1189, 162, 4, 30, "Input"],
Cell[40289, 1195, 353, 8, 30, "Input"],
Cell[40645, 1205, 226, 5, 30, "Input"],
Cell[40874, 1212, 1789, 43, 30, "Input"],
Cell[42666, 1257, 2024, 49, 50, "Input"]
}, Closed]],
Cell[CellGroupData[{
Cell[44727, 1311, 155, 2, 56, "Section"],
Cell[44885, 1315, 194, 3, 30, "Text"],
Cell[CellGroupData[{
Cell[45104, 1322, 3934, 111, 202, "Input"],
Cell[49041, 1435, 5349, 118, 257, "Output"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[54439, 1559, 251, 3, 56, "Section"],
Cell[54693, 1564, 323, 5, 49, "Text"],
Cell[CellGroupData[{
Cell[55041, 1573, 3590, 98, 126, "Input"],
Cell[58634, 1673, 638, 12, 30, "Output"],
Cell[59275, 1687, 739, 16, 34, "Output"]
}, Open  ]],
Cell[60029, 1706, 200, 3, 30, "Text"]
}, Closed]],
Cell[CellGroupData[{
Cell[60266, 1714, 239, 3, 56, "Section"],
Cell[60508, 1719, 256, 4, 30, "Text"],
Cell[60767, 1725, 1111, 28, 50, "Input"],
Cell[61881, 1755, 431, 12, 30, "Input"],
Cell[62315, 1769, 235, 4, 30, "Text"],
Cell[CellGroupData[{
Cell[62575, 1777, 1068, 28, 74, "Input"],
Cell[63646, 1807, 6182, 114, 254, "Output"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[69877, 1927, 195, 3, 56, "Section"],
Cell[70075, 1932, 139, 2, 30, "Text"],
Cell[CellGroupData[{
Cell[70239, 1938, 3248, 94, 126, "Input"],
Cell[73490, 2034, 363, 8, 30, "Output"],
Cell[73856, 2044, 462, 12, 34, "Output"]
}, Open  ]],
Cell[74333, 2059, 1467, 35, 69, "Input"],
Cell[75803, 2096, 233, 4, 30, "Text"],
Cell[CellGroupData[{
Cell[76061, 2104, 1145, 30, 89, "Input"],
Cell[77209, 2136, 6391, 117, 254, "Output"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[83649, 2259, 211, 3, 56, "Section"],
Cell[83863, 2264, 158, 2, 30, "Text"],
Cell[84024, 2268, 1972, 57, 175, "Input"],
Cell[85999, 2327, 735, 18, 30, "Input"],
Cell[86737, 2347, 10753, 203, 255, "Input"],
Cell[97493, 2552, 159, 2, 30, "Text"]
}, Closed]]
}, Open  ]]
}, Open  ]]
}
]
*)



==> anc/Section_5.3_-_Numerical_holographic_RG_flows.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 10.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    209072,       4612]
NotebookOptionsPosition[    205966,       4506]
NotebookOutlinePosition[    206313,       4521]
CellTagsIndexPosition[    206270,       4518]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["Section 5.3 : numerical RG flows", "Title",
 CellChangeTimes->{{3.6327401341379185`*^9, 3.632740141118559*^9}, {
  3.777808164268839*^9, 3.7778081653222346`*^9}, {3.7778765592858543`*^9, 
  3.7778765648948913`*^9}}],

Cell[BoxData[
 RowBox[{"Quit", "[", "]"}]], "Input",
 CellChangeTimes->{{3.6327401540721664`*^9, 3.632740155131873*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"FS", "=", "FullSimplify"}], ";"}]], "Input",
 CellChangeTimes->{{3.6327401568770313`*^9, 3.632740162527787*^9}}],

Cell["\<\
In this notebook we construct numerically holographic flows between AdS and \
Lifshitz geometries discussed in section 5.3
The original work can be found in https://arxiv.org/abs/1108.3067\
\>", "Text",
 CellChangeTimes->{{3.777876571145134*^9, 3.7778766204781857`*^9}},
 FontWeight->"Bold"],

Cell[CellGroupData[{

Cell["Theory", "Chapter",
 CellChangeTimes->{{3.632740149932416*^9, 3.6327401521148653`*^9}, {
  3.777876637177518*^9, 3.777876639744656*^9}}],

Cell[CellGroupData[{

Cell["Equations", "Section",
 CellChangeTimes->{{3.613892245567933*^9, 3.6138922504511642`*^9}, {
  3.6327402249572897`*^9, 3.632740227000641*^9}, {3.7778082693073444`*^9, 
  3.7778082694757056`*^9}}],

Cell["\<\
We consider the theory in 5 dimensions, which corresponds in the notations of \
the nb. to n=3
We also consider a simple potential with only a mass term for the vector.
In the notations of the notes the relevant equations of motion are:\
\>", "Text",
 CellChangeTimes->{{3.7778766471468544`*^9, 3.777876674147644*^9}, {
  3.7778767196510253`*^9, 3.7778767342908773`*^9}},
 FontWeight->"Bold"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"n", "=", "3"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"V", "[", "z_", "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"-", "n"}], 
     RowBox[{"(", 
      RowBox[{"n", "+", "1"}], ")"}]}], "+", 
    RowBox[{"2", "M2", " ", "z"}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.777808197352126*^9, 3.777808204796604*^9}, {
  3.7778085904225655`*^9, 3.777808590570135*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"GenEQ", "=", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{"NN", "[", "u", "]"}], "\[Equal]", 
       FractionBox[
        SqrtBox[
         RowBox[{
          RowBox[{"n", " ", 
           RowBox[{"ww", "[", "u", "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "2"}], "+", 
             RowBox[{"ww", "[", "u", "]"}], "-", 
             RowBox[{"n", " ", 
              RowBox[{"ww", "[", "u", "]"}]}]}], ")"}]}], "-", 
          RowBox[{"2", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"\[Beta]t", "[", "u", "]"}], "+", 
              RowBox[{
               SuperscriptBox["\[Beta]t", "\[Prime]",
                MultilineFunction->None], "[", "u", "]"}]}], ")"}], "2"]}]}]], 
        SqrtBox[
         RowBox[{"V", "[", 
          RowBox[{"-", 
           SuperscriptBox[
            RowBox[{"\[Beta]t", "[", "u", "]"}], "2"]}], "]"}]]]}], ",", 
      RowBox[{
       RowBox[{
        SuperscriptBox["NN", "\[Prime]",
         MultilineFunction->None], "[", "u", "]"}], "\[Equal]", 
       RowBox[{
        FractionBox["1", 
         RowBox[{"n", " ", 
          SuperscriptBox[
           RowBox[{"V", "[", 
            RowBox[{"-", 
             SuperscriptBox[
              RowBox[{"\[Beta]t", "[", "u", "]"}], "2"]}], "]"}], 
           RowBox[{"3", "/", "2"}]]}]], 
        SqrtBox[
         RowBox[{
          RowBox[{"n", " ", 
           RowBox[{"ww", "[", "u", "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "2"}], "+", 
             RowBox[{"ww", "[", "u", "]"}], "-", 
             RowBox[{"n", " ", 
              RowBox[{"ww", "[", "u", "]"}]}]}], ")"}]}], "-", 
          RowBox[{"2", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"\[Beta]t", "[", "u", "]"}], "+", 
              RowBox[{
               SuperscriptBox["\[Beta]t", "\[Prime]",
                MultilineFunction->None], "[", "u", "]"}]}], ")"}], "2"]}]}]],
         " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"n", " ", 
           RowBox[{"V", "[", 
            RowBox[{"-", 
             SuperscriptBox[
              RowBox[{"\[Beta]t", "[", "u", "]"}], "2"]}], "]"}], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{
              RowBox[{"ww", "[", "u", "]"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "2"}], "+", "n", "+", 
                RowBox[{"ww", "[", "u", "]"}], "-", 
                RowBox[{"n", " ", 
                 RowBox[{"ww", "[", "u", "]"}]}]}], ")"}]}], "-", 
             RowBox[{"2", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"\[Beta]t", "[", "u", "]"}], "+", 
                 RowBox[{
                  SuperscriptBox["\[Beta]t", "\[Prime]",
                   MultilineFunction->None], "[", "u", "]"}]}], ")"}], 
               "2"]}]}], ")"}]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"\[Beta]t", "[", "u", "]"}], "2"], " ", 
           RowBox[{
            SuperscriptBox["V", "\[Prime]",
             MultilineFunction->None], "[", 
            RowBox[{"-", 
             SuperscriptBox[
              RowBox[{"\[Beta]t", "[", "u", "]"}], "2"]}], "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"n", " ", 
              RowBox[{"ww", "[", "u", "]"}], " ", 
              RowBox[{"(", 
               RowBox[{"2", "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", 
                 RowBox[{"ww", "[", "u", "]"}]}]}], ")"}]}], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"\[Beta]t", "[", "u", "]"}], "+", 
                 RowBox[{
                  SuperscriptBox["\[Beta]t", "\[Prime]",
                   MultilineFunction->None], "[", "u", "]"}]}], ")"}], 
               "2"]}]}], ")"}]}]}], ")"}]}]}], ",", 
      RowBox[{
       RowBox[{
        SuperscriptBox["\[Beta]t", "\[Prime]\[Prime]",
         MultilineFunction->None], "[", "u", "]"}], "\[Equal]", 
       RowBox[{
        FractionBox["1", 
         RowBox[{"2", " ", "n", " ", 
          RowBox[{"V", "[", 
           RowBox[{"-", 
            SuperscriptBox[
             RowBox[{"\[Beta]t", "[", "u", "]"}], "2"]}], "]"}]}]], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"\[Beta]t", "[", "u", "]"}], " ", 
           RowBox[{
            SuperscriptBox["V", "\[Prime]",
             MultilineFunction->None], "[", 
            RowBox[{"-", 
             SuperscriptBox[
              RowBox[{"\[Beta]t", "[", "u", "]"}], "2"]}], "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "n"}], "+", 
             RowBox[{"2", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", 
              RowBox[{"\[Beta]t", "[", "u", "]"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"\[Beta]t", "[", "u", "]"}], "+", 
                RowBox[{
                 SuperscriptBox["\[Beta]t", "\[Prime]",
                  MultilineFunction->None], "[", "u", "]"}]}], ")"}]}]}], 
            ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"n", " ", 
              RowBox[{"ww", "[", "u", "]"}], " ", 
              RowBox[{"(", 
               RowBox[{"2", "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", 
                 RowBox[{"ww", "[", "u", "]"}]}]}], ")"}]}], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"\[Beta]t", "[", "u", "]"}], "+", 
                 RowBox[{
                  SuperscriptBox["\[Beta]t", "\[Prime]",
                   MultilineFunction->None], "[", "u", "]"}]}], ")"}], 
               "2"]}]}], ")"}]}], "-", 
          RowBox[{"2", " ", "n", " ", 
           RowBox[{"V", "[", 
            RowBox[{"-", 
             SuperscriptBox[
              RowBox[{"\[Beta]t", "[", "u", "]"}], "2"]}], "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", 
              SuperscriptBox[
               RowBox[{"\[Beta]t", "[", "u", "]"}], "3"]}], "+", 
             RowBox[{
              RowBox[{"ww", "[", "u", "]"}], " ", 
              RowBox[{"(", 
               RowBox[{"2", "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", 
                 RowBox[{"ww", "[", "u", "]"}]}]}], ")"}], " ", 
              RowBox[{
               SuperscriptBox["\[Beta]t", "\[Prime]",
                MultilineFunction->None], "[", "u", "]"}]}], "+", 
             RowBox[{"6", " ", 
              SuperscriptBox[
               RowBox[{"\[Beta]t", "[", "u", "]"}], "2"], " ", 
              RowBox[{
               SuperscriptBox["\[Beta]t", "\[Prime]",
                MultilineFunction->None], "[", "u", "]"}]}], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox[
               RowBox[{
                SuperscriptBox["\[Beta]t", "\[Prime]",
                 MultilineFunction->None], "[", "u", "]"}], "3"]}], "+", 
             RowBox[{
              RowBox[{"\[Beta]t", "[", "u", "]"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                RowBox[{
                 RowBox[{"ww", "[", "u", "]"}], " ", 
                 RowBox[{"(", 
                  RowBox[{"2", "+", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", 
                    RowBox[{"ww", "[", "u", "]"}]}]}], ")"}]}], "+", 
                RowBox[{"6", " ", 
                 SuperscriptBox[
                  RowBox[{
                   SuperscriptBox["\[Beta]t", "\[Prime]",
                    MultilineFunction->None], "[", "u", "]"}], "2"]}]}], 
               ")"}]}]}], ")"}]}]}], ")"}]}]}], ",", 
      RowBox[{
       RowBox[{
        SuperscriptBox["ww", "\[Prime]",
         MultilineFunction->None], "[", "u", "]"}], "\[Equal]", 
       RowBox[{
        FractionBox["1", 
         RowBox[{"n", " ", 
          RowBox[{"V", "[", 
           RowBox[{"-", 
            SuperscriptBox[
             RowBox[{"\[Beta]t", "[", "u", "]"}], "2"]}], "]"}]}]], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", 
              RowBox[{"ww", "[", "u", "]"}]}]}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"\[Beta]t", "[", "u", "]"}], "2"], " ", 
           RowBox[{
            SuperscriptBox["V", "\[Prime]",
             MultilineFunction->None], "[", 
            RowBox[{"-", 
             SuperscriptBox[
              RowBox[{"\[Beta]t", "[", "u", "]"}], "2"]}], "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "n", " ", 
              RowBox[{"ww", "[", "u", "]"}]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n", " ", 
              SuperscriptBox[
               RowBox[{"ww", "[", "u", "]"}], "2"]}], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"\[Beta]t", "[", "u", "]"}], "+", 
                 RowBox[{
                  SuperscriptBox["\[Beta]t", "\[Prime]",
                   MultilineFunction->None], "[", "u", "]"}]}], ")"}], 
               "2"]}]}], ")"}]}], "+", 
          RowBox[{"n", " ", 
           RowBox[{"V", "[", 
            RowBox[{"-", 
             SuperscriptBox[
              RowBox[{"\[Beta]t", "[", "u", "]"}], "2"]}], "]"}], " ", 
           RowBox[{"ww", "[", "u", "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"ww", "[", "u", "]"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "3"}], "+", "n", "+", 
                RowBox[{"ww", "[", "u", "]"}], "-", 
                RowBox[{"n", " ", 
                 RowBox[{"ww", "[", "u", "]"}]}]}], ")"}]}], "-", 
             RowBox[{"2", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                RowBox[{"\[Beta]t", "[", "u", "]"}], "+", 
                RowBox[{
                 SuperscriptBox["\[Beta]t", "\[Prime]",
                  MultilineFunction->None], "[", "u", "]"}]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", 
                RowBox[{"\[Beta]t", "[", "u", "]"}], "+", 
                RowBox[{
                 SuperscriptBox["\[Beta]t", "\[Prime]",
                  MultilineFunction->None], "[", "u", "]"}]}], ")"}]}]}], 
            ")"}]}]}], ")"}]}]}]}], "}"}], "//", "Simplify"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.633432475610566*^9, 3.633432503885337*^9}, {
  3.6334325518171635`*^9, 3.6334325545049467`*^9}, {3.6334326722481184`*^9, 
  3.633432681956564*^9}, {3.7778082096417203`*^9, 3.7778082098691072`*^9}, {
  3.7778082436781235`*^9, 3.777808263073081*^9}}],

Cell[" ", "Text",
 Editable->False,
 Selectable->False,
 CellFrame->{{0, 0}, {0, 0.5}},
 ShowCellBracket->False,
 CellMargins->{{0, 0}, {1, 1}},
 CellElementSpacings->{"CellMinHeight"->1},
 CellFrameMargins->0,
 CellFrameColor->RGBColor[0, 0, 1],
 CellSize->{Inherited, 3}],

Cell["\<\
You can verify them as an exercise using the action and the ansatz defined in \
section 5.3\
\>", "Text",
 CellChangeTimes->{{3.777876741031802*^9, 3.777876747522442*^9}, {
  3.778028735346204*^9, 3.778028744320425*^9}},
 FontWeight->"Bold"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Lifshitz fixed points", "Section",
 CellChangeTimes->{{3.6327402681369853`*^9, 3.6327402790702515`*^9}, {
  3.777876772258323*^9, 3.7778767729724283`*^9}}],

Cell["\<\
Fixed points are characterized by the functions of the ansatz being \
constant(see lectures). We define by z the lifshitz scaling exponent and we \
find the Lifshitz fixed points of the system.\
\>", "Text",
 CellChangeTimes->{{3.777876857881273*^9, 3.777876890443178*^9}, {
  3.7780287816000004`*^9, 3.7780287886537294`*^9}},
 FontWeight->"Bold"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"\[Beta]t", "[", "u_", "]"}], "=", "\[Beta]0"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"ww", "[", "u_", "]"}], "=", 
   FractionBox["1", "z"]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"NN", "[", "u_", "]"}], "=", "N0"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"GenEQ", "//", "FS"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"Lif", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"Solve", "[", 
     RowBox[{"%", ",", 
      RowBox[{"{", 
       RowBox[{"\[Beta]0", ",", "N0", ",", "M2"}], "}"}]}], "]"}], "//", 
    "FunctionExpand"}], "//", "Simplify"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Clear", "[", 
   RowBox[{
   "\[Alpha]", ",", "\[Beta]", ",", "ww", ",", "NN", ",", "\[Beta]t"}], "]"}],
   ";"}]}], "Input",
 CellChangeTimes->{{3.632740284246694*^9, 3.63274030745512*^9}, {
   3.632740369402523*^9, 3.632740411971821*^9}, {3.63274044625661*^9, 
   3.632740492968663*^9}, {3.632740734132262*^9, 3.63274073428036*^9}, {
   3.6327409676484795`*^9, 3.6327409682618866`*^9}, {3.6334327121646194`*^9, 
   3.633432989933028*^9}, {3.7778082804219685`*^9, 3.7778082868522983`*^9}, {
   3.777808331217667*^9, 3.7778083771075153`*^9}, 3.777876779070073*^9, {
   3.7778867683679037`*^9, 3.7778867690647416`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"\[Beta]0", "\[Rule]", 
      RowBox[{"-", 
       FractionBox[
        SqrtBox[
         FractionBox[
          RowBox[{
           RowBox[{"-", "1"}], "+", "z"}], "z"]], 
        SqrtBox["2"]]}]}], ",", 
     RowBox[{"N0", "\[Rule]", 
      FractionBox[
       SqrtBox[
        RowBox[{"-", 
         FractionBox[
          RowBox[{"6", "+", 
           RowBox[{"5", " ", "z"}], "+", 
           SuperscriptBox["z", "2"]}], 
          SuperscriptBox["z", "2"]]}]], 
       RowBox[{"2", " ", 
        SqrtBox["3"], " ", 
        SqrtBox[
         RowBox[{"-", 
          FractionBox[
           RowBox[{"6", "+", 
            RowBox[{"5", " ", "z"}], "+", 
            SuperscriptBox["z", "2"]}], 
           RowBox[{"9", "+", 
            RowBox[{"2", " ", "z"}], "+", 
            SuperscriptBox["z", "2"]}]]}]]}]]}], ",", 
     RowBox[{"M2", "\[Rule]", 
      FractionBox[
       RowBox[{"36", " ", "z"}], 
       RowBox[{"9", "+", 
        RowBox[{"2", " ", "z"}], "+", 
        SuperscriptBox["z", "2"]}]]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"\[Beta]0", "\[Rule]", 
      FractionBox[
       SqrtBox[
        FractionBox[
         RowBox[{
          RowBox[{"-", "1"}], "+", "z"}], "z"]], 
       SqrtBox["2"]]}], ",", 
     RowBox[{"N0", "\[Rule]", 
      FractionBox[
       SqrtBox[
        RowBox[{"-", 
         FractionBox[
          RowBox[{"6", "+", 
           RowBox[{"5", " ", "z"}], "+", 
           SuperscriptBox["z", "2"]}], 
          SuperscriptBox["z", "2"]]}]], 
       RowBox[{"2", " ", 
        SqrtBox["3"], " ", 
        SqrtBox[
         RowBox[{"-", 
          FractionBox[
           RowBox[{"6", "+", 
            RowBox[{"5", " ", "z"}], "+", 
            SuperscriptBox["z", "2"]}], 
           RowBox[{"9", "+", 
            RowBox[{"2", " ", "z"}], "+", 
            SuperscriptBox["z", "2"]}]]}]]}]]}], ",", 
     RowBox[{"M2", "\[Rule]", 
      FractionBox[
       RowBox[{"36", " ", "z"}], 
       RowBox[{"9", "+", 
        RowBox[{"2", " ", "z"}], "+", 
        SuperscriptBox["z", "2"]}]]}]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.6327403447489114`*^9, 3.6327403781033087`*^9}, {
   3.632740443937067*^9, 3.632740493347909*^9}, 3.632740739205634*^9, 
   3.6327409721734858`*^9, 3.632765908572359*^9, 3.6334316160689096`*^9, {
   3.633432725814683*^9, 3.633432777744152*^9}, {3.6334328116566687`*^9, 
   3.633432990792596*^9}, 3.633434707309306*^9, 3.633434780202591*^9, 
   3.6335480369659166`*^9, 3.633603791951027*^9, 3.641776695400893*^9, 
   3.641777338262594*^9, 3.641809838377158*^9, 3.6418136634057517`*^9, 
   3.6419000556505547`*^9, 3.6419753698301525`*^9, 3.6420266936936026`*^9, 
   3.6423134244333076`*^9, 3.6951419048505783`*^9, 3.7778082917338867`*^9, {
   3.777808342624008*^9, 3.777808377617152*^9}, 3.7778084405478687`*^9, 
   3.7778085969920874`*^9, 3.7778867710284967`*^9, 3.777887516274542*^9, 
   3.7780297998317766`*^9}]
}, Open  ]],

Cell["\<\
We can plot the phase space of the solutions in function of the vector mass \
(blue are the lifshitz ones and red the ads one)\
\>", "Text",
 CellChangeTimes->{{3.777876897063507*^9, 3.777876900864311*^9}, {
  3.777877268744452*^9, 3.777877294232646*^9}, {3.7780287996912346`*^9, 
  3.7780288126336374`*^9}},
 FontWeight->"Bold"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"ParametricPlot", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      FractionBox[
       RowBox[{"36", " ", "z"}], 
       RowBox[{"9", "+", 
        RowBox[{"2", " ", "z"}], "+", 
        SuperscriptBox["z", "2"]}]], ",", "z"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"z", ",", "1", ",", "20"}], "}"}], ",", 
    RowBox[{"AxesLabel", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
      "\"\<\!\(\*SuperscriptBox[\(m\), \(2\)]\)\>\"", ",", "\"\<z\>\""}], 
      "}"}]}], ",", 
    RowBox[{"LabelStyle", "\[Rule]", 
     RowBox[{"Directive", "[", 
      RowBox[{"Black", ",", "Bold", ",", " ", "Medium"}], "]"}]}], ",", 
    RowBox[{"AxesStyle", "\[Rule]", 
     RowBox[{"Directive", "[", 
      RowBox[{"Black", ",", " ", "12"}], "]"}]}], ",", 
    RowBox[{"AspectRatio", "\[Rule]", "1"}], ",", 
    RowBox[{"GridLines", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", "}"}], ",", 
       RowBox[{"{", "1", "}"}]}], "}"}]}], ",", 
    RowBox[{"GridLinesStyle", "->", 
     RowBox[{"Directive", "[", 
      RowBox[{"Red", ",", "Thick"}], "]"}]}], ",", 
    RowBox[{"PlotStyle", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{"Blue", ",", "Thick"}], "}"}]}]}], "]"}], 
  "\[IndentingNewLine]"}]], "Input",
 CellChangeTimes->{{3.632733561560153*^9, 3.6327336235208006`*^9}, {
  3.632733875489129*^9, 3.6327338949574847`*^9}, {3.632740697069631*^9, 
  3.632740716575595*^9}, {3.777808450550211*^9, 3.7778084546931777`*^9}, {
  3.7778086077060337`*^9, 3.777808608064064*^9}, {3.777876799407671*^9, 
  3.7778768411260824`*^9}}],

Cell[BoxData[
 GraphicsBox[{{}, {}, 
   TagBox[
    {RGBColor[0, 0, 1], Thickness[Large], Opacity[1.], FaceForm[Opacity[0.3]],
      LineBox[CompressedData["
1:eJwl1wk0VVsfAHAudzJcd6cMUclMPMNtRJ1/SiGRMYSGZ4yS8SEJcaNoJlMl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      "]]},
    Annotation[#, "Charting`Private`Tag$3213#1"]& ]},
  AspectRatio->1,
  Axes->{True, True},
  AxesLabel->{
    FormBox[
    "\"\\!\\(\\*SuperscriptBox[\\(m\\), \\(2\\)]\\)\"", TraditionalForm], 
    FormBox["\"z\"", TraditionalForm]},
  AxesOrigin->{1.6035634743875278`, 0},
  AxesStyle->Directive[
    GrayLevel[0], 12],
  DisplayFunction->Identity,
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{{}, {1}},
  GridLinesStyle->Directive[
    RGBColor[1, 0, 0], 
    Thickness[Large]],
  ImageSize->{305., Automatic},
  LabelStyle->Directive[
    GrayLevel[0], Bold, Medium],
  Method->{"ScalingFunctions" -> None},
  PlotRange->{{1.6035634743875278`, 4.499998838526334}, {0., 20.}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.05], 
     Scaled[0.05]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{{3.7778768003431635`*^9, 3.7778768414143157`*^9}, 
   3.7780297999255123`*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Perturbations", "Section",
 CellChangeTimes->{{3.6334330335930185`*^9, 3.6334330351530523`*^9}}],

Cell[TextData[StyleBox["Lets check the linear perturbations around ads to see \
the relevant/irrelevant deformations.",
 FontWeight->"Bold"]], "Text",
 CellChangeTimes->{{3.7778864234548783`*^9, 3.7778864319014187`*^9}, {
  3.778028830334116*^9, 3.7780288724235244`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"\[Beta]t", "[", "u_", "]"}], "=", 
   RowBox[{"0", "+", 
    RowBox[{"\[Epsilon]", " ", 
     RowBox[{"\[Delta]\[Beta]", "[", "u", "]"}]}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"ww", "[", "u_", "]"}], "=", 
   RowBox[{"1", "+", 
    RowBox[{
     SuperscriptBox["\[Epsilon]", "2"], 
     RowBox[{"\[Delta]w", "[", "u", "]"}]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Drop", "[", 
    RowBox[{"GenEQ", ",", "2"}], "]"}], "/.", 
   RowBox[{"\[Epsilon]", "\[Rule]", "0"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Series", "[", 
   RowBox[{
    RowBox[{"Drop", "[", 
     RowBox[{"GenEQ", ",", "2"}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"\[Epsilon]", ",", "0", ",", "1"}], "}"}]}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"%", "[", 
   RowBox[{"[", "1", "]"}], "]"}], "//", "Normal"}], "\[IndentingNewLine]", 
 RowBox[{"DSolve", "[", 
  RowBox[{"%", ",", "\[Delta]\[Beta]", ",", "u"}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Clear", "[", 
   RowBox[{"\[Beta]t", ",", "ww", ",", "\[Alpha]"}], "]"}], ";"}]}], "Input",
 CellChangeTimes->{{3.6334330444952555`*^9, 3.6334331951592813`*^9}, {
  3.7778086249842653`*^9, 3.7778086754224586`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Epsilon]", " ", 
   RowBox[{
    SuperscriptBox["\[Delta]\[Beta]", "\[Prime]\[Prime]",
     MultilineFunction->None], "[", "u", "]"}]}], "\[Equal]", 
  RowBox[{"\[Epsilon]", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "3"}], " ", 
      RowBox[{"\[Delta]\[Beta]", "[", "u", "]"}]}], "+", 
     RowBox[{"M2", " ", 
      RowBox[{"\[Delta]\[Beta]", "[", "u", "]"}]}], "-", 
     RowBox[{"4", " ", 
      RowBox[{
       SuperscriptBox["\[Delta]\[Beta]", "\[Prime]",
        MultilineFunction->None], "[", "u", "]"}]}]}], ")"}]}]}]], "Output",
 CellChangeTimes->{{3.63343313484023*^9, 3.6334331506036973`*^9}, {
   3.63343318172836*^9, 3.6334331955005035`*^9}, 3.6334347093663673`*^9, 
   3.6334347823636265`*^9, 3.6335480434740715`*^9, 3.6336037971387844`*^9, 
   3.6417773407627125`*^9, 3.6418098431673403`*^9, 3.641813666220624*^9, 
   3.6419000636278505`*^9, 3.641975375267918*^9, 3.64202670240139*^9, 
   3.642313433660434*^9, 3.695141915741796*^9, {3.7778086278047543`*^9, 
   3.777808639527669*^9}, {3.777808670246931*^9, 3.7778086759973445`*^9}, 
   3.778029799963271*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{"\[Delta]\[Beta]", "\[Rule]", 
    RowBox[{"Function", "[", 
     RowBox[{
      RowBox[{"{", "u", "}"}], ",", 
      RowBox[{
       RowBox[{
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "2"}], "-", 
            SqrtBox[
             RowBox[{"1", "+", "M2"}]]}], ")"}], " ", "u"}]], " ", 
        RowBox[{"C", "[", "1", "]"}]}], "+", 
       RowBox[{
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "2"}], "+", 
            SqrtBox[
             RowBox[{"1", "+", "M2"}]]}], ")"}], " ", "u"}]], " ", 
        RowBox[{"C", "[", "2", "]"}]}]}]}], "]"}]}], "}"}], "}"}]], "Output",
 CellChangeTimes->{{3.63343313484023*^9, 3.6334331506036973`*^9}, {
   3.63343318172836*^9, 3.6334331955005035`*^9}, 3.6334347093663673`*^9, 
   3.6334347823636265`*^9, 3.6335480434740715`*^9, 3.6336037971387844`*^9, 
   3.6417773407627125`*^9, 3.6418098431673403`*^9, 3.641813666220624*^9, 
   3.6419000636278505`*^9, 3.641975375267918*^9, 3.64202670240139*^9, 
   3.642313433660434*^9, 3.695141915741796*^9, {3.7778086278047543`*^9, 
   3.777808639527669*^9}, {3.777808670246931*^9, 3.7778086759973445`*^9}, 
   3.7780298000322685`*^9}]
}, Open  ]],

Cell["\<\
Here we plot the dimension of the vector deformation (which breaks lorentz \
invariance) around the AdS fixed point.\
\>", "Text",
 CellChangeTimes->{{3.7780288801011286`*^9, 3.778028901510296*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"2", "+", 
      SqrtBox[
       RowBox[{"1", "+", "M2"}]]}], ",", 
     RowBox[{"2", "-", 
      SqrtBox[
       RowBox[{"1", "+", "M2"}]]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"M2", ",", 
     RowBox[{"-", "2"}], ",", "5"}], "}"}], ",", 
   RowBox[{"AxesLabel", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"\"\<\!\(\*
StyleBox[SuperscriptBox[\"m\", \"2\"],
FontSize->16]\)\>\"", ",", "\"\<\!\(\*
StyleBox[\"\[CapitalDelta]\",
FontSize->16]\)\>\""}], "}"}]}], ",", 
   RowBox[{"LabelStyle", "\[Rule]", 
    RowBox[{"Directive", "[", 
     RowBox[{"Black", ",", "Bold", ",", " ", "Medium"}], "]"}]}], ",", 
   RowBox[{"AxesStyle", "\[Rule]", 
    RowBox[{"Directive", "[", 
     RowBox[{"Black", ",", " ", "12"}], "]"}]}], ",", 
   RowBox[{"AspectRatio", "\[Rule]", "1"}], ",", 
   RowBox[{"PlotStyle", "\[Rule]", "Thick"}], ",", 
   RowBox[{"GridLines", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"-", "1"}], "}"}], ",", 
      RowBox[{"{", "3", "}"}]}], "}"}]}], ",", 
   RowBox[{"GridLinesStyle", "\[Rule]", 
    RowBox[{"Directive", "[", 
     RowBox[{"Gray", ",", " ", "Dashed"}], "]"}]}], ",", 
   RowBox[{"PlotStyle", "\[Rule]", "Thick"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.7778864397306585`*^9, 3.777886513908633*^9}, {
  3.777886583840118*^9, 3.7778866041600733`*^9}, {3.777886638551868*^9, 
  3.7778866387224846`*^9}, {3.778028916038067*^9, 3.7780289370859227`*^9}, {
  3.778028974610723*^9, 3.7780289771005898`*^9}}],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    TagBox[
     {RGBColor[0.368417, 0.506779, 0.709798], Thickness[Large], Opacity[1.], 
      LineBox[CompressedData["
1:eJwVzHs01HkfB/C5uYaZn5/7436podzpxDK/T1jstmuRlFZrjWy0qTkRHvTo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       "]]},
     Annotation[#, "Charting`Private`Tag$3261#1"]& ], 
    TagBox[
     {RGBColor[0.880722, 0.611041, 0.142051], Thickness[Large], Opacity[1.], 
      LineBox[CompressedData["
1:eJwVkHs8FPgaxifUUBKG0lVEiwol+0ku788lqXZtlN1snBq6WXU4pZIKq2hb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       "]]},
     Annotation[#, "Charting`Private`Tag$3261#2"]& ]}, {}, {}},
  AspectRatio->1,
  Axes->{True, True},
  AxesLabel->{
    FormBox[
    "\"\\!\\(\\*\\nStyleBox[SuperscriptBox[\\\"m\\\", \
\\\"2\\\"],\\nFontSize->16]\\)\"", TraditionalForm], 
    FormBox[
    "\"\\!\\(\\*\\nStyleBox[\\\"\[CapitalDelta]\\\",\\nFontSize->16]\\)\"", 
     TraditionalForm]},
  AxesOrigin->{0, 0},
  AxesStyle->Directive[
    GrayLevel[0], 12],
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{{-1}, {3}},
  GridLinesStyle->Directive[
    GrayLevel[0.5], 
    Dashing[{Small, Small}]],
  ImagePadding->All,
  LabelStyle->Directive[
    GrayLevel[0], Bold, Medium],
  Method->{
   "DefaultBoundaryStyle" -> Automatic, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Part[{{Identity, Identity}, {Identity, Identity}}, 1, 2][#]& )[
         Part[#, 1]], 
        (Part[{{Identity, Identity}, {Identity, Identity}}, 2, 2][#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Part[{{Identity, Identity}, {Identity, Identity}}, 1, 2][#]& )[
         Part[#, 1]], 
        (Part[{{Identity, Identity}, {Identity, Identity}}, 2, 2][#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{{-2, 5}, {-0.4494897136225857, 4.449489713622586}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{{3.7778864529605336`*^9, 3.777886514215582*^9}, {
   3.777886592163349*^9, 3.7778866046377172`*^9}, 3.777886639139681*^9, {
   3.7780289274860487`*^9, 3.778028937518696*^9}, {3.778028977401148*^9, 
   3.778028996278093*^9}, 3.7780298000791407`*^9}]
}, Open  ]],

Cell[" ", "Text",
 Editable->False,
 Selectable->False,
 CellFrame->{{0, 0}, {0, 0.5}},
 ShowCellBracket->False,
 CellMargins->{{0, 0}, {1, 1}},
 CellElementSpacings->{"CellMinHeight"->1},
 CellFrameMargins->0,
 CellFrameColor->RGBColor[0, 0, 1],
 CellSize->{Inherited, 3}]
}, Open  ]],

Cell[CellGroupData[{

Cell["Equations for the numerics", "Section",
 CellChangeTimes->{{3.7778091059230604`*^9, 3.777809109061142*^9}}],

Cell["\<\
Setting the numerical equations for the integration.
We ignore those for NN(u) since NN(u) is determined completely by \[Beta]t \
and ww\
\>", "Text",
 CellChangeTimes->{{3.7780290108558855`*^9, 3.778029037971176*^9}},
 FontWeight->"Bold"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Eqnum", "=", 
  RowBox[{"Take", "[", 
   RowBox[{
    RowBox[{"Drop", "[", 
     RowBox[{"GenEQ", ",", "2"}], "]"}], ",", "2"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.7778091326931367`*^9, 3.7778091559352202`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{
     SuperscriptBox["\[Beta]t", "\[Prime]\[Prime]",
      MultilineFunction->None], "[", "u", "]"}], "\[Equal]", 
    RowBox[{"-", 
     RowBox[{
      FractionBox["1", 
       RowBox[{"12", " ", 
        RowBox[{"(", 
         RowBox[{"6", "+", 
          RowBox[{"M2", " ", 
           SuperscriptBox[
            RowBox[{"\[Beta]t", "[", "u", "]"}], "2"]}]}], ")"}]}]], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", " ", "M2", " ", 
         RowBox[{"\[Beta]t", "[", "u", "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "3"}], "+", 
           RowBox[{"4", " ", 
            RowBox[{"\[Beta]t", "[", "u", "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"\[Beta]t", "[", "u", "]"}], "+", 
              RowBox[{
               SuperscriptBox["\[Beta]t", "\[Prime]",
                MultilineFunction->None], "[", "u", "]"}]}], ")"}]}]}], ")"}],
          " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"6", " ", 
            RowBox[{"ww", "[", "u", "]"}], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"ww", "[", "u", "]"}]}], ")"}]}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"\[Beta]t", "[", "u", "]"}], "+", 
               RowBox[{
                SuperscriptBox["\[Beta]t", "\[Prime]",
                 MultilineFunction->None], "[", "u", "]"}]}], ")"}], "2"]}]}],
           ")"}]}], "+", 
        RowBox[{"12", " ", 
         RowBox[{"(", 
          RowBox[{"6", "+", 
           RowBox[{"M2", " ", 
            SuperscriptBox[
             RowBox[{"\[Beta]t", "[", "u", "]"}], "2"]}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", 
            SuperscriptBox[
             RowBox[{"\[Beta]t", "[", "u", "]"}], "3"]}], "+", 
           RowBox[{"2", " ", 
            RowBox[{"ww", "[", "u", "]"}], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"ww", "[", "u", "]"}]}], ")"}], " ", 
            RowBox[{
             SuperscriptBox["\[Beta]t", "\[Prime]",
              MultilineFunction->None], "[", "u", "]"}]}], "+", 
           RowBox[{"6", " ", 
            SuperscriptBox[
             RowBox[{"\[Beta]t", "[", "u", "]"}], "2"], " ", 
            RowBox[{
             SuperscriptBox["\[Beta]t", "\[Prime]",
              MultilineFunction->None], "[", "u", "]"}]}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox[
             RowBox[{
              SuperscriptBox["\[Beta]t", "\[Prime]",
               MultilineFunction->None], "[", "u", "]"}], "3"]}], "+", 
           RowBox[{
            RowBox[{"\[Beta]t", "[", "u", "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              RowBox[{"2", " ", 
               RowBox[{"ww", "[", "u", "]"}], " ", 
               RowBox[{"(", 
                RowBox[{"1", "+", 
                 RowBox[{"ww", "[", "u", "]"}]}], ")"}]}], "+", 
              RowBox[{"6", " ", 
               SuperscriptBox[
                RowBox[{
                 SuperscriptBox["\[Beta]t", "\[Prime]",
                  MultilineFunction->None], "[", "u", "]"}], "2"]}]}], 
             ")"}]}]}], ")"}]}]}], ")"}]}]}]}], ",", 
   RowBox[{
    RowBox[{
     SuperscriptBox["ww", "\[Prime]",
      MultilineFunction->None], "[", "u", "]"}], "\[Equal]", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       RowBox[{"12", " ", 
        RowBox[{"ww", "[", "u", "]"}], " ", 
        RowBox[{"(", 
         RowBox[{"6", "+", 
          RowBox[{"M2", " ", 
           SuperscriptBox[
            RowBox[{"\[Beta]t", "[", "u", "]"}], "2"]}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox[
           RowBox[{"ww", "[", "u", "]"}], "2"], "+", 
          SuperscriptBox[
           RowBox[{"\[Beta]t", "[", "u", "]"}], "2"], "+", 
          RowBox[{"2", " ", 
           RowBox[{"\[Beta]t", "[", "u", "]"}], " ", 
           RowBox[{
            SuperscriptBox["\[Beta]t", "\[Prime]",
             MultilineFunction->None], "[", "u", "]"}]}], "+", 
          SuperscriptBox[
           RowBox[{
            SuperscriptBox["\[Beta]t", "\[Prime]",
             MultilineFunction->None], "[", "u", "]"}], "2"]}], ")"}]}], "+", 
       RowBox[{"2", " ", "M2", " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"2", " ", 
           RowBox[{"ww", "[", "u", "]"}]}]}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"\[Beta]t", "[", "u", "]"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"6", " ", 
           RowBox[{"ww", "[", "u", "]"}]}], "+", 
          RowBox[{"6", " ", 
           SuperscriptBox[
            RowBox[{"ww", "[", "u", "]"}], "2"]}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"\[Beta]t", "[", "u", "]"}], "+", 
              RowBox[{
               SuperscriptBox["\[Beta]t", "\[Prime]",
                MultilineFunction->None], "[", "u", "]"}]}], ")"}], "2"]}]}], 
         ")"}]}]}], 
      RowBox[{"6", " ", 
       RowBox[{"(", 
        RowBox[{"6", "+", 
         RowBox[{"M2", " ", 
          SuperscriptBox[
           RowBox[{"\[Beta]t", "[", "u", "]"}], "2"]}]}], ")"}]}]]}]}]}], 
  "}"}]], "Output",
 CellChangeTimes->{{3.777809133793621*^9, 3.777809156415271*^9}, 
   3.7778091957436085`*^9, 3.7778875291954575`*^9, 3.778029800094761*^9}]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Numerics", "Chapter",
 CellChangeTimes->{{3.632740830895581*^9, 3.632740832604718*^9}, {
   3.6334343475523634`*^9, 3.633434348658098*^9}, 3.777808689788455*^9}],

Cell[CellGroupData[{

Cell["Numerical flows", "Section",
 CellChangeTimes->{{3.6334333655764227`*^9, 3.6334333683812866`*^9}, {
  3.633434064305315*^9, 3.633434070411363*^9}, {3.633434334354603*^9, 
  3.6334343455380216`*^9}, {3.7780290582706084`*^9, 3.7780290584557014`*^9}}],

Cell[CellGroupData[{

Cell["Example with zUV=2 to zIR=1: Lifshitz ----> AdS", "Subsection",
 CellChangeTimes->{{3.6334350533225203`*^9, 3.6334350582868214`*^9}, {
  3.633548807292162*^9, 3.633548811304269*^9}, {3.7780297312517977`*^9, 
  3.7780297313676567`*^9}, {3.7780299658150296`*^9, 3.7780299715603485`*^9}}],

Cell[TextData[{
 "Let us first visualize the flow. We will choose ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SuperscriptBox["m", "2"], "=", 
    RowBox[{"72", "/", "17.", " "}]}], TraditionalForm]],
  FormatType->"TraditionalForm"],
 "From the previous analysis we can see that the vector deformation is \
irrelevant around \nthe AdS fixed point. Therefore in this case the ads fixed \
point is the IR attractive one. We can check from the results in the notes \
that for this value of the mass the deformation is relevant in the lifshitz \
fixed point on the lower branch (z=2). Therefore we will have a flow from \
zUV=2 to zIR=1."
}], "Text",
 CellChangeTimes->{{3.7780295551980567`*^9, 3.778029729377617*^9}},
 FontWeight->"Bold"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Solve", "[", 
  RowBox[{
   FractionBox[
    RowBox[{"36", " ", "z"}], 
    RowBox[{"9", "+", 
     RowBox[{"2", " ", "z"}], "+", 
     SuperscriptBox["z", "2"]}]], "\[Equal]", 
   RowBox[{"72", "/", "17"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.778029488687745*^9, 3.77802950809962*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"z", "\[Rule]", "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"z", "\[Rule]", 
     FractionBox["9", "2"]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.7780295085696535`*^9, 3.7780298001325407`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"ParametricPlot", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      FractionBox[
       RowBox[{"36", " ", "z"}], 
       RowBox[{"9", "+", 
        RowBox[{"2", " ", "z"}], "+", 
        SuperscriptBox["z", "2"]}]], ",", "z"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"z", ",", "0", ",", "8"}], "}"}], ",", 
    RowBox[{"AxesLabel", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{"\"\<\!\(\*
StyleBox[SuperscriptBox[\"m\", \"2\"],
FontSize->24]\)\>\"", ",", "\"\<\!\(\*
StyleBox[\"z\",
FontSize->24]\)\>\""}], "}"}]}], ",", 
    RowBox[{"LabelStyle", "\[Rule]", 
     RowBox[{"Directive", "[", 
      RowBox[{"Black", ",", "Bold", ",", " ", "Medium"}], "]"}]}], ",", 
    RowBox[{"AxesStyle", "\[Rule]", 
     RowBox[{"Directive", "[", 
      RowBox[{"Black", ",", " ", "15"}], "]"}]}], ",", 
    RowBox[{"AspectRatio", "\[Rule]", "1"}], ",", 
    RowBox[{"GridLines", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", "}"}], ",", 
       RowBox[{"{", "1", "}"}]}], "}"}]}], ",", 
    RowBox[{"PlotStyle", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Thickness", "[", "0.01", "]"}], ",", "Blue"}], "}"}]}]}], 
   "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ListPlot", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        FractionBox["72", "17"], ",", "2"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        FractionBox["72", "17"], ",", "1"}], "}"}]}], "}"}], ",", 
    RowBox[{"PlotMarkers", "->", 
     RowBox[{"Style", "[", 
      RowBox[{"Red", ",", "Thick", ",", "Small"}], "]"}]}]}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ListLinePlot", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        FractionBox["72", "17"], ",", "2"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        FractionBox["72", "17"], ",", "1"}], "}"}]}], "}"}], ",", 
    RowBox[{"PlotStyle", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{"Dashed", ",", "Purple", ",", 
       RowBox[{"Thickness", "[", "0.006", "]"}]}], "}"}]}]}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"Show", "[", 
  RowBox[{"%%%", ",", "%%", ",", "%"}], "]"}]}], "Input",
 CellChangeTimes->{{3.633435937751695*^9, 3.6334361475187674`*^9}, {
  3.641776736465396*^9, 3.6417768408610787`*^9}, {3.7778087714677935`*^9, 
  3.777808774987445*^9}, {3.777808844522649*^9, 3.777808941151536*^9}}],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    TagBox[
     {RGBColor[0, 0, 1], Thickness[0.01], Opacity[1.], FaceForm[Opacity[0.3]],
       LineBox[CompressedData["
1:eJxd2Hk8VN/7AHCGWQ3mkr1MVEKFKELcJy2WqEQ7skdlyV5RkiTJ7pOEyq4s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       "]]},
     Annotation[#, "Charting`Private`Tag$4611#1"]& ]}, {{}, {
     {RGBColor[0.368417, 0.506779, 0.709798], AbsolutePointSize[6], 
      AbsoluteThickness[1.6], GeometricTransformationBox[InsetBox[
        StyleBox[
         InterpretationBox[
          ButtonBox[
           TooltipBox[
            GraphicsBox[{
              {GrayLevel[0], RectangleBox[{0, 0}]}, 
              {GrayLevel[0], RectangleBox[{1, -1}]}, 
              {RGBColor[1, 0, 0], RectangleBox[{0, -1}, {2, 1}]}},
             AspectRatio->1,
             Frame->True,
             FrameStyle->RGBColor[0.6666666666666666, 0., 0.],
             FrameTicks->None,
             
             ImageSize->
              Dynamic[{
               Automatic, 
                1.35 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                 Magnification])}],
             PlotRangePadding->None],
            "RGBColor[1, 0, 0]"],
           Appearance->None,
           BaseStyle->{},
           BaselinePosition->Baseline,
           ButtonFunction:>With[{Typeset`box$ = EvaluationBox[]}, 
             If[
              Not[
               AbsoluteCurrentValue["Deployed"]], 
              SelectionMove[Typeset`box$, All, Expression]; 
              FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
              FrontEnd`Private`$ColorSelectorInitialColor = RGBColor[1, 0, 0]; 
              FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
              MathLink`CallFrontEnd[
                FrontEnd`AttachCell[Typeset`box$, 
                 FrontEndResource["RGBColorValueSelector"], {
                 0, {Left, Bottom}}, {Left, Top}, 
                 "ClosingActions" -> {
                  "SelectionDeparture", "ParentChanged", "EvaluatorQuit"}]]]],
           DefaultBaseStyle->{},
           Evaluator->Automatic,
           Method->"Preemptive"],
          RGBColor[1, 0, 0],
          Editable->False,
          Selectable->False],
         StripOnInput->False,
         Thickness->Large,
         FontSize->Small], {0., 0.}], {{{4.235294117647059, 2.}}, {{
       4.235294117647059, 1.}}}]}, {}}, {}, {}, {{}, {}}}, {{}, {{}, {}, 
     {RGBColor[0.5, 0, 0.5], PointSize[0.019444444444444445`], Thickness[
      0.006], Dashing[{Small, Small}], 
      LineBox[{{4.235294117647059, 2.}, {4.235294117647059, 
       1.}}]}}, {}, {}, {{}, {}}}, 
   StyleBox[InsetBox[Cell[TextData[Cell[BoxData[
      FormBox[
       StyleBox[
        SubscriptBox["z", "UV"],
        FontWeight->"Bold"], TraditionalForm]],
      FontSize->18]],
      GeneratedCell->False,
      CellAutoOverwrite->False,
      CellBaseline->Baseline,
      TextAlignment->Left], {3.861434929423685, 2.364465890465393}, {
     Left, Baseline},
     Alignment->{Left, Top}],
    StripOnInput->False,
    FontSize->18], 
   StyleBox[InsetBox[Cell[TextData[Cell[BoxData[
      FormBox[
       StyleBox[
        SubscriptBox["z", "IR"],
        FontWeight->"Bold"], TraditionalForm]],
      FontSize->18]],
      GeneratedCell->False,
      CellAutoOverwrite->False,
      CellBaseline->Baseline,
      TextAlignment->Left], {3.8869363881408208, 0.4076911893579327}, {
     Left, Baseline},
     Alignment->{Left, Top}],
    StripOnInput->False,
    FontSize->18]},
  AspectRatio->1,
  Axes->{True, True},
  AxesLabel->{
    FormBox[
    "\"\\!\\(\\*\\nStyleBox[SuperscriptBox[\\\"m\\\", \
\\\"2\\\"],\\nFontSize->24]\\)\"", TraditionalForm], 
    FormBox[
    "\"\\!\\(\\*\\nStyleBox[\\\"z\\\",\\nFontSize->24]\\)\"", 
     TraditionalForm]},
  AxesOrigin->{1.5807437459578235`, 0},
  AxesStyle->Directive[
    GrayLevel[0], 15],
  DisplayFunction->Identity,
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{{}, {1}},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->{{2.016422, 40.}, {6.100821, 24.}},
  LabelStyle->Directive[
    GrayLevel[0], Bold, Medium],
  Method->{"ScalingFunctions" -> None},
  PlotRange->{{1.418562854477058, 4.662180684092368}, {-0.4444444444444445, 
   8.444444444444445}},
  PlotRangeClipping->True,
  PlotRangePadding->Automatic,
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{3.778029800426831*^9}]
}, Open  ]],

Cell[BoxData[{
 RowBox[{
  RowBox[{"uIR", "=", 
   RowBox[{"-", "10"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"uUV", "=", "50"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"M2", "=", 
   FractionBox["72", "17"]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"zsol", "=", 
   RowBox[{"z", "/.", 
    RowBox[{"FindRoot", "[", 
     RowBox[{
      RowBox[{
       FractionBox[
        RowBox[{"36", " ", "z"}], 
        RowBox[{"9", "+", 
         RowBox[{"2", " ", "z"}], "+", 
         SuperscriptBox["z", "2"]}]], "\[Equal]", "M2"}], ",", 
      RowBox[{"{", 
       RowBox[{"z", ",", "0", ",", "1"}], "}"}]}], "]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"sol", "=", 
   RowBox[{"NDSolve", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"Eqnum", ",", 
       RowBox[{
        RowBox[{"\[Beta]t", "[", "uIR", "]"}], "\[Equal]", 
        RowBox[{"0", "+", 
         SuperscriptBox["10", 
          RowBox[{"-", "4"}]]}]}], ",", 
       RowBox[{
        RowBox[{
         RowBox[{"\[Beta]t", "'"}], "[", "uIR", "]"}], "\[Equal]", 
        RowBox[{"0", "+", 
         RowBox[{"0.4", " ", 
          SuperscriptBox["10", 
           RowBox[{"-", "4"}]]}]}]}], ",", 
       RowBox[{
        RowBox[{"ww", "[", "uIR", "]"}], "\[Equal]", 
        RowBox[{"1", "-", 
         SuperscriptBox["10", 
          RowBox[{"-", "5"}]]}]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"ww", ",", "\[Beta]t"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"u", ",", "uIR", ",", "uUV"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Plot", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{"\[Beta]t", "[", "x", "]"}], "/.", "sol"}], ",", 
      FractionBox[
       SqrtBox[
        FractionBox[
         RowBox[{
          RowBox[{"-", "1"}], "+", "zsol"}], "zsol"]], 
       SqrtBox["2"]]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"x", ",", "uIR", ",", "uUV"}], "}"}], ",", 
    RowBox[{"PlotStyle", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"Thickness", "[", "0.012", "]"}], ",", "Orange"}], "}"}], 
       ",", 
       RowBox[{"{", 
        RowBox[{"Dashed", ",", "Black", ",", "Thick"}], "}"}]}], "}"}]}], ",", 
    RowBox[{"AxesLabel", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{"\"\<\!\(\*
StyleBox[\"u\",
FontSize->24]\)\>\"", ",", "\"\<\!\(\*
StyleBox[\"\[Beta]\",
FontSize->24]\)\!\(\*
StyleBox[\"(\",
FontSize->24]\)\!\(\*
StyleBox[\"u\",
FontSize->24]\)\!\(\*
StyleBox[\")\",
FontSize->24]\)\>\""}], "}"}]}], ",", 
    RowBox[{"PlotRange", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0.6"}], "}"}]}], ",", 
    RowBox[{"AspectRatio", "\[Rule]", "1"}], ",", 
    RowBox[{"AxesStyle", "\[Rule]", 
     RowBox[{"Directive", "[", 
      RowBox[{"Black", ",", " ", "15"}], "]"}]}], ",", 
    RowBox[{"LabelStyle", "\[Rule]", 
     RowBox[{"Directive", "[", 
      RowBox[{"Black", ",", "Bold", ",", " ", "Medium"}], "]"}]}]}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Plot", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{"1", "/", 
        RowBox[{"ww", "[", "x", "]"}]}], "/.", "sol"}], ",", "zsol", ",", 
      "1"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"x", ",", "uIR", ",", "uUV"}], "}"}], ",", 
    RowBox[{"PlotStyle", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"Thickness", "[", "0.012", "]"}], ",", "Green"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"Dashed", ",", "Black", ",", "Thick"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"Dashed", ",", "Black", ",", "Thick"}], "}"}]}], "}"}]}], ",", 
    RowBox[{"AxesLabel", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{"\"\<\!\(\*
StyleBox[\"u\",
FontSize->24]\)\>\"", ",", "\"\<\!\(\*
StyleBox[\"z\",
FontSize->24]\)\!\(\*
StyleBox[\"(\",
FontSize->24]\)\!\(\*
StyleBox[\"u\",
FontSize->24]\)\!\(\*
StyleBox[\")\",
FontSize->24]\)\>\""}], "}"}]}], ",", 
    RowBox[{"PlotRange", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{"0.7", ",", "2.2"}], "}"}]}], ",", 
    RowBox[{"AspectRatio", "\[Rule]", "1"}], ",", 
    RowBox[{"AxesStyle", "\[Rule]", 
     RowBox[{"Directive", "[", 
      RowBox[{"Black", ",", " ", "12"}], "]"}]}], ",", 
    RowBox[{"LabelStyle", "\[Rule]", 
     RowBox[{"Directive", "[", 
      RowBox[{"Black", ",", "Bold", ",", " ", "Medium"}], "]"}]}]}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"GraphicsGrid", "[", 
  RowBox[{"{", 
   RowBox[{"{", 
    RowBox[{"%%", ",", "%"}], "}"}], "}"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Clear", "[", 
   RowBox[{
   "uIR", ",", "uUV", ",", "M2", ",", "\[Gamma]", ",", "n", ",", "zsol"}], 
   "]"}], ";"}]}], "Input",
 CellChangeTimes->{{3.63343384395302*^9, 3.6334343066011696`*^9}, {
  3.6334343654492435`*^9, 3.633434547626192*^9}, {3.6334346167791033`*^9, 
  3.6334346175986443`*^9}, {3.633434881048145*^9, 3.6334349026364784`*^9}, {
  3.6334358287243123`*^9, 3.6334358353427057`*^9}, {3.6417773601386557`*^9, 
  3.641777517090923*^9}, {3.6417775698747396`*^9, 3.6417776082974567`*^9}, {
  3.69514202809621*^9, 3.6951420297843246`*^9}, {3.777808981742732*^9, 
  3.7778090075307407`*^9}, {3.7778091722130055`*^9, 3.777809313740203*^9}, {
  3.778029764212345*^9, 3.7780297836472096`*^9}, {3.7780298223979597`*^9, 
  3.778029847254302*^9}}],

Cell[BoxData[
 GraphicsBox[{{}, {InsetBox[
     GraphicsBox[{{{}, {}, 
        TagBox[
         {RGBColor[1, 0.5, 0], Thickness[0.012], Opacity[1.], 
          LineBox[CompressedData["
1:eJwV1nc8V98fB3CUygjZK5vs+bHH+23LKGWXSkJChKKMSiEKIYlUFPkaJWRE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           "]]},
         Annotation[#, "Charting`Private`Tag$3874#1"]& ], 
        TagBox[
         {GrayLevel[0], Thickness[Large], Opacity[1.], 
          Dashing[{Small, Small}], LineBox[CompressedData["
1:eJxTTMoPSmViYGAwAWIQXbbt5bX//5UPXPgPAvftd8cqPmq4pATnM7BGvmVc
qgjny8St0Z2uJwfn5wss7jmXKQnnv5q8IPTHHhE4/9ac4s6kUH443/fcvHqZ
e6xw/oLbTC0vzb/vh/Glfkm1y84+AefXeEx9opz73h7Gv/C0pU6Vm8kBxhfe
+/r1zl5uOJ+lctEhkwIhOL88xjjzb504nL/p4XFmJXMZOP9zuMKe6FUKcH5l
WKSjrq4ynP9EdcqBNS2qcP5pyYNrnvBpwPnT772fdCpXC86/f1zgWcZ/HTh/
soceC1+rPpwvdlatb8N7AzhfoWN9gJmZEZw/R9tSQDjdGM4/J+Vo+nmiCZxv
J3Nogv41Uzhfkc3l5SEWczjficm+YpOPBZwv6bUjZ2mfJZyfVGUU936XFZz/
co9q21QGGzj/0XPJ1ZMMbOH8SXE9ppOj7OD8hufl397PtYfzC3SMbl1MdYDz
7d+lXInkdITz3VUkfHkXIfhaDV0Vh8yd4HydVMv9qrcQ/PR9GS1bCp3h/IML
rqR8FHWB87+t+P9dfzuCn6q6mnOWrysiPrUmm236gODvWvL74dcONzg/xkXZ
wVrOHc6XzW3fqXcAwRfnytnoG+4B59+ynnx52WoEf17urq///yP4AMl/IeY=

           "]]},
         Annotation[#, "Charting`Private`Tag$3874#2"]& ]}, {}, {}},
      AspectRatio->1,
      Axes->{True, True},
      AxesLabel->{
        FormBox[
        "\"\\!\\(\\*\\nStyleBox[\\\"u\\\",\\nFontSize->24]\\)\"", 
         TraditionalForm], 
        FormBox[
        "\"\\!\\(\\*\\nStyleBox[\\\"\[Beta]\\\",\\nFontSize->24]\\)\\!\\(\\*\\\
nStyleBox[\\\"(\\\",\\nFontSize->24]\\)\\!\\(\\*\\nStyleBox[\\\"u\\\",\\\
nFontSize->24]\\)\\!\\(\\*\\nStyleBox[\\\")\\\",\\nFontSize->24]\\)\"", 
         TraditionalForm]},
      AxesOrigin->{0, 0},
      AxesStyle->Directive[
        GrayLevel[0], 15],
      DisplayFunction->Identity,
      Frame->{{False, False}, {False, False}},
      FrameLabel->{{None, None}, {None, None}},
      FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
      GridLines->{None, None},
      GridLinesStyle->Directive[
        GrayLevel[0.5, 0.4]],
      ImagePadding->All,
      LabelStyle->Directive[
        GrayLevel[0], Bold, Medium],
      Method->{
       "DefaultBoundaryStyle" -> Automatic, "DefaultMeshStyle" -> 
        AbsolutePointSize[6], "ScalingFunctions" -> None, 
        "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
            (Part[{{Identity, Identity}, {Identity, Identity}}, 1, 2][#]& )[
             Part[#, 1]], 
            (Part[{{Identity, Identity}, {Identity, Identity}}, 2, 2][#]& )[
             Part[#, 2]]}& ), "CopiedValueFunction" -> ({
            (Part[{{Identity, Identity}, {Identity, Identity}}, 1, 2][#]& )[
             Part[#, 1]], 
            (Part[{{Identity, Identity}, {Identity, Identity}}, 2, 2][#]& )[
             Part[#, 2]]}& )}},
      PlotRange->{{-9.999998775510203, 49.99999877551021}, {0, 0.6}},
      PlotRangeClipping->True,
      PlotRangePadding->{{
         Scaled[0.02], 
         Scaled[0.02]}, {0, 0}},
      Ticks->{Automatic, Automatic}], {192., -189.}, 
     ImageScaled[{0.5, 0.5}], {360., 360.}], InsetBox[
     GraphicsBox[{{{}, {}, 
        TagBox[
         {RGBColor[0, 1, 0], Thickness[0.012], Opacity[1.], 
          LineBox[CompressedData["
1:eJwl13k8lF8XAHD7voXs28zYshPZ3WMflIpIRYuQqPwUaU8lUVREkYoKCWVN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           "]]},
         Annotation[#, "Charting`Private`Tag$3916#1"]& ], 
        TagBox[
         {GrayLevel[0], Thickness[Large], Opacity[1.], 
          Dashing[{Small, Small}], LineBox[CompressedData["
1:eJxTTMoPSmViYGAwAWIQXbbt5bX//5UPzP8PBva7YxUfNVxSgvMZWCPfMi5V
hPNl4tboTteTg/PzBRb3nMuUhPNfTV4Q+mOPCJx/a05xZ1IoP5zve25evcw9
Vjh/wW2mlpfm3/fD+FK/pNplZ5+A82s8pj5Rzn1vD+NfeNpSp8rN5ADjC+99
/XpnLzecz1K56JBJgRCcXx5jnPm3ThzO3/TwOLOSuQyc/zlcYU/0KgU4vzIs
0lFXVxnOf6I65cCaFlU4/7TkwTVP+DTg/On33k86lasF598/LvAs478OnD/Z
Q4+Fr1Ufzhc7q9a34b0BnK/QsT7AzMwIzp+jbSkgnG4M55+TcjT9PNEEzreT
OTRB/5opnK/I5vLyEIs5nO/EZF+xyccCzpf02pGztM8Szk+qMop7v8sKzn+5
R7VtKoMNnP/oueTqSQa2cP6kuB7TyVF2cH7D8/Jv7+faw/kFOka3LqY6wPn2
71KuRHI6wvnuKhK+vIsQfK2GropD5k5wvk6q5X7VWwh++r6Mli2FznD+wQVX
Uj6KusD531b8/66/HcFPVV3NOcvXFRGfWpPNNn1A8Hct+f3wa4cbnB/jouxg
LecO58vmtu/UO4Dgi3PlbPQN94Dzb1lPvrxsNYI/L3fX1///EXwABbQecg==

           "]]},
         Annotation[#, "Charting`Private`Tag$3916#2"]& ], 
        TagBox[
         {GrayLevel[0], Thickness[Large], Opacity[1.], 
          Dashing[{Small, Small}], LineBox[CompressedData["
1:eJxTTMoPSmViYGAwAWIQXbbt5bX//5UPMIDBB/vdsYqPGi4pwfkMrJFvGZcq
wvkycWt0p+vJwfn5Aot7zmVKwvmvJi8I/bFHBM6/Nae4MymUH873PTevXuYe
K5y/4DZTy0vz7/thfKlfUu2ys0/A+TUeU58o5763h/EvPG2pU+VmcoDxhfe+
fr2zlxvOZ6lcdMikQAjOL48xzvxbJw7nb3p4nFnJXAbO/xyusCd6lQKcXxkW
6airqwznP1GdcmBNiyqcf1ry4JonfBpw/vR77yedytWC8+8fF3iW8V8Hzp/s
ocfC16oP54udVevb8N4AzlfoWB9gZmYE58/RthQQTjeG889JOZp+nmgC59vJ
HJqgf80Uzldkc3l5iMUczndisq/Y5GMB50t67chZ2mcJ5ydVGcW932UF57/c
o9o2lcEGzn/0XHL1JANbOH9SXI/p5Cg7OL/hefm393Pt4fwCHaNbF1Md4Hz7
dylXIjkd4Xx3FQlf3kUIvlZDV8Uhcyc4XyfVcr/qLQQ/fV9Gy5ZCZzj/4IIr
KR9FXeD8byv+f9ffjuCnqq7mnOXrCud/1ppstukDgr9rye+HXzvc4PwYF2UH
azl3OF82t32n3gEEX5wrZ6NvuAecf8t68uVlqxH8ebm7vv7/j+ADALyM+AA=

           "]]},
         Annotation[#, "Charting`Private`Tag$3916#3"]& ]}, {}, {}},
      AspectRatio->1,
      Axes->{True, True},
      AxesLabel->{
        FormBox[
        "\"\\!\\(\\*\\nStyleBox[\\\"u\\\",\\nFontSize->24]\\)\"", 
         TraditionalForm], 
        FormBox[
        "\"\\!\\(\\*\\nStyleBox[\\\"z\\\",\\nFontSize->24]\\)\\!\\(\\*\\\
nStyleBox[\\\"(\\\",\\nFontSize->24]\\)\\!\\(\\*\\nStyleBox[\\\"u\\\",\\\
nFontSize->24]\\)\\!\\(\\*\\nStyleBox[\\\")\\\",\\nFontSize->24]\\)\"", 
         TraditionalForm]},
      AxesOrigin->{0, 0.7},
      AxesStyle->Directive[
        GrayLevel[0], 12],
      DisplayFunction->Identity,
      Frame->{{False, False}, {False, False}},
      FrameLabel->{{None, None}, {None, None}},
      FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
      GridLines->{None, None},
      GridLinesStyle->Directive[
        GrayLevel[0.5, 0.4]],
      ImagePadding->All,
      LabelStyle->Directive[
        GrayLevel[0], Bold, Medium],
      Method->{
       "DefaultBoundaryStyle" -> Automatic, "DefaultMeshStyle" -> 
        AbsolutePointSize[6], "ScalingFunctions" -> None, 
        "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
            (Part[{{Identity, Identity}, {Identity, Identity}}, 1, 2][#]& )[
             Part[#, 1]], 
            (Part[{{Identity, Identity}, {Identity, Identity}}, 2, 2][#]& )[
             Part[#, 2]]}& ), "CopiedValueFunction" -> ({
            (Part[{{Identity, Identity}, {Identity, Identity}}, 1, 2][#]& )[
             Part[#, 1]], 
            (Part[{{Identity, Identity}, {Identity, Identity}}, 2, 2][#]& )[
             Part[#, 2]]}& )}},
      PlotRange->{{-9.999998775510203, 49.99999877551021}, {0.7, 2.2}},
      PlotRangeClipping->True,
      PlotRangePadding->{{
         Scaled[0.02], 
         Scaled[0.02]}, {0, 0}},
      Ticks->{Automatic, Automatic}], {576., -189.}, 
     ImageScaled[{0.5, 0.5}], {360., 360.}]}, 
   {Arrowheads[0.023442288153199226`], EdgeForm[Opacity[1.]], EdgeForm[None], 
    ArrowBox[{{681.4495637458961, -191.54523522316032`}, {
     485.98565699352775`, -191.5452352231602}}]}, InsetBox[
    StyleBox[Cell[TextData[StyleBox["UV",
      FontSize->16]],
      GeneratedCell->False,
      CellAutoOverwrite->False,
      CellBaseline->Baseline,
      TextAlignment->Left],
     TextAlignment->Center,
     FontSize->12,
     FontWeight->Bold,
     Background->GrayLevel[1.]], {670.7406510518069, -182.57056672872503}, {
    Left, Baseline},
    Alignment->{Left, Top}], InsetBox[
    StyleBox[Cell[TextData[StyleBox["IR",
      FontSize->16]],
      GeneratedCell->False,
      CellAutoOverwrite->False,
      CellBaseline->Baseline,
      TextAlignment->Left],
     TextAlignment->Center,
     FontSize->12,
     FontWeight->Bold,
     Background->GrayLevel[1.]], {485.86248480244114, -180.77563307581863}, {
    Left, Baseline},
    Alignment->{Left, Top}], 
   {Arrowheads[0.023442288153199226`], EdgeForm[Opacity[1.]], EdgeForm[None], 
    ArrowBox[{{294.5930305106906, -197.68274187538123`}, {
     99.12912375832244, -197.6827418753811}}]}, InsetBox[
    StyleBox[Cell[TextData[StyleBox["UV",
      FontSize->16]],
      GeneratedCell->False,
      CellAutoOverwrite->False,
      CellBaseline->Baseline,
      TextAlignment->Left],
     TextAlignment->Center,
     FontSize->12,
     FontWeight->Bold,
     Background->GrayLevel[1.]], {291.11218346209, -187.9553676874443}, {
    Left, Baseline},
    Alignment->{Left, Top}], InsetBox[
    StyleBox[Cell[TextData[StyleBox["IR",
      FontSize->16]],
      GeneratedCell->False,
      CellAutoOverwrite->False,
      CellBaseline->Baseline,
      TextAlignment->Left],
     TextAlignment->Center,
     FontSize->12,
     FontWeight->Bold,
     Background->GrayLevel[1.]], {97.70808236141863, -187.95536768744452}, {
    Left, Baseline},
    Alignment->{Left, Top}]},
  ContentSelectable->True,
  ImagePadding->{{193.879032, 194.879032}, {1., 0.}},
  ImageSize->{830., Automatic},
  PlotRange->{{186., 582.}, {-383., 5.}},
  PlotRangePadding->Automatic]], "Input",
 CellChangeTimes->{{3.7780298823183804`*^9, 3.7780299446390667`*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell["Lifshitz to lifshitz", "Subsection",
 CellChangeTimes->{{3.633435900140727*^9, 3.633435905014963*^9}, {
  3.633548548578061*^9, 3.633548554786209*^9}, {3.633548813880323*^9, 
  3.6335488180564213`*^9}, {3.7778094282262793`*^9, 3.777809429693622*^9}}],

Cell[TextData[StyleBox["Now we consider the flow between two lifshitz fixed \
points. Verify by yourselves that the dimension of the operator in the two \
fixed points is what expected.",
 FontWeight->"Bold"]], "Text",
 CellChangeTimes->{{3.778030089249432*^9, 3.7780301291672835`*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"uIR", "=", 
   RowBox[{"-", "10"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"uUV", "=", "60"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"M2", "=", 
   FractionBox["72", "17"]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"zsol", "=", 
   RowBox[{"z", "/.", 
    RowBox[{"FindRoot", "[", 
     RowBox[{
      RowBox[{
       FractionBox[
        RowBox[{"36", " ", "z"}], 
        RowBox[{"9", "+", 
         RowBox[{"2", " ", "z"}], "+", 
         SuperscriptBox["z", "2"]}]], "\[Equal]", "M2"}], ",", 
      RowBox[{"{", 
       RowBox[{"z", ",", "0", ",", "5"}], "}"}]}], "]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"zsol2", "=", 
   RowBox[{"z", "/.", 
    RowBox[{"FindRoot", "[", 
     RowBox[{
      RowBox[{
       FractionBox[
        RowBox[{"36", " ", "z"}], 
        RowBox[{"9", "+", 
         RowBox[{"2", " ", "z"}], "+", 
         SuperscriptBox["z", "2"]}]], "\[Equal]", "M2"}], ",", 
      RowBox[{"{", 
       RowBox[{"z", ",", "0", ",", "2"}], "}"}]}], "]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"sol", "=", 
   RowBox[{"NDSolve", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"Eqnum", ",", 
       RowBox[{
        RowBox[{"\[Beta]t", "[", "uIR", "]"}], "\[Equal]", 
        RowBox[{
         FractionBox[
          SqrtBox[
           FractionBox[
            RowBox[{
             RowBox[{"-", "1"}], "+", "zsol"}], "zsol"]], 
          SqrtBox["2"]], "-", 
         SuperscriptBox["10", 
          RowBox[{"-", "5"}]]}]}], ",", 
       RowBox[{
        RowBox[{
         RowBox[{"\[Beta]t", "'"}], "[", "uIR", "]"}], "\[Equal]", 
        RowBox[{"0", "-", 
         SuperscriptBox["10", 
          RowBox[{"-", "5"}]]}]}], ",", 
       RowBox[{
        RowBox[{"ww", "[", "uIR", "]"}], "\[Equal]", 
        RowBox[{
         FractionBox["1", "zsol"], "+", 
         SuperscriptBox["10", 
          RowBox[{"-", "5"}]]}]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"ww", ",", "\[Beta]t"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"u", ",", "uIR", ",", "uUV"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Plot", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{"\[Beta]t", "[", "x", "]"}], "/.", "sol"}], ",", 
      FractionBox[
       SqrtBox[
        FractionBox[
         RowBox[{
          RowBox[{"-", "1"}], "+", "zsol"}], "zsol"]], 
       SqrtBox["2"]], ",", 
      FractionBox[
       SqrtBox[
        FractionBox[
         RowBox[{
          RowBox[{"-", "1"}], "+", "zsol2"}], "zsol2"]], 
       SqrtBox["2"]]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"x", ",", "uIR", ",", "uUV"}], "}"}], ",", 
    RowBox[{"PlotStyle", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"Thickness", "[", "0.012", "]"}], ",", "Orange"}], "}"}], 
       ",", 
       RowBox[{"{", 
        RowBox[{"Dashed", ",", "Black", ",", "Thick"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"Dashed", ",", "Black", ",", "Thick"}], "}"}]}], "}"}]}], ",", 
    RowBox[{"AxesLabel", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{"\"\<\!\(\*
StyleBox[\"u\",
FontSize->24]\)\>\"", ",", "\"\<\!\(\*
StyleBox[\"\[Beta]\",
FontSize->24]\)\!\(\*
StyleBox[\"(\",
FontSize->24]\)\!\(\*
StyleBox[\"u\",
FontSize->24]\)\!\(\*
StyleBox[\")\",
FontSize->24]\)\>\""}], "}"}]}], ",", 
    RowBox[{"PlotRange", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{"0.45", ",", "0.65"}], "}"}]}], ",", 
    RowBox[{"AspectRatio", "\[Rule]", "1"}], ",", 
    RowBox[{"AxesStyle", "\[Rule]", 
     RowBox[{"Directive", "[", 
      RowBox[{"Black", ",", " ", "15"}], "]"}]}], ",", 
    RowBox[{"LabelStyle", "\[Rule]", 
     RowBox[{"Directive", "[", 
      RowBox[{"Black", ",", "Bold", ",", " ", "Medium"}], "]"}]}]}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Plot", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{"1", "/", 
        RowBox[{"ww", "[", "x", "]"}]}], "/.", "sol"}], ",", "zsol", ",", 
      "zsol2"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"x", ",", "uIR", ",", "uUV"}], "}"}], ",", 
    RowBox[{"PlotStyle", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"Thickness", "[", "0.012", "]"}], ",", "Green"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"Dashed", ",", "Black", ",", "Thick"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"Dashed", ",", "Black", ",", "Thick"}], "}"}]}], "}"}]}], ",", 
    RowBox[{"AxesLabel", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{"\"\<\!\(\*
StyleBox[\"u\",
FontSize->24]\)\>\"", ",", "\"\<\!\(\*
StyleBox[\"z\",
FontSize->24]\)\!\(\*
StyleBox[\"(\",
FontSize->24]\)\!\(\*
StyleBox[\"u\",
FontSize->24]\)\!\(\*
StyleBox[\")\",
FontSize->24]\)\>\""}], "}"}]}], ",", 
    RowBox[{"PlotRange", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{"1", ",", "5"}], "}"}]}], ",", 
    RowBox[{"AspectRatio", "\[Rule]", "1"}], ",", 
    RowBox[{"AxesStyle", "\[Rule]", 
     RowBox[{"Directive", "[", 
      RowBox[{"Black", ",", " ", "15"}], "]"}]}], ",", 
    RowBox[{"LabelStyle", "\[Rule]", 
     RowBox[{"Directive", "[", 
      RowBox[{"Black", ",", "Bold", ",", " ", "Medium"}], "]"}]}]}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"GraphicsGrid", "[", 
  RowBox[{"{", 
   RowBox[{"{", 
    RowBox[{"%%", ",", "%"}], "}"}], "}"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Clear", "[", 
   RowBox[{
   "uIR", ",", "uUV", ",", "M2", ",", "\[Gamma]", ",", "n", ",", "zsol"}], 
   "]"}], ";"}]}], "Input",
 CellChangeTimes->{{3.6335480790789194`*^9, 3.6335482838117666`*^9}, {
  3.633548375713952*^9, 3.6335485362937484`*^9}, {3.641813680600169*^9, 
  3.641813784406086*^9}, {3.777809437899868*^9, 3.777809451676341*^9}, {
  3.7778094828148184`*^9, 3.777809581519506*^9}, {3.7780300640070095`*^9, 
  3.7780300753311467`*^9}, {3.77803014355746*^9, 3.778030158992584*^9}}],

Cell[BoxData[
 GraphicsBox[{{}, {InsetBox[
     GraphicsBox[{{{}, {}, 
        TagBox[
         {RGBColor[1, 0.5, 0], Thickness[0.012], Opacity[1.], 
          LineBox[CompressedData["
1:eJwd13k8FW8XAHCyVnayb9cle9ZUtjmWa+fVYo1UIpTsopQWURHSYkmRVEgh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           "]]},
         Annotation[#, "Charting`Private`Tag$4129#1"]& ], 
        TagBox[
         {GrayLevel[0], Thickness[Large], Opacity[1.], 
          Dashing[{Small, Small}], LineBox[CompressedData["
1:eJxTTMoPSmViYGAwAWIQbbpK4ML//8oHbl2ZxT3ny2N7thkX2R0XKMH511on
2Tc5KML5yoc/x2/oloHzW15k/Cz4LQbn24Vb71RsF4Tzw3s2fv1kwQ7nC/YU
XZke/WM/jH9CoEG78OcsOF8zbeFGbpHv9jB+addqpav1bA4w/naDChNtQ0E4
31Pvi1z4XjE4v/mR0ONJujJwvov35kvCXIpwftC7zuuXTynD+W6C1dEHjqnB
+b39tme2bNGE8+9fW/NArkAHzhefZ1ayNU0fztedvu1qgqghnO8of9/g7xQj
OP9/SEHTXF4TON/p/fWlP3JM4fyKk2c4Xr00g/ONOWbYTvO1gPNnfDmd4bbK
Es7/oNB7uUfFGs4/t1FFoK/VBs6f3+TZo8piB+dLMV7/d6DaHs7nLZq7kDvX
Ac5vZ572mFHbERFexyv7Qu8g+NceTjTR7nKC8xPnFPw67eYM5+t3Wmme+obg
fxM9XT55qwucz3DVTX9XuisiPF99e5gk5oaIzwW5W65dRvAvdZx/v7zFHc5/
LvDDy8XFA86/+D5kYRKDJ5z/l2Fuwr31CL7yptX2qnlecH731KXtJ+W94fwT
5y+fen8Wwf+/8oTuwy4fOL9y24qf+ta+iPRUcO3b9LkIfq8Wy5f//xF8AN8K
yQc=
           "]]},
         Annotation[#, "Charting`Private`Tag$4129#2"]& ], 
        TagBox[
         {GrayLevel[0], Thickness[Large], Opacity[1.], 
          Dashing[{Small, Small}], LineBox[CompressedData["
1:eJxTTMoPSmViYGAwAWIQbbpK4ML//8oHGMDggT3bjIvsjguU4PxrrZPsmxwU
4Xzlw5/jN3TLwPktLzJ+FvwWg/Ptwq13KrYLwvnhPRu/frJgh/MFe4quTI/+
sR/GPyHQoF34cxacr5m2cCO3yHd7GL+0a7XS1Xo2Bxh/u0GFibahIJzvqfdF
LnyvGJzf/Ejo8SRdGTjfxXvzJWEuRTg/6F3n9cunlOF8N8Hq6APH1OD83n7b
M1u2aML596+teSBXoAPni88zK9mapg/n607fdjVB1BDOd5S/b/B3ihGc/z+k
oGkurwmc7/T++tIfOaZwfsXJMxyvXprB+cYcM2yn+VrA+TO+nM5wW2UJ539Q
6L3co2IN55/bqCLQ12oD589v8uxRZbGD86UYr/87UG0P5/MWzV3InesA57cz
T3vMqO2ICK/jlX2hdxD8aw8nmmh3OcH5iXMKfp12c4bz9TutNE99Q/C/iZ4u
n7zVBc5nuOqmvyvdFRGer749TBJzg/O3L8jdcu0ygn+p4/z75S3ucP5zgR9e
Li4ecP7F9yELkxg84fy/DHMT7q1H8JU3rbZXzfOC87unLm0/Ke8N5584f/nU
+7MI/v+VJ3QfdvnA+ZXbVvzUt/aF85sLrn2bPhfB79Vi+fL/P4IPAEtt/kA=

           "]]},
         Annotation[#, "Charting`Private`Tag$4129#3"]& ]}, {}, {}},
      AspectRatio->1,
      Axes->{True, True},
      AxesLabel->{
        FormBox[
        "\"\\!\\(\\*\\nStyleBox[\\\"u\\\",\\nFontSize->24]\\)\"", 
         TraditionalForm], 
        FormBox[
        "\"\\!\\(\\*\\nStyleBox[\\\"\[Beta]\\\",\\nFontSize->24]\\)\\!\\(\\*\\\
nStyleBox[\\\"(\\\",\\nFontSize->24]\\)\\!\\(\\*\\nStyleBox[\\\"u\\\",\\\
nFontSize->24]\\)\\!\\(\\*\\nStyleBox[\\\")\\\",\\nFontSize->24]\\)\"", 
         TraditionalForm]},
      AxesOrigin->{0, 0.45},
      AxesStyle->Directive[
        GrayLevel[0], 15],
      DisplayFunction->Identity,
      Frame->{{False, False}, {False, False}},
      FrameLabel->{{None, None}, {None, None}},
      FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
      GridLines->{None, None},
      GridLinesStyle->Directive[
        GrayLevel[0.5, 0.4]],
      ImagePadding->All,
      LabelStyle->Directive[
        GrayLevel[0], Bold, Medium],
      Method->{
       "DefaultBoundaryStyle" -> Automatic, "DefaultMeshStyle" -> 
        AbsolutePointSize[6], "ScalingFunctions" -> None, 
        "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
            (Part[{{Identity, Identity}, {Identity, Identity}}, 1, 2][#]& )[
             Part[#, 1]], 
            (Part[{{Identity, Identity}, {Identity, Identity}}, 2, 2][#]& )[
             Part[#, 2]]}& ), "CopiedValueFunction" -> ({
            (Part[{{Identity, Identity}, {Identity, Identity}}, 1, 2][#]& )[
             Part[#, 1]], 
            (Part[{{Identity, Identity}, {Identity, Identity}}, 2, 2][#]& )[
             Part[#, 2]]}& )}},
      PlotRange->{{-9.999998571428572, 59.99999857142857}, {0.45, 0.65}},
      PlotRangeClipping->True,
      PlotRangePadding->{{
         Scaled[0.02], 
         Scaled[0.02]}, {0, 0}},
      Ticks->{Automatic, Automatic}], {192., -189.}, 
     ImageScaled[{0.5, 0.5}], {360., 360.}], InsetBox[
     GraphicsBox[{{{}, {}, 
        TagBox[
         {RGBColor[0, 1, 0], Thickness[0.012], Opacity[1.], 
          LineBox[CompressedData["
1:eJwV13c8ld8fAPDn2kLutaLslWySPT7GvbhcWRFRKEpSyIyKsglJ1reBlllG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           "]]},
         Annotation[#, "Charting`Private`Tag$4172#1"]& ], 
        TagBox[
         {GrayLevel[0], Thickness[Large], Opacity[1.], 
          Dashing[{Small, Small}], LineBox[CompressedData["
1:eJxTTMoPSmViYGAwAWIQbbpK4ML//8oH/oOBoAPbjIvsjguU4PxrrZPsmxwU
4Xzlw5/jN3TLwPktLzJ+FvwWg/Ptwq13KrYLwvnhPRu/frJgh/MFe4quTI/+
sR/GPyHQoF34cxacr5m2cCO3yHd7GL+0a7XS1Xo2Bxh/u0GFibahIJzvqfdF
LnyvGJzf/Ejo8SRdGTjfxXvzJWEuRTg/6F3n9cunlOF8N8Hq6APH1OD83n7b
M1u2aML596+teSBXoAPni88zK9mapg/n607fdjVB1BDOd5S/b/B3ihGc/z+k
oGkurwmc7/T++tIfOaZwfsXJMxyvXprB+cYcM2yn+VrA+TO+nM5wW2UJ539Q
6L3co2IN55/bqCLQ12oD589v8uxRZbGD86UYr/87UG0P5/MWzV3InesA57cz
T3vMqO2ICK/jlX2hdxD8aw8nmmh3OcH5iXMKfp12c4bz9TutNE99Q/C/iZ4u
n7zVBc5nuOqmvyvdFRGer749TBJzQ8Tngtwt1y4j+Jc6zr9f3uIO5z8X+OHl
4uIB5198H7IwicETzv/LMDfh3noEX3nTanvVPC84v3vq0vaT8t5w/onzl0+9
P4vg/195Qvdhlw+cX7ltxU99a19Eeiq49m36XAS/V4vly///CD4AXNILTg==

           "]]},
         Annotation[#, "Charting`Private`Tag$4172#2"]& ], 
        TagBox[
         {GrayLevel[0], Thickness[Large], Opacity[1.], 
          Dashing[{Small, Small}], LineBox[CompressedData["
1:eJxTTMoPSmViYGAwAWIQbbpK4ML//8oHGCDAgW3GRXbHBUpw/rXWSfZNDopw
vvLhz/EbumXg/JYXGT8LfovB+Xbh1jsV2wXh/PCejV8/WbDD+YI9RVemR//Y
D+OfEGjQLvw5C87XTFu4kVvkuz2MX9q1WulqPZsDjL/doMJE21AQzvfU+yIX
vlcMzm9+JPR4kq4MnO/ivfmSMJcinB/0rvP65VPKcL6bYHX0gWNqcH5vv+2Z
LVs04fz719Y8kCvQgfPF55mVbE3Th/N1p2+7miBqCOc7yt83+DvFCM7/H1LQ
NJfXBM53en996Y8cUzi/4uQZjlcvzeB8Y44ZttN8LeD8GV9OZ7itsoTzPyj0
Xu5RsYbzz21UEehrtYHz5zd59qiy2MH5UozX/x2otofzeYvmLuTOdYDz25mn
PWbUdkSE1/HKvtA7CP61hxNNtLuc4PzEOQW/Trs5w/n6nVaap74h+N9ET5dP
3uoC5zNcddPfle6KCM9X3x4mibnB+dsX5G65dhnBv9Rx/v3yFnc4/7nADy8X
Fw84/+L7kIVJDJ5w/l+GuQn31iP4yptW26vmecH53VOXtp+U94bzT5y/fOr9
WQT//8oTug+7fOD8ym0rfupb+8L5zQXXvk2fi+D3arF8+f8fwQcAuzrQ9A==

           "]]},
         Annotation[#, "Charting`Private`Tag$4172#3"]& ]}, {}, {}},
      AspectRatio->1,
      Axes->{True, True},
      AxesLabel->{
        FormBox[
        "\"\\!\\(\\*\\nStyleBox[\\\"u\\\",\\nFontSize->24]\\)\"", 
         TraditionalForm], 
        FormBox[
        "\"\\!\\(\\*\\nStyleBox[\\\"z\\\",\\nFontSize->24]\\)\\!\\(\\*\\\
nStyleBox[\\\"(\\\",\\nFontSize->24]\\)\\!\\(\\*\\nStyleBox[\\\"u\\\",\\\
nFontSize->24]\\)\\!\\(\\*\\nStyleBox[\\\")\\\",\\nFontSize->24]\\)\"", 
         TraditionalForm]},
      AxesOrigin->{0, 1},
      AxesStyle->Directive[
        GrayLevel[0], 15],
      DisplayFunction->Identity,
      Frame->{{False, False}, {False, False}},
      FrameLabel->{{None, None}, {None, None}},
      FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
      GridLines->{None, None},
      GridLinesStyle->Directive[
        GrayLevel[0.5, 0.4]],
      ImagePadding->All,
      LabelStyle->Directive[
        GrayLevel[0], Bold, Medium],
      Method->{
       "DefaultBoundaryStyle" -> Automatic, "DefaultMeshStyle" -> 
        AbsolutePointSize[6], "ScalingFunctions" -> None, 
        "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
            (Part[{{Identity, Identity}, {Identity, Identity}}, 1, 2][#]& )[
             Part[#, 1]], 
            (Part[{{Identity, Identity}, {Identity, Identity}}, 2, 2][#]& )[
             Part[#, 2]]}& ), "CopiedValueFunction" -> ({
            (Part[{{Identity, Identity}, {Identity, Identity}}, 1, 2][#]& )[
             Part[#, 1]], 
            (Part[{{Identity, Identity}, {Identity, Identity}}, 2, 2][#]& )[
             Part[#, 2]]}& )}},
      PlotRange->{{-9.999998571428572, 59.99999857142857}, {1, 5}},
      PlotRangeClipping->True,
      PlotRangePadding->{{
         Scaled[0.02], 
         Scaled[0.02]}, {0, 0}},
      Ticks->{Automatic, Automatic}], {576., -189.}, 
     ImageScaled[{0.5, 0.5}], {360., 360.}]}, 
   {Arrowheads[0.023442288153199226`], EdgeForm[Opacity[1.]], EdgeForm[None], 
    ArrowBox[{{303.01198640941703`, -188.20680824034483`}, {
     107.54807965704867`, -188.2068082403447}}]}, 
   {Arrowheads[0.023442288153199226`], EdgeForm[Opacity[1.]], EdgeForm[None], 
    ArrowBox[{{685.128179411829, -190.7766542480604}, {
     489.6642726594606, -190.77665424806028`}}]}, InsetBox[
    StyleBox[Cell[TextData[StyleBox["UV",
      FontSize->16]],
      GeneratedCell->False,
      CellAutoOverwrite->False,
      CellBaseline->Baseline,
      TextAlignment->Left],
     TextAlignment->Center,
     FontSize->12,
     FontWeight->Bold,
     Background->GrayLevel[1.]], {293.4140914302344, -180.5154516276051}, {
    Left, Baseline},
    Alignment->{Left, Top}], InsetBox[
    StyleBox[Cell[TextData[StyleBox["UV",
      FontSize->16]],
      GeneratedCell->False,
      CellAutoOverwrite->False,
      CellBaseline->Baseline,
      TextAlignment->Left],
     TextAlignment->Center,
     FontSize->12,
     FontWeight->Bold,
     Background->GrayLevel[1.]], {673.2311496973731, -179.5957977334958}, {
    Left, Baseline},
    Alignment->{Left, Top}], InsetBox[
    StyleBox[Cell[TextData[StyleBox["IR",
      FontSize->16]],
      GeneratedCell->False,
      CellAutoOverwrite->False,
      CellBaseline->Baseline,
      TextAlignment->Left],
     TextAlignment->Center,
     FontSize->12,
     FontWeight->Bold,
     Background->GrayLevel[1.]], {97.98763893200925, -179.59579773349586}, {
    Left, Baseline},
    Alignment->{Left, Top}], InsetBox[
    StyleBox[Cell[TextData[StyleBox["IR",
      FontSize->16]],
      GeneratedCell->False,
      CellAutoOverwrite->False,
      CellBaseline->Baseline,
      TextAlignment->Left],
     TextAlignment->Center,
     FontSize->12,
     FontWeight->Bold,
     Background->GrayLevel[1.]], {486.0815822461317, -180.51545162760507}, {
    Left, Baseline},
    Alignment->{Left, Top}]},
  ContentSelectable->True,
  ImagePadding->{{189.201613, 190.201613}, {190.151468, 190.288978}},
  ImageSize->{810., Automatic},
  PlotRange->{{186., 582.}, {-195.04611602856346`, -184.}},
  PlotRangePadding->Automatic]], "Input",
 CellChangeTimes->{{3.7780301636736307`*^9, 3.778030204545043*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell["AdS UV -----> Lifshitz IR (zIR=12)", "Subsection",
 CellChangeTimes->{{3.633435900140727*^9, 3.633435905014963*^9}, {
  3.633548548578061*^9, 3.633548554786209*^9}, {3.6335488237165556`*^9, 
  3.633548833576785*^9}, {3.633548978428214*^9, 3.633548978916231*^9}, {
  3.7780302856649103`*^9, 3.7780303324168744`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  FractionBox[
   RowBox[{"36", " ", "z"}], 
   RowBox[{"9", "+", 
    RowBox[{"2", " ", "z"}], "+", 
    SuperscriptBox["z", "2"]}]], "/.", 
  RowBox[{"z", "\[Rule]", "12"}]}]], "Input",
 CellChangeTimes->{{3.777809631849474*^9, 3.7778096335233555`*^9}}],

Cell[BoxData[
 FractionBox["144", "59"]], "Output",
 CellChangeTimes->{3.777809633878161*^9}]
}, Open  ]],

Cell[BoxData[{
 RowBox[{
  RowBox[{"uIR", "=", 
   RowBox[{"-", "30"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"uUV", "=", "50"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"M2", "=", 
   FractionBox["144", "59"]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"zsol", "=", 
   RowBox[{"z", "/.", 
    RowBox[{"FindRoot", "[", 
     RowBox[{
      RowBox[{
       FractionBox[
        RowBox[{"36", " ", "z"}], 
        RowBox[{"9", "+", 
         RowBox[{"2", " ", "z"}], "+", 
         SuperscriptBox["z", "2"]}]], "\[Equal]", "M2"}], ",", 
      RowBox[{"{", 
       RowBox[{"z", ",", "15"}], "}"}]}], "]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"sol", "=", 
   RowBox[{"NDSolve", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"Eqnum", ",", 
       RowBox[{
        RowBox[{"\[Beta]t", "[", "uIR", "]"}], "\[Equal]", 
        RowBox[{
         FractionBox[
          SqrtBox[
           FractionBox[
            RowBox[{
             RowBox[{"-", "1"}], "+", "zsol"}], "zsol"]], 
          SqrtBox["2"]], "-", 
         SuperscriptBox["10", 
          RowBox[{"-", "7"}]]}]}], ",", 
       RowBox[{
        RowBox[{
         RowBox[{"\[Beta]t", "'"}], "[", "uIR", "]"}], "\[Equal]", 
        RowBox[{"0", "-", 
         SuperscriptBox["10", 
          RowBox[{"-", "7"}]]}]}], ",", 
       RowBox[{
        RowBox[{"ww", "[", "uIR", "]"}], "\[Equal]", 
        RowBox[{
         FractionBox["1", "zsol"], "+", 
         SuperscriptBox["10", 
          RowBox[{"-", "7"}]]}]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"ww", ",", "\[Beta]t"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"u", ",", "uIR", ",", "uUV"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Plot", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{"\[Beta]t", "[", "x", "]"}], "/.", "sol"}], ",", 
      FractionBox[
       SqrtBox[
        FractionBox[
         RowBox[{
          RowBox[{"-", "1"}], "+", "zsol"}], "zsol"]], 
       SqrtBox["2"]]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"x", ",", "uIR", ",", "uUV"}], "}"}], ",", 
    RowBox[{"PlotStyle", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"Thickness", "[", "0.012", "]"}], ",", "Orange"}], "}"}], 
       ",", 
       RowBox[{"{", 
        RowBox[{"Dashed", ",", "Black", ",", "Thick"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"Dashed", ",", "Black", ",", "Thick"}], "}"}]}], "}"}]}], ",", 
    RowBox[{"AxesLabel", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{"\"\<\!\(\*
StyleBox[\"u\",
FontSize->24]\)\>\"", ",", "\"\<\!\(\*
StyleBox[\"\[Beta]\",
FontSize->24]\)\!\(\*
StyleBox[\"(\",
FontSize->24]\)\!\(\*
StyleBox[\"u\",
FontSize->24]\)\!\(\*
StyleBox[\")\",
FontSize->24]\)\>\""}], "}"}]}], ",", 
    RowBox[{"PlotRange", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0.8"}], "}"}]}], ",", 
    RowBox[{"AspectRatio", "\[Rule]", "1"}], ",", 
    RowBox[{"AxesStyle", "\[Rule]", 
     RowBox[{"Directive", "[", 
      RowBox[{"Black", ",", " ", "15"}], "]"}]}], ",", 
    RowBox[{"LabelStyle", "\[Rule]", 
     RowBox[{"Directive", "[", 
      RowBox[{"Black", ",", "Bold", ",", " ", "Medium"}], "]"}]}]}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Plot", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{"1", "/", 
        RowBox[{"ww", "[", "x", "]"}]}], "/.", "sol"}], ",", "zsol", ",", 
      "1"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"x", ",", "uIR", ",", "uUV"}], "}"}], ",", 
    RowBox[{"PlotStyle", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"Thickness", "[", "0.012", "]"}], ",", "Green"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"Dashed", ",", "Black", ",", "Thick"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"Dashed", ",", "Black", ",", "Thick"}], "}"}]}], "}"}]}], ",", 
    RowBox[{"AxesLabel", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{"\"\<\!\(\*
StyleBox[\"u\",
FontSize->24]\)\>\"", ",", "\"\<\!\(\*
StyleBox[\"z\",
FontSize->24]\)\!\(\*
StyleBox[\"(\",
FontSize->24]\)\!\(\*
StyleBox[\"u\",
FontSize->24]\)\!\(\*
StyleBox[\")\",
FontSize->24]\)\>\""}], "}"}]}], ",", 
    RowBox[{"PlotRange", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "30"}], ",", "20"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "13"}], "}"}]}], "}"}]}], ",", 
    RowBox[{"AspectRatio", "\[Rule]", "1"}], ",", 
    RowBox[{"AxesStyle", "\[Rule]", 
     RowBox[{"Directive", "[", 
      RowBox[{"Black", ",", " ", "15"}], "]"}]}], ",", 
    RowBox[{"LabelStyle", "\[Rule]", 
     RowBox[{"Directive", "[", 
      RowBox[{"Black", ",", "Bold", ",", " ", "Medium"}], "]"}]}]}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"GraphicsGrid", "[", 
  RowBox[{"{", 
   RowBox[{"{", 
    RowBox[{"%%", ",", "%"}], "}"}], "}"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Clear", "[", 
   RowBox[{
   "uIR", ",", "uUV", ",", "M2", ",", "\[Gamma]", ",", "n", ",", "zsol"}], 
   "]"}], ";"}]}], "Input",
 CellChangeTimes->{{3.6335480790789194`*^9, 3.6335482838117666`*^9}, {
  3.633548375713952*^9, 3.6335485362937484`*^9}, {3.633548589106995*^9, 
  3.6335486902134113`*^9}, {3.6335487607750607`*^9, 3.6335487696352687`*^9}, {
  3.6335488790378714`*^9, 3.633548968183976*^9}, {3.641813971404237*^9, 
  3.641814067829255*^9}, {3.7778096376267056`*^9, 3.7778097274794736`*^9}, {
  3.7778875404515324`*^9, 3.777887587675934*^9}, {3.7780303119496555`*^9, 
  3.7780303271998057`*^9}, {3.7780304813118825`*^9, 3.7780304971792493`*^9}}],

Cell[BoxData[
 GraphicsBox[{{}, {InsetBox[
     GraphicsBox[{{{}, {}, 
        TagBox[
         {RGBColor[1, 0.5, 0], Thickness[0.012], Opacity[1.], 
          LineBox[CompressedData["
1:eJwd13c8Vf8fB3BEdrL33ntd1/b52NeqSAgRIZUoFZGMhGQlJZkho6xkZMWn
7MyUTcPICNl8RX7n/v659/F8nHvu57zP53ze5/URdPWxcicjISGpwT6I33u9
aTOHh9qozXnlItnrWZAh0PjHZ0MbFZ2OcCca+v7Y+/5LG+mCWxeInm4mO3pq
TBvNd1W5EB3JKsqIerRRvciJ80R311wSf1GpjTQqbzgRzehYqh2apo0Yb/ic
Izo9R/UyvKSNqBOeOBItsYCSSVS1keiK1f9dKW/ajMi10exsjsP/x/f78id0
QAtJZW+c/f94nBxHXWq1UJlUod3/x2tw5NF9oYUKzY/YEs10PltJMEoLXdKn
OkO07ZFfBFJvLST3PMeK6FiT5s+u57WQpYGMJdEfE17Yt1hpIWqxlJNE7w7e
nRY11EL/XKctiJbjcfCKUtVCAhV05kS7uaptzUtqIdr3LKZEPy9kDTbl0ULG
i3vGRJOr9CfQk2qhrXknfaI17pRw+GxoIoWFMUi0z4eH2f2zmqh8XUGH6DEL
w4qkT5po5OJlNaKPPxHS2mrQRAyfzFWINho7bLEp00Rb78iViC73qBvifKKJ
3DJWpf5fP7VkmmmcJqqIPS5J9K/iZ853IjVRV6eoONE8GzfnJ25rItIAeWGi
H4TI72Wdw46/LeciOlcos7HfRhOtb13nILqxlS6c9JQmEj8rykb0Bu0i7QU9
TQQlPBiJdkp5ySsmronAyAlKogM0madsBDSRvV0+OdFPvoXlR3FqouCQFVKi
O0Wc5RdoNZHo5sl9Usy4ck7d4lUNxNnusEo07ad4N6U6DQQ1/QeJfvnetXSo
QgO5OFAPEK1Vjt8NLNFAnn8e9hLtlfItpvmFBmK54dBOdK+HXIV1lAbK55Ou
IdrDnuxgN1QDZZMrVRJ9aDFklBGogSquiL0hWkEleGz2qgYCtUMFRD8+0kvq
b62B/qu3SCZaaifbjPuEBnrPXZtIdPPiradNxhpovowhjujNz7ySVJoa6D7V
3XCiz7y4euq5oAZaOm3hQzSHNn1W/Yo68sk00iP6jcLPeed5dRShKaVFtIlI
lRL5lDoqnFhVITqQ9lyb+aA6Em0XlSR6YrR4ebJeHc34iR4j+mZPqOq9KnXE
KsdBSTT9B+swsTJ1FH3h9yEJZp3CfRafHHUkPqu4RnSWn7kWSbQ6ulGuPEC0
2mWByJf31JHgFN8novvPbfYRgtSRatOvD0STGKZfSPRRR/T3qMuJdmVeeihk
o45cVMPiiBZ7EzNqIKyOcvpUdYgOtdVjpOZVR9TvSpSJHvu3S+hhU0dDERsS
RMdbeNScoVFH5T+WmIjeXoTPPNbU0B+d6JnDV7Pg1OOdXqnfasit79oI0a/V
S4/+mVFDdw1Fuol2esDt5z+ihpSsl94S3Sa6bf2gSQ0Zi/6+S7RAT3Gsea0a
0j7Dc43owJsXWo5XqCESWSZXouWa+5Wf56uhRhEjQ6KTzxcxvY5TQ5oKWVRE
e6Sd7+9yUEPkc3lh/zAjPXaqR2fU0J3z7j5Ecy32AOuTasgPDTgS3aumWTah
p4YSNCvwROOHWOOXJdXQern3rwPMj+52t5YLq6Gp9tDPRC+KhB/c4lVDY7Jq
DURn3lj1+ndcDfHHJD4i+ihjlxnDripqpGzGEX2+Jiz8y5oqepnylYfoOme1
+me/VVFQ9l1yor1L86QEvquiqWuxA/uYh8xCqRXbVBE/cLlEdF6kSrvVE1Uk
qcoe+hczobDzfUIc9vuwxXNEL3Weq+yOxP6fmVOTaCX6yGyjAFVkk3ZnY49Y
f9LQHQ0nVbSzuO9A9IWqy77+tqqozssSR/TR4X+eladUkY/NHC3RFlziNnL6
qkj4oK3mP8xjL/wVhCQwk3RTER38kVbcWVAVheuUjO1iFpzJ4k3nUkUJJ0qK
iPYU76Bho1dFz4/umxK9VcIxS72ORyMDN4N3MB+vr32+Vo9H60LeVVuYKycs
HslV4dEjfy9/om3//Yy8UopHWdxAjehMXZqbsy/wSMXJsHoTs3SH/YnRCDyy
CJPL3SDO38KKAVsIHiUaCjkQ7Usbrnn6Nh4t+zcwEl1zokii5zIe/ZTtC1zH
bDT4l+zDSTyK8+7QXMO8sJ3w3wEBj4JOm86vYo7lEFnV0MOj+FmtJKK/OJhP
VuLwyI1gMvOHOJ9T6e8KOfGImn/h+grmO3+0vR5Nq6C9qUrcb8zpLqrzcFIF
GUR1dC1ibvii4LY2pIK4tOlciP73TtjR6pMKCqfZj1jAfC+U2pylXAV9TMLV
zGHOXSfraHmNnd/yBBDd4ravf+ulCtL519fyizhfJn80h56pIDfjdx2zmB8y
DkqnBKsg/RHfqmnMReG9BYTbKsiOtF+K6O6tduH/rmPX97c9YwrzsbE6bnt3
FbS54hz0E/PjnBe0POYqiCJ5kOs75lRlr99ZnCqIhKyufxRzfZ77xVPMKqin
YpyT6Al252kSehV0tabXeQQz377luAuJCiJrWP05hDmnRbVLeA6H+v87+f4L
5ma8ovHXHzjEIa/0ewDzTKFU8/0xHGIucGAlWiyOt362B4eOE0yd+jG/OnOk
qKASh1jKuT90Y/7Uvi9mV4pDXtRv+rqI6099O4eqEIe6vdjGPmGW4VtIvZSG
Q8foj051YH7zq/eh9D0cGhrMr28hzr9/6uWykzi0o0YRXo9ZyO163ggBhyzZ
/SXrMMedIvwg1cOhqwkXO2swu0pun7HG4VCVm9BWFWbacUvd/zhwyEG0Z6cM
s1+7RJAQEw5tlR7zKMX8o+Kw2owWGz+lqruY+DzHlshkHiijL7ml914R+50O
NYf+lDIK+9sbm4O5Q+qHlde4Mroe/K32BXG9sr+Le/pVGQXbkHzLxEy56nZk
vk0ZeZMs0qQR68lGK7FFymjDQW/jMeYjFLdbh24qo4zcS59Dif1j7QQJibcy
Yk4Jsg/GPDIpqil5URlt2pUM38FcXP3lzZ2zyihK6FaJH2YbT/l0AR1l9CQg
oPEKsT9YHx02UVVGpOR7PzwxS+lOMt5QUEaqetFb7pgPOWOiWoWUkV3SfxvO
mAu7fvleplRGlwY3dE5jZqp5X5JEooyUpUcXT2K++/LJfMN/Suh3RFqkOWar
u3pODEtKaIgjMNYQ81+5TJPKfiXkN2nWgcd84vEZgX/PlVDfsZFyVmK/V2Iw
MU5SQrMnuowZMecPdFx/FKuEnn0t66Ajrh8mrWahECU0fLY6+gjmkiQhD2M3
JfRcUePgTyFWv/JE/KNzSoiyWe/7Imbyr0/fjdoooeC6kcJZzI4s1NReJkpo
LLdvdQwz3dM/RY/klFB31rRRC2Y1lVdfR8WVkOsssGvE7DboeiAkqIReidlb
1GBuYB06UcWshGJCCn8UYb6S3LA2uquIHg6/TUvE/OlZtKpwsyLqaP72zQbz
tqr+ea8GRcRncvbXCcxCI/sPqqoU0a30znYjzIEc18aMCxVRf9RTVjxmyec2
d73iFBEDEuxgwmytfjy/KlIRrcqGPqTGHDra2fsvRBEVne0TICHWy6ktkOir
iA5L9luXCrD8lyrcXGWriCiOEcaaMVdqTP7+d0oRbfSJi9Ri/jGWzEIwVUTp
H2Y1SjGrcdN4jGkpomZmya5nmOfTVqkOBRXRzepjDp6YjTPenyAsKaDsiimT
f/mzYDVuYp/8lwJKb6v4too5Nfjv6w/fFZB60mfVaczLzuqUml8U0NHGRqV2
zElCVU2ydQpIlmFeJhazFvPXq4sVCojlWVdrEOZfRza4C0oU0OwUD9dVzOqz
CrcFshUQQd9g1Rzz94JiBeYH2PksNfLUmB+kdH3rC1NA8fGeYTt52PqJXoyN
vaOActdc7s9ijrgssUDho4CUWWtSEGZp2ZfZu2cU0JUKvS++mP3fpjF9E1bA
8v9RjbaXWN7IrUOpvAooY6RxuRTzp6RRb1t2BXSto1r9GWbeW+xd/TQKaPBA
LskDc6SPGGXUtDxq4xhkJ8E8esrtAsmwPNryszw7m4v1I6WcpoBP8lj/LhL+
hHlgk/e2VzlmuQTTx5j5AlkXLEPk0WnuiJc8mK87nDbs8pVH0i5xqwc5WL/X
Ssw28JBHDL7dFd8wXz6ks1e1kEc2W+7JmZir75N38XDLI73y4kh2zCcSNorn
quXQlQyBpt8vsPztvhRp9UoOsVIzDzZh5tKcPf8+TQ4NV6ewJWGe/TXEkhQq
h5SZdelUMQfp1AXpmMohumwD85tZWP9jqbB5pSWH8L+LTXQxExaLFFjk5VAp
j+QpeszMyRkzC8xy6OZBnHtOJpbvlkPNn07KIkczV0mUgeWl5gAxkn5ZlLd+
cu4+Zr/nviRXPsqiAG9CJAGzrqFbJSyQRWF05yy707HnN92YZ+maLOoNOB3U
moa938yPLemRy6JZ0rW+28+xfCNI2VayLYNUDXgHJDAP7BxmcSzIoF0B+1PD
Kdh+Nnft9EqPDKISuZkrjxn392v982cyqCbWoqc7Gav/c89T8ocyKDVxadQH
M0lBm49PkAw6afNAmBFzl1WNsKGLDAphmTE98RSr/3VazKqUDHK4m75SnoTV
H/rE3YFXBgX2uM8bYpaziQNtDDJoJzlvcPjxLPiPNGQjbVMaMUWfc91KxOo/
6+pg3CiNsrNb+dgeYfstKknpTEtpFNDQaTITg+X3kCWGVQNp5Hs+lNcRc+h2
2aaumjS6EbQa+fnhLNCbwTfO8kkj1d6AlcpoLB83GVjKLkmhWmO9XseoWVCA
p8KHfJdCklxzx1Akth5Kurg+D0ghMV/+KAHMpmlWMzdrpZDVr+XFkftYPvI7
798QKYVOTb2jEbs3C8qWhR2PBUqhyZb6J9fDsOt1m4Pnr0qhawrhC7WhWL+2
8qYht5ZCMpNmNTAEy6OyQRlmglJomwloiQbNgm8zz5rH6iXRyvGHtzVvzYIm
B4dCmTJJZCZuIGZ+cxa8GOCLC86RROssWQl2N7D7ifJshKIl0aIlt5HbdWy9
p1UsXLKRRGzqExSGV2dBO5N/b72JJHrpT2uj6IW9X6I1Kui1JZGxNr6O4wr2
/Pt/CCoXlkS6pQ9cRzxnwYpVH8N/qxLIPk83lcNtFvR1Pt40nZFArFFrG2NY
034DbUbThyXQRcb7Wc9csDwoN5kDGyWQnXf+vUMnrB9T/1Z5ECOBxnTi/SLP
zoIDdNSRXUwC4QKr3G0tsOvNSuB5xSmBZv5eaa81w+7/XY5JDXoJtDjfO8Vi
iu1/NKScnDbF0YHCyodKI2w9V1qcz/sojkJHUs8/A1ieezwkoFqNefXH53pt
rN5rzj87XokjqQit6WHNWVAqe9116ZE4stR3Mt9WxfZ3BU/clJ3F0dtAiul2
eSw/RfCKtlqJI9mjk2R5sth6cMuftTESR/ZbbcG3pbH5FKjxCJQVR80RKWOk
4li+SB33/PBXDHEjaaHnvLMgJE7o6skUMcSaz3KrjArLW1eKZH/GiCFGOVmq
CQrseTbFrfiGiKGXh4Yjf8mwPE5p5JPsIYaeV4UQWA5mwIvQS9cncWLIvrN2
Ont1BpA7ryv6SIihk3o/v7sszwBP7TvrJDxiSD7uphLz4gxQ2Iu9IXJEDKl1
cw4SpmcAuvHm1pXPoigzcff17tcZIGKljj9oEUVBpVUHmp9nwAOFj9vxNaKo
lOFjiHfPDDi1/MX/bZYoKqsMW8xqnQE/PHYC/rsqirQYp6llqmYAqb1OcBSN
KGqzuHE599EM2JW510BzIIIKvD5FEWJmwMph617cHxH08yxl/5eIGTCRZ+H/
5KsIctcbZ0wLnAE1a47XsjNFkLS4z+XvrjOgrOVFqUiiCAr1P75T6DgD8p/N
LBWEi6AbitGr1jYzIEnb61KppwjqfuiuYmUyA7yj77jWK4kgqepx2a+yM8Dd
semFjqgIUrJzscgVmwGO8ke+f2AXQVFtyd9O8c8Ak8GHDh37wugU55+Thsex
+gVTrQfbhFHeUqp6xOo0GK+pMfpjL4z0N+Pp1l5Ng4GY/fu+FsJouf2S9JUX
06DDCTZvAWF09/bpqfrkaVBN3gH2RYQRk/OA7fd70+DxqWE16j9CyM3oT6fQ
2WlAmN+SEg4XQv7cL3bNDqYAqFe/lH9LCF25UtNGtjYF8PF3CyQ9hRB89Ycm
ZmYKCOMoRBQshFAXjetNhq4p8C+EhVebXQi17msczj6dAlXsygy2RYJo6Ytu
77DQFCiM0bX7kCmImgR450pYpkDq4cls6ceCqExMUOrc0SkQPOelTBIgiLo4
WAsJCz+B0bt821dGgug/5oJS55KfYMiG68XfnwLIm3ZIm1r+J9h+Sqr4gkMA
3XDNdMzg/QHmqY8H0tAJoOmWV4MTtD9A5V+tyIV//MjxR8kcz+Z3ENTl9/px
Nz8qMuwrSin+DuivLK7PXORHySVFZ17wfAdyrz+HR2fyofg0gY9Ne5PgmsSL
vAFaXlT1o6HEp2EcBP6npPxwlQeVk49TE5LHQfinVqQ7yINODir46l0bB8le
v8ffZPIghsGjzLki4+D9GzxTgiIP6jDnaVVNGAM06j3BZrbcCJYkN2V4jYJc
kz3blhxOFDL19xylxTAo5oqbvRPFiX5kH4T2ywyD6t/8N5S9ONHyuDKhj24Y
fIozjM9R4UTSRayZV3uGwOrnRy2hHRzoPi5SSNpyCGjZiytqr7Cj8ofDUVGu
g2DosjVNtTobOtQ9dpW86Av4ReN7cpmPDdWeGBhPTfwCtl8nPBEhZ0P7ZNpW
525/Aay/P/El9bKic6Qf/roZfQHWV3SVr11gRQI+Qh9vzQyAgStyjlJxLIjO
7z2NpcQA6PWiKs38wYQGjSuD07r7wTc6sY3BVibkS09wo6/pByvF+mr0RUxo
Sydu9kVuP6BfDv545xYTalYkS5C+0w/Mr24N2dEwoTqNO1fbpfvBp6tTh0w4
RkS7bEhTLdoHYiZv5x5jYED2Wbg0/eVukJL9zY5z8hgiL3Tn6ezpBi/dDY6J
FB1DZ9PrtwNLu0HDMkOAuvExdKmjw9r1WjdYOcg/4RZCj4onSnD47S5gxTf4
X+0fWvRg8o/zK+ouwOmseMq9nwoZG698z7DoBGLCzyiuZVIhco51fyblTqA0
t18X6EWFOgIyJl9xdAJTnw7RR1RU6FDyxXE40wGCQpz/1kFKVPfoguKRux3g
R1Zc/vFyClRgT81fVtkOCn4s7NcnkiFFp+4gRs028M9P81WsAxk6bBkXiBBq
Azb0cWfOiZKhnlLDUE6aNkCuoVD6r4YU4WL7QnNHW4Frkp+z7g8SpIe7z4QP
bAVasUfvx5371+QWLVEq/KEFSNmqH8t9ttN0y3+6uNStGYyGT3gYSO80BZhM
3es72QwevAlpmm3cbnLN5Emi0WwGv6jbrkn82moyTR8v72VsBtkNVl9KcJtN
xU5xUg/RR8Ah5JVS83m1KWdY6PoroY+AdkzbMJ19pumi92i6/y4CPPpyuSct
pptiNOxJP84hIFfMR3okfKrpah0TA/8wApbBhw2XVn40XWTgrjtejYC84b1L
3g/Hm8RYf17su4nAo2LGREJXT1PF+DTe+HcToGP4uv69vQUsx6fF71E2grbL
THeY1tpB/sT2+5HF9yC07dQRQ64u0GUTCYd63oO9xl/UZ6r7QV3P62S5J+/B
Vb8LXHVUw0BIn/rvSaH34LVvKe/HoZ/A6dY/UyWDBpD4s0An9s4K4E8s/OaZ
UQes5akoPtj8Adu0i89awupAjE7l7B7HKsiiPRcFPOqARSxLsfzmKrierev0
WL4ODIgPqj1/vQ4KXZdPFTTXggknGysv9m0Q6XHR7/JaDVjttotgWtsHFT1F
B4au78DnjQfzxU4HIDlt00jT9B14y1VrZtx9ADxjt/dMld6BW56cTEEF/8Ct
I9+5asnegQPSq33rciSQ0c4vtvtlNbiXIevoOEsKr+/eiq5YrgKxX0tvyVtR
wFCzgbiCxEqwaqKodhBFAY+F8Y3Q360E1k0Ve5/eU0Dzx1U/oz0rAe/rmhAP
yaNQvAjf9hFUgtKQj9EZJJSQS3aHRuVPBfgsNZRBW0YFDQSZr1NYVQC2sIPW
OVo6KH8Np1Is9hYEboc8qNKlg0MfTINSWd6Cb1fIzML96eCXXlx4GtlbUGBD
2c83TQfZvNsDBr+VAzUZxrEzdfTQjfxJm1hKOXAYFllp9mSA5F0czjLHykE/
mxhtvysjNDhVUYCnfANiGQaG5u8wwnL1u0e6VssAgSo4h/QpI6SiJT9q+KUM
NP03qK7czgi7hV+FxqWUgdKJCM9kaSbo8btB7apIGYjJmW113GSCwRSebid0
S4GRXF7oQgQLHEleoRuKLwZk4pbmZFks0OQyBT7qZjFo5D9g565hgZYiEXqW
9sVAhfFMmfkiC4yar0yXFysGIpvk38pOsEKLKo8EpqYiQFrnpunHzgad3Z0k
HbdegwZDkW2yV+xw3F4q2fbGK2B1xr5NrYUdes3ZKB2efQXm3R4le39nh1Pp
x5OxlyJgvb+PH2PlgEujoyaPjr0C3h+/+pff44Ar345any8qBPwg4j9nR044
G/hWpmihANxT+7XfwMANB7RbX6jczgccBJ6edSlumMaI+zzlkg9Kba0yJIy4
Yfrku9h8s3ww7teo/SSIG8ZeGiNc588HuKrk4CsL3FDd/cCKsSMPzCoak3A1
88C1DBnBi7x5gCBdeMTfjw/S8bG3dQ/ngvldQuO3BD7Y6MS46NWaCx60Ldw2
esUHBYIXTPkqckG7i/QK6wQftE3LuFsZnwuMUkpHKnX54VxGynCxUS7IuTdm
E3BUADLbx+GbanPAiz8/pN99FoC8HG2Of4uyQVrn8qCSpxC8rLoSzXUnC8x3
3B7OvykEFT0Wj6Y4ZQFcx5FRrjAhSBV+KV5eLwv0tnFOkKUKwXXjEIdi6ixA
1mI4NdAlBA0YdxTHnmcCz8aMFV95YShT17u81pgBcBUWlBXbwvCRoZ/0Ne50
EPZ2hEr8iAgsps61JiVLB73lF2jSGESgFC3561fzaeDimwD6cAkRWLvCFgaq
00BqSR7zaXsRmKcecPOuVRogKTzg33gvAvsTrqgqJKSCnvQSNeUIUcj3spds
iuM5eFBwt6HqsSh0LnY5bUDyHOi9tYBqL0Th00mL341zKaC6fdlYu14Ubr/d
jN2vTgGZ67K2xmui8OwVh8lkmxTgTSi95XBODDYuqykrpz4DxzZL34ariEPH
ALubl5SSwUmzNzJfZyWgT456PENOEjhWVZXnsy4BCX0dDtyPkkA3Xz0f7aEE
FJWOz1YNTgKm663H9Tgk4fkgDZts+yRg9Hx8s8xUEkqxbjapsiQBrbmj72PK
ME/VD194+BhIhJ+z0A+Qgr66EhtW9xLB3JJr27cIKZgjbmpn6ZsI8m08QeBj
KVi0cOSyk2siEJa6oVheJAWlwt7Yv9RLBHyfH7Dyf5OC1E9wi5NHEgErf+Xk
np40XPowcWH/wSNAVk/j/ZZOBpJkP0/i0EwAcgpnLjlyycB8lr9OUjwJwD4v
y+2ohAxMU9f/Zn8QD94m4Bzs9WUgLictjB3FA1c3JwJZoAzkv7C6+dcoHjTT
vxWympOBu6dV1mzs48D982eH1z7IQsrqss6HyTHgzWDuQFqfLFyy5/+oficG
TJiu9BhOysL0vqW+I+djAE4lvOX5riysGpDonJeMATPUJeW68nLwshGDzUbj
Q2BQQRKbmC4Hg/og/8ZyNKA4WggV/eXhE6smmt9OD0Aps+z5tPvycEM8QkHT
+AGwEXwbQvFYHjrgqF1y5B+AQq2GxtFieUjXNRdVRfIAmN/o17o3JQ+ljePT
lnKjgOm1oPQFMQUYLmpd8HAlEjyefJmi8VgBPi7XtllNigCCNVuPJjwVYYCq
Qd8OVzi4vWLFzeejCH+lOHvmU4eDXpE3ec63FGGjgky12+49EJR4uW4qTBF6
MtxXOT50D4xc/j49n6oIRQ32DQQf3wMJvJ34rW5FSOnyKYqf/h44uJc+Qa+o
BK0N5Jlkj4UB69r/PE6qKkGxFKeSd/9Cwes/NmuPtJVgWhiVxak/ocDOkfEo
i6kStH8j4V7UHwoqVSLluS4owWofmEn5JBRcmfe5J/ZUCbolmARa8IaCUQt9
CfCfElz0Ltz3vRGM5YnmDUoSZSh/4qR55JlgsNmq19R/VBkmFeVTvlMNBgw6
ejauLMqQjt7Y5Nr+XWAop3s/Ql4ZeqnrjelE3QXlx8CPLndlmHq7fl45JwhE
92mk2A0oQ/jt91b9UiBQt1Si8i3CwXWGQ8lnvf6go8H8RHs5DkbyL7OjGn9g
J3HxCU8NDjoyf2U8yPEHtw/TBNpbcLByNmXmrb8/qCmhUOf5hoNndE6Q0gn5
A1Wa0Uttx1Vgr3R69oVAP6DSHNLF5acC33zw7ZFTvwUUVXrimyEeCnxvC038
7QtIlsnndo3wMDMxqzxuzBf0vtQCchZ4uD2Srfi80xdcZin+k3IWD4cF+Rcm
C3zBy42Hp7x98TA+WuM1j7svYHtLYOJ8iYfGmoPXLkxdB/tyLU+9KVXhyqWv
ATVz10C7RH06Z68qtNNL/1ui4g3MPVjxQ19V4TUXnWYchzfoz/XpezyuCnOV
vBVG9q6CMT4RMroFVfizEk7cRFfBCkvcxX9H1CB5Q0IrmcVVwEbqrDStrgZz
HySdt7viBTxGyTqK89QgY8PaUZmGy4DioekGuKsO59gKKfcKLwI6f0AZHa4O
WRnOJ11LughY3HDcA9HqsK2UoWLv7kUgpMOn75asDnkpVYxNTl8EcH3t8YMy
dUhOKLTt+ecBAu2fK33+qQ49bUat3c96gFWp+euuRhqQrZqr053HHeyyT0YU
mWvAsbbaFllqd3BIPvB800oDvjkRaEi57QaOfa//EOmsAb9w3Ula6XMD0kkJ
jEW3NeD0S+uQ2PtuwOMvvnzjtQak3qBf2l69AMa7IlbvM2hC4+gJZ/4hV5Ci
k2F4hk0T2gqa8kY3uwKb8spUUV5NiN7QKFCUu4KB5GmDNilNeC2SkxUX6wo+
ueg+pzTShKBW5vdlfVdQt7Ov+zBIE2beZ5CUrXIBqcI3kxIWNGFOwlx7TN55
cPaOKz61WQtOKQ7vQa9zIDWD5ehOpxbMNglMErI8B8aa2gZP92vBbRX1eR78
OWBPLn2LflIL5tuWAkeSc8AxbqMidBs7v7uWlDLZEThl3Ve8KKkNvT209GZa
HYBbc74MLkEb1hV8rNZStQfXaH8L9drrwMrFuxlzDrbgT0AdOa2LDnQwzJLu
MbIF3vPRv4wv6kDBZpbeVkVbcKVV4vWHGzoQi0bkq5S2wCPEQ7EqVgdOMxSL
i1XZgHMbP0F6ow5U3nnZRc1sA0zHRxwvCwHoZvn4s+6ENeg0KdQpkABwgZMR
d6nTGhBq/AVm5ABUC8tKya62BoZP2WbOaQLYmWMnYZhoDeBJ6yuW2FfPbe66
M8bWAN/cF6AWCeCdVaqthOrTQLioLfnoIoDxW8xZ5NlWwC6rpvbTKoAuvZPl
zfFWID7p9UT8DoBLk5MFT4KswL62cWIMGYT7aRZtV+yswEUx6WHm4xAaTO5Y
LB+3Ato7664i0hD+prxGoRBhCRZS7gUaukBYQnnsq0HgKQAnsl9F9UAoXdzE
D8QsAI+c525ZP4T2z9aYk2ktwG6InPHIFwgXw928KdbMwRvh+hmJMQj/vBzZ
kWkwB/xXvvJ/+gVhHKG9Lf20Ofj339FkOhJdyOoUtTMfaQbes3vdS1TShZ5T
IqKv/5mAlEtKn2tVdLEBFBWnf5mAm/W7/FNqutCDsatAsc8EyDhHvFcCuvAI
8wkyhhcmID0/c/eLmS6U+Coc2qNnAoJUPnuzuevCg0NmWUIsAWicxjukPdOF
5oe2D7LkjMHaXJwpZZouZHHm/ZfPbgwKg2bVb2TqQjNu370WEmPAnv+EwyxP
F1pGbp43+GIENnfXB/fe6sJJ10j5UwFGoDSz7JR9ry78vHfLL6bTEAguShhx
UujBRzqpmpsBBmAkOFQlgkoPitw6f/OVuwF4xDwiskarB2MsPr3xtTQA/7Si
jnQy6cGf8LK6rqQBGEuYRbcF9KDHNAV1z6g+eKKSozmiqQedJD4LxujoA6ow
bsVnvnrwYmk2gZtND3yrD5PcuKUHK4GZ6D1yPVC1PSd4MkAPFl2TPb63rgtc
vSqZKEP14C1Jp1O8/bqgwdZi0y9ODz73tjKUi9EFPnIh72wK9WDBc7F/3uS6
YGh8Spvtmx6sFznrs0UGQR7+telTE304YsEw4XdWC2h1ngt9Z64P7aL7xeuB
FvjqwFg9elIfVmT5fGIT0wLkYbcF+Wz0IY28xUfmDU3g2mW0m++qD1fsrl8S
itcEAuen82ru6MMy5T8ZYR0aIDWah3SiRB8una77WmahDpR4+vH/3uhDIf73
re/w6qCzNNxLoFIfDkQ+ifnKrw52vywOu9Xpw4AcznKzdTVgy1dbutymDyUE
Pi4opKgBloozjoff9SHT43N/2udUQfxE/DshJgMYlhAomfUUD0jffol7wGoA
I0YKONxC8OBmFIfbCocBTAmvKNS5hAf2SjnH6/gNYDz9GXYVbTwQe1B1yVLW
AB6juVQh8UsFvFee4A4lGEDWzrWHFFoqYOmhZOhksAFcELaNUdhRBmbqLYSU
3wZQ2OHqj7x8RRDqYePYsmIAD4G4oHeyIqhMmvdZXTOA+eETwDBSEfCs0D0j
7BrAPW6ZXn4PRbCUc2Z2l9wQyny5LxEhpgji6ebCzvIZwpIU5XaK1wqg/zt1
PZelIZTszrI54i8PrCNPymZUG8L/RpdJA2hlQOHZVZPaWkM4JrzMhV+XBn9l
Ej0GGwwhfPyAn2ZUGuR8GciibzaEW5EJ0dv50uCPgA1TcJ8hnOo6OzmpLw0e
1jvuOM0bwuAeybc9YVIArV76IMBlBPtxZ3qK6SUBSwvNNy1eI+jS/9GVe0cC
XHxWtGcnYASjBZ8aZ/6QAMd0lpUTxYxgoIB/2Y8KCeAQcy2fVNkI3ufynD7j
IAG2Rf1jpsyMYF3E9JWNEnEg43D/zMu7RrBykvlmhIsYcLhezUQeZgRblRp8
883EwMOo+b4L940g3finrgkVMTBXYW4qHGMErb02T0TTiIEcOlaQk2IE826L
v/9eKQrYG/MkXlQYQVxB5pIPvSggE2z/m7ZgBIsMLj+N6BEGI7+oc5LOGEOS
LJ7T9yMEQYd1dHqtnTHc/WwZFn1LENR8pHr23cEY6uPQXrq7IEjJpIyVdjWG
ZqlQeMVQENjaUPg1exvDzehnOqqUgmColcR0I8oYLja3UlyJFQBfX+6sWdUZ
w2eKDYqeevyghcl/6fZ7Y7i/m2r/XZQfVIZu/8pExjCLnLvqGjU/eOK4Nb7Y
ZgyZap3vTPXzgdMsG633vhhDewW3mSMufGAgfOX52yVjeOrx/CpbJC/od53V
ZeInwB5Dwwf2U9xgmrxg96kQAb7Lsvix28oNtvM9yzjFCFC61Mm68hU34P79
m0dQlgA/qr3YvHedG3jcWN+R1yTAVBV2aT8ybvA3/LDEwpYAPwc9TE2U5AJi
eZxc0QkEyOWPzPZiOIC68Xg/XRIBVrvkavzz5QDmC+lRj5IJUGmL+RK3PQe4
Liuw9SyDAC9ge55sCQ7QUCXWn19EgE6jmyljbezAqk05sqWdAIfx5HULlOzA
3XNLi9BFgG9ocOm3V9nAbZp3G129BPiYe5uTf5QNZJzQcPkySICeZREP375m
A/NDUGtqmgBHd/gpt06wgb3bZBvucwSoV4Sng2psgJ675dXCIgFe3/NgzRFk
A0rOxuxrawQ4MMPtV7TJCgxJqXtvbhEg/BFz1+obK7DL/XR/dxc77p9kdryD
FVw2jNUM2idAiXq+hplyVnB3zmL98BCrN1kW9aWxgv8BTUbf+g==
           "]]},
         Annotation[#, "Charting`Private`Tag$4512#1"]& ], 
        TagBox[
         {GrayLevel[0], Thickness[Large], Opacity[1.], 
          Dashing[{Small, Small}], LineBox[CompressedData["
1:eJxTTMoPSmViYGAwAWIQ/evc7Cf//9se2OU1by7Tqqf2Gi8PTGMwR/DDmZ95
MObZwPncp/pSjHZZwflqG7pvuihbwvlL20yPB00xh/Or39vmTHhsCufvKJ+V
td7fBM73mxSq8G+mEZzvPnevn8cbA4R8/+c1z7fpwfn7ODS15wVqw/l/D7DF
iKtpwPmMUXZ17VyqcP5WcWP+8NWKcH6BxoKll7hl4fxrWSFc2yzF4PzuuxWL
+fj54fzlD17+2T2RCeH/W7auc8Sf7IfxJz5cbtdT/c4exu+5sq5UP4jVAca/
IKbGfSFJEM7f46ryjWmlOJzvob2CubxMDs6fffLtVaMMJTj/7Jy1FsatqnC+
v/cGnStPNeB8pt1ceZt4dOB8VrYVDobl+nC+4o6vE+5kGML5N32dNex/GsH5
loFGHEWrTeB8Q9OzfYcdzOD84xq750ieM0eY3+X12b7WEs6/fbr1Qwu/NZwf
WZ1kNuuwDZxfwP1a6VyUHZyvvPrYNLZX9nC+w52FK9vPOsD5VsFm0bOnO8L5
HI3ShtOLnOD8pWarvKZ6OsP5fXf6tisJucD53pZHPGa8RvBD2vx1525zhfN1
oltCl9S6wfk3nnEumhzqjoivpKeOQvIecL7aUkmpzn4Ev/a576f//xF8ALR5
i7w=
           "]]},
         Annotation[#, "Charting`Private`Tag$4512#2"]& ]}, {}, {}},
      AspectRatio->1,
      Axes->{True, True},
      AxesLabel->{
        FormBox[
        "\"\\!\\(\\*\\nStyleBox[\\\"u\\\",\\nFontSize->24]\\)\"", 
         TraditionalForm], 
        FormBox[
        "\"\\!\\(\\*\\nStyleBox[\\\"\[Beta]\\\",\\nFontSize->24]\\)\\!\\(\\*\\\
nStyleBox[\\\"(\\\",\\nFontSize->24]\\)\\!\\(\\*\\nStyleBox[\\\"u\\\",\\\
nFontSize->24]\\)\\!\\(\\*\\nStyleBox[\\\")\\\",\\nFontSize->24]\\)\"", 
         TraditionalForm]},
      AxesOrigin->{0, 0},
      AxesStyle->Directive[
        GrayLevel[0], 15],
      DisplayFunction->Identity,
      Frame->{{False, False}, {False, False}},
      FrameLabel->{{None, None}, {None, None}},
      FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
      GridLines->{None, None},
      GridLinesStyle->Directive[
        GrayLevel[0.5, 0.4]],
      ImagePadding->All,
      LabelStyle->Directive[
        GrayLevel[0], Bold, Medium],
      Method->{
       "DefaultBoundaryStyle" -> Automatic, "DefaultMeshStyle" -> 
        AbsolutePointSize[6], "ScalingFunctions" -> None, 
        "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
            (Part[{{Identity, Identity}, {Identity, Identity}}, 1, 2][#]& )[
             Part[#, 1]], 
            (Part[{{Identity, Identity}, {Identity, Identity}}, 2, 2][#]& )[
             Part[#, 2]]}& ), "CopiedValueFunction" -> ({
            (Part[{{Identity, Identity}, {Identity, Identity}}, 1, 2][#]& )[
             Part[#, 1]], 
            (Part[{{Identity, Identity}, {Identity, Identity}}, 2, 2][#]& )[
             Part[#, 2]]}& )}},
      PlotRange->{{-29.99999836734694, 49.99999836734694}, {0, 0.8}},
      PlotRangeClipping->True,
      PlotRangePadding->{{
         Scaled[0.02], 
         Scaled[0.02]}, {0, 0}},
      Ticks->{Automatic, Automatic}], {192., -189.}, 
     ImageScaled[{0.5, 0.5}], {360., 360.}], InsetBox[
     GraphicsBox[{{{}, {}, 
        TagBox[
         {RGBColor[0, 1, 0], Thickness[0.012], Opacity[1.], 
          LineBox[CompressedData["
1:eJwl13c8ld8fAHB7j+y9x7X3Xs+xR3airBBKWWkRZaaQBlLISGRHhURxikJK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           "]]},
         Annotation[#, "Charting`Private`Tag$4554#1"]& ], 
        TagBox[
         {GrayLevel[0], Thickness[Large], Opacity[1.], 
          Dashing[{Small, Small}], LineBox[CompressedData["
1:eJxTTMoPSmViYGAwAWIQ/evc7Cf//9se+PcfBNQdNF4emMZgjuCHMz/zYMyz
gfO5T/WlGO2ygvPVNnTfdFG2hPOXtpkeD5piDudXv7fNmfDYFM7fUT4ra72/
CZzvNylU4d9MIzjffe5eP483Bgj5/s9rnm/Tg/P3cWhqzwvUhvP/HmCLEVfT
gPMZo+zq2rlU4fyt4sb84asV4fwCjQVLL3HLwvnXskK4tlmKwfnddysW8/Hz
w/nLH7z8s3siE8L/t2xd54g/2Q/jT3y43K6n+p09jN9zZV2pfhCrA4x/QUyN
+0KSIJy/x1XlG9NKcTjfQ3sFc3mZHJw/++Tbq0YZSnD+2TlrLYxbVeF8f+8N
OleeasD5TLu58jbx6MD5rGwrHAzL9eF8xR1fJ9zJMITzb/o6a9j/NILzLQON
OIpWm8D5hqZn+w47mMH5xzV2z5E8Z44wv8vrs32tJZx/+3TrhxZ+azg/sjrJ
bNZhGzi/gPu10rkoOzhfefWxaWyv7OF8hzsLV7afdYDzrYLNomdPd4TzORql
DacXOcH5S81WeU31dIbz++70bVcScoHzvS2PeMx4jeCHtPnrzt3mCufrRLeE
Lql1g/NvPONcNDnUHRFfSU8dheQ94Hy1pZJSnf0Ifu1z30///yP4ALbCBD8=

           "]]},
         Annotation[#, "Charting`Private`Tag$4554#2"]& ], 
        TagBox[
         {GrayLevel[0], Thickness[Large], Opacity[1.], 
          Dashing[{Small, Small}], LineBox[CompressedData["
1:eJxTTMoPSmViYGAwAWIQ/evc7Cf//9seYACDD/YaLw9MYzBH8MOZn3kw5tnA
+dyn+lKMdlnB+Wobum+6KFvC+UvbTI8HTTGH86vf2+ZMeGwK5+8on5W13t8E
zvebFKrwb6YRnO8+d6+fxxsDhHz/5zXPt+nB+fs4NLXnBWrD+X8PsMWIq2nA
+YxRdnXtXKpw/lZxY/7w1YpwfoHGgqWXuGXh/GtZIVzbLMXg/O67FYv5+Pnh
/OUPXv7ZPZEJ4f9btq5zxJ/sh/EnPlxu11P9zh7G77myrlQ/iNUBxr8gpsZ9
IUkQzt/jqvKNaaU4nO+hvYK5vEwOzp998u1VowwlOP/snLUWxq2qcL6/9wad
K0814Hym3Vx5m3h04HxWthUOhuX6cL7ijq8T7mQYwvk3fZ017H8awfmWgUYc
RatN4HxD07N9hx3M4PzjGrvnSJ4zR5jf5fXZvtYSzr99uvVDC781nB9ZnWQ2
67ANnF/A/VrpXJQdnK+8+tg0tlf2cL7DnYUr2886wPlWwWbRs6c7wvkcjdKG
04uc4PylZqu8pno6w/l9d/q2Kwm5wPnelkc8ZrxG8EPa/HXnbnOF83WiW0KX
1LrB+TeecS6aHOoO519IeuooJO8B56stlZTq7Efwa5/7fvr/H8EHAAYe9i0=

           "]]},
         Annotation[#, "Charting`Private`Tag$4554#3"]& ]}, {}, {}},
      AspectRatio->1,
      Axes->{True, True},
      AxesLabel->{
        FormBox[
        "\"\\!\\(\\*\\nStyleBox[\\\"u\\\",\\nFontSize->24]\\)\"", 
         TraditionalForm], 
        FormBox[
        "\"\\!\\(\\*\\nStyleBox[\\\"z\\\",\\nFontSize->24]\\)\\!\\(\\*\\\
nStyleBox[\\\"(\\\",\\nFontSize->24]\\)\\!\\(\\*\\nStyleBox[\\\"u\\\",\\\
nFontSize->24]\\)\\!\\(\\*\\nStyleBox[\\\")\\\",\\nFontSize->24]\\)\"", 
         TraditionalForm]},
      AxesOrigin->{0, 0},
      AxesStyle->Directive[
        GrayLevel[0], 15],
      DisplayFunction->Identity,
      Frame->{{False, False}, {False, False}},
      FrameLabel->{{None, None}, {None, None}},
      FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
      GridLines->{None, None},
      GridLinesStyle->Directive[
        GrayLevel[0.5, 0.4]],
      ImagePadding->All,
      LabelStyle->Directive[
        GrayLevel[0], Bold, Medium],
      Method->{
       "DefaultBoundaryStyle" -> Automatic, "DefaultMeshStyle" -> 
        AbsolutePointSize[6], "ScalingFunctions" -> None, 
        "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
            (Part[{{Identity, Identity}, {Identity, Identity}}, 1, 2][#]& )[
             Part[#, 1]], 
            (Part[{{Identity, Identity}, {Identity, Identity}}, 2, 2][#]& )[
             Part[#, 2]]}& ), "CopiedValueFunction" -> ({
            (Part[{{Identity, Identity}, {Identity, Identity}}, 1, 2][#]& )[
             Part[#, 1]], 
            (Part[{{Identity, Identity}, {Identity, Identity}}, 2, 2][#]& )[
             Part[#, 2]]}& )}},
      PlotRange->{{-30, 20}, {0, 13}},
      PlotRangeClipping->True,
      PlotRangePadding->{{0, 0}, {0, 0}},
      Ticks->{Automatic, Automatic}], {576., -189.}, 
     ImageScaled[{0.5, 0.5}], {360., 360.}]}, 
   {Arrowheads[0.023442288153199226`], EdgeForm[Opacity[1.]], EdgeForm[None], 
    ArrowBox[{{263.0328766131472, -219.70867985463397`}, {
     67.5689698607789, -219.70867985463386`}}]}, 
   {Arrowheads[0.023442288153199226`], EdgeForm[Opacity[1.]], EdgeForm[None], 
    ArrowBox[{{667.3705801212279, -186.95915841946666`}, {
     471.90667336885963`, -186.95915841946655`}}]}, InsetBox[
    StyleBox[Cell[TextData[StyleBox["IR",
      FontSize->16]],
      GeneratedCell->False,
      CellAutoOverwrite->False,
      CellBaseline->Baseline,
      TextAlignment->Left],
     TextAlignment->Center,
     FontSize->12,
     FontWeight->Bold,
     Background->GrayLevel[1.]], {64.24970006606299, -209.51380569679327}, {
    Left, Baseline},
    Alignment->{Left, Top}], InsetBox[
    StyleBox[Cell[TextData[StyleBox["IR",
      FontSize->16]],
      GeneratedCell->False,
      CellAutoOverwrite->False,
      CellBaseline->Baseline,
      TextAlignment->Left],
     TextAlignment->Center,
     FontSize->12,
     FontWeight->Bold,
     Background->GrayLevel[1.]], {463.49099635229146, -175.5738297261519}, {
    Left, Baseline},
    Alignment->{Left, Top}], InsetBox[
    StyleBox[Cell[TextData[StyleBox["UV",
      FontSize->16]],
      GeneratedCell->False,
      CellAutoOverwrite->False,
      CellBaseline->Baseline,
      TextAlignment->Left],
     TextAlignment->Center,
     FontSize->12,
     FontWeight->Bold,
     Background->GrayLevel[1.]], {257.6182473724802, -212.19327748394915}, {
    Left, Baseline},
    Alignment->{Left, Top}], InsetBox[
    StyleBox[Cell[TextData[StyleBox["UV",
      FontSize->16]],
      GeneratedCell->False,
      CellAutoOverwrite->False,
      CellBaseline->Baseline,
      TextAlignment->Left],
     TextAlignment->Center,
     FontSize->12,
     FontWeight->Bold,
     Background->GrayLevel[1.]], {661.3253299706352, -179.1464587756931}, {
    Left, Baseline},
    Alignment->{Left, Top}]},
  ContentSelectable->True,
  ImagePadding->{{194.814516, 195.814516}, {196.93414, 195.316304}},
  ImageSize->{834., Automatic},
  PlotRange->{{186., 582.}, {-194., -183.44817567114836`}},
  PlotRangePadding->Automatic]], "Input",
 CellChangeTimes->{{3.778030530454534*^9, 3.778030571541685*^9}}],

Cell[" ", "Text",
 Editable->False,
 Selectable->False,
 CellFrame->{{0, 0}, {0, 2}},
 ShowCellBracket->False,
 CellMargins->{{0, 0}, {1, 1}},
 CellElementSpacings->{"CellMinHeight"->1},
 CellFrameMargins->0,
 CellFrameColor->RGBColor[0, 0, 1],
 CellSize->{Inherited, 4}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Flows diagram", "Section",
 CellChangeTimes->{{3.777887389204545*^9, 3.777887391007705*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"ParametricPlot", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      FractionBox[
       RowBox[{"36", " ", "z"}], 
       RowBox[{"9", "+", 
        RowBox[{"2", " ", "z"}], "+", 
        SuperscriptBox["z", "2"]}]], ",", "z"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"z", ",", "1", ",", "3"}], "}"}], ",", 
    RowBox[{"AxesLabel", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{"\"\<\!\(\*
StyleBox[SuperscriptBox[\"m\", \"2\"],
FontSize->24]\)\>\"", ",", "\"\<\!\(\*
StyleBox[\"z\",
FontSize->24]\)\>\""}], "}"}]}], ",", 
    RowBox[{"LabelStyle", "\[Rule]", 
     RowBox[{"Directive", "[", 
      RowBox[{"Black", ",", "Bold", ",", " ", "Medium"}], "]"}]}], ",", 
    RowBox[{"AxesStyle", "\[Rule]", 
     RowBox[{"Directive", "[", 
      RowBox[{"Black", ",", " ", "15"}], "]"}]}], ",", 
    RowBox[{"AspectRatio", "\[Rule]", "1"}], ",", 
    RowBox[{"GridLines", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", "}"}], ",", 
       RowBox[{"{", "1", "}"}]}], "}"}]}], ",", 
    RowBox[{"PlotStyle", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Thickness", "[", "0.006", "]"}], ",", "Blue"}], "}"}]}]}], 
   "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ParametricPlot", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      FractionBox[
       RowBox[{"36", " ", "z"}], 
       RowBox[{"9", "+", 
        RowBox[{"2", " ", "z"}], "+", 
        SuperscriptBox["z", "2"]}]], ",", "z"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"z", ",", "3", ",", "13"}], "}"}], ",", 
    RowBox[{"AxesLabel", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{"\"\<\!\(\*
StyleBox[SuperscriptBox[\"m\", \"2\"],
FontSize->24]\)\>\"", ",", "\"\<\!\(\*
StyleBox[\"z\",
FontSize->24]\)\>\""}], "}"}]}], ",", 
    RowBox[{"LabelStyle", "\[Rule]", 
     RowBox[{"Directive", "[", 
      RowBox[{"Black", ",", "Bold", ",", " ", "Medium"}], "]"}]}], ",", 
    RowBox[{"AxesStyle", "\[Rule]", 
     RowBox[{"Directive", "[", 
      RowBox[{"Black", ",", " ", "15"}], "]"}]}], ",", 
    RowBox[{"AspectRatio", "\[Rule]", "1"}], ",", 
    RowBox[{"GridLines", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", "}"}], ",", 
       RowBox[{"{", "1", "}"}]}], "}"}]}], ",", 
    RowBox[{"PlotStyle", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Thickness", "[", "0.006", "]"}], ",", "Orange"}], "}"}]}]}], 
   "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ParametricPlot", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      FractionBox[
       RowBox[{"36", " ", "z"}], 
       RowBox[{"9", "+", 
        RowBox[{"2", " ", "z"}], "+", 
        SuperscriptBox["z", "2"]}]], ",", "1"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"z", ",", "0", ",", "13"}], "}"}], ",", 
    RowBox[{"AxesLabel", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{"\"\<\!\(\*
StyleBox[SuperscriptBox[\"m\", \"2\"],
FontSize->24]\)\>\"", ",", "\"\<\!\(\*
StyleBox[\"z\",
FontSize->24]\)\>\""}], "}"}]}], ",", 
    RowBox[{"LabelStyle", "\[Rule]", 
     RowBox[{"Directive", "[", 
      RowBox[{"Black", ",", "Bold", ",", " ", "Medium"}], "]"}]}], ",", 
    RowBox[{"AxesStyle", "\[Rule]", 
     RowBox[{"Directive", "[", 
      RowBox[{"Black", ",", " ", "15"}], "]"}]}], ",", 
    RowBox[{"AspectRatio", "\[Rule]", "1"}], ",", 
    RowBox[{"GridLines", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", "}"}], ",", 
       RowBox[{"{", "1", "}"}]}], "}"}]}], ",", 
    RowBox[{"PlotStyle", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Thickness", "[", "0.006", "]"}], ",", "Green"}], "}"}]}]}], 
   "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"Show", "[", 
  RowBox[{"%", ",", "%%%", ",", "%%", ",", 
   RowBox[{"PlotRange", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"1", ",", "4.5"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"0", ",", "13"}], "}"}]}], "}"}]}], ",", 
   RowBox[{"AxesOrigin", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"1", ",", "0"}], "}"}]}], ",", 
   RowBox[{"AspectRatio", "\[Rule]", "0.8"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.777887110214346*^9, 3.7778871922095623`*^9}, {
  3.777887226764601*^9, 3.7778872459138746`*^9}, {3.7778872783984566`*^9, 
  3.777887359250949*^9}, {3.7784171791548605`*^9, 3.7784173661557045`*^9}, {
  3.7784174013497705`*^9, 3.7784174584654093`*^9}}],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    TagBox[
     {RGBColor[0, 1, 0], Thickness[0.006], Opacity[1.], FaceForm[Opacity[
      0.3]], LineBox[CompressedData["
1:eJxTTMoPSmViYGAwA2IQjQo+2HfZi6xau+W+PYwveeG0559N7+D8Zf9KJjvN
/gvn1/1p1Zb2Z3GA8QvcmI/yruOA89e/r1WuSuKB8/3kfzhN+c8H5//a4D31
VLsAnC8gyKKZYykI5/twlnsvXILg2/v4OiQ8Q/CZTi7gSPyG4F/keqXb8A/B
Lwo7NGvrfwT/7+Zvt9l+I/gfOxytn95H8NmWtn95uRXBj0yPtX5bheCHO5S0
iJsj+HUm3jv7PyLc7zA96HbjQgR//+VN1xhCEPzntkuZt//hR7g3Md3KKxjB
X1zyO65vKyJ8Lq2SMhXmQfAVWTj0JAp44fzggOmcd24iwnen7V+VMCsE/+wy
lnUsK7nhfNaQystz+BF8zw8PdnnUcsH5grKcl9b+4ES4/4VPtFwugh9tfo/j
7DtE/G7V0k5aVIbga/1seuXygx3Ov2fokyTQhuD/OXi2WI8PwZ+mx/P6wkI2
ON+2NcD7shWCb1DyasbCc6xwPp/PxLgbOQi+fcO6MGs2BL/zxNJ9B5cg0mNJ
i0LMYh8Ev7rW8BLnB2Y4vycuy8phDoI/65SifLMPgj/PQNx82g8mOJ99bunP
2WsQfJfG/na1ZgQ/CgwQfAAY9+0k
       "]]},
     Annotation[#, "Charting`Private`Tag$3302#1"]& ]}, {{}, {}, 
    TagBox[
     {RGBColor[0, 0, 1], Thickness[0.006], Opacity[1.], FaceForm[Opacity[
      0.3]], LineBox[CompressedData["
1:eJw11gs0lVkbB/DjcN6NDs5rdB2KLnKrMVFfE3kfh4zRDVHD8CGpRLmWUonE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       "]]},
     Annotation[#, "Charting`Private`Tag$3254#1"]& ]}, {{}, {}, 
    TagBox[
     {RGBColor[1, 0.5, 0], Thickness[0.006], Opacity[1.], FaceForm[Opacity[
      0.3]], LineBox[CompressedData["
1:eJwt1nlYzdkfB/B82773dnPvN2nRtN5SX/kV7US9h2lDqWyhsrVRRJORpDRa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       "]]},
     Annotation[#, "Charting`Private`Tag$3278#1"]& ]}, 
   {EdgeForm[{GrayLevel[0.], Opacity[1.], AbsoluteThickness[1]}], EdgeForm[
    None], FaceForm[{Hue[0.2611111111111111, 0.4594594594594595, 1.], Opacity[
    0.28]}], 
    RectangleBox[{3.013364233770632, 0.02322314532630898}, \
{0.7744850189909016, 13.664607542504378}]}, 
   {EdgeForm[Opacity[1.]], EdgeForm[None], 
    ArrowBox[{{2.3990694629562235`, 1.3676633444075321`}, {2.383288732102825, 
     11.670727214168295`}}]}, 
   {EdgeForm[{GrayLevel[0.], Opacity[1.], AbsoluteThickness[1]}], EdgeForm[
    None], ArrowBox[{{2.0628654970760234`, 1.504177109440267}, {
     2.056367771280052, 13.088693957115009`}}]}, 
   {EdgeForm[{GrayLevel[0.], Opacity[1.], AbsoluteThickness[1]}], EdgeForm[
    None], ArrowBox[{{1.6600064977257962`, 1.4740090968161148`}, {
     1.6600064977257962`, 13.239534020235773`}}]}, 
   {EdgeForm[{GrayLevel[0.], Opacity[1.], AbsoluteThickness[1]}], EdgeForm[
    None], ArrowBox[{{1.2701429499675114`, 1.4740090968161148`}, {
     1.2896361273554255`, 13.752390234846374`}}]}, 
   {EdgeForm[{GrayLevel[0.], Opacity[1.], AbsoluteThickness[1]}], EdgeForm[
    None], ArrowBox[{{2.673651721897336, 1.413673071567807}, {
     2.673651721897336, 10.07189269469971}}]}, 
   {EdgeForm[{GrayLevel[0.], Opacity[1.], AbsoluteThickness[1]}], EdgeForm[
    None], FaceForm[Opacity[0.05]], 
    RectangleBox[{3.0180311890838207, 13.661886196973915}, \
{4.519005847953217, -0.06455954701569233}]}, 
   {EdgeForm[{GrayLevel[0.], Opacity[1.], AbsoluteThickness[1]}], EdgeForm[
    None], ArrowBox[{{3.115957692971343, 1.3830699572356777`}, {
     3.1282571877617253`, 8.110564976000479}}]}, 
   {EdgeForm[{GrayLevel[0.], Opacity[1.], AbsoluteThickness[1]}], EdgeForm[
    None], ArrowBox[{{3.38190383365822, 1.715353197809339}, {3.38190383365822,
      6.964587394411955}}]}, 
   {EdgeForm[{GrayLevel[0.], Opacity[1.], AbsoluteThickness[1]}], EdgeForm[
    None], ArrowBox[{{3.6353151397011048`, 2.0472013366750197`}, {
     3.6353151397011048`, 5.938874965190752}}]}, 
   {EdgeForm[{GrayLevel[0.], Opacity[1.], AbsoluteThickness[1]}], EdgeForm[
    None], ArrowBox[{{3.9212150747238472`, 2.167873387171632}, {
     3.914717348927876, 4.943330548593707}}]}, 
   {EdgeForm[{GrayLevel[0.], Opacity[1.], AbsoluteThickness[1]}], EdgeForm[
    None], ArrowBox[{{4.181124106562704, 2.288545437668244}, {
     4.181124106562704, 4.098626195117422}}]}, 
   {Arrowheads[{{0.022908676527677727`, 1.}}], EdgeForm[{GrayLevel[0.], 
    Opacity[1.], AbsoluteThickness[1]}], EdgeForm[None], 
    ArrowBox[{{4.4410331384015596`, 2.318713450292396}, {4.4410331384015596`, 
     1.1485602333555514`}}]}, 
   {Arrowheads[{{0.020796966871036958`, 1.}}], EdgeForm[{GrayLevel[0.], 
    Opacity[1.], AbsoluteThickness[1]}], EdgeForm[None], 
    ArrowBox[{{4.265594541910332, 1.7756892230576433`}, {4.265594541910332, 
     1.1723289705745827`}}]}, 
   {Arrowheads[{{0.020044720273651614`, 1.}}], EdgeForm[{GrayLevel[0.], 
    Opacity[1.], AbsoluteThickness[1]}], EdgeForm[None], 
    ArrowBox[{{4.064165042235218, 1.5645131346885748`}, {4.064165042235218, 
     1.0818249327021263`}}]}, 
   {EdgeForm[{GrayLevel[0.], Opacity[1.], AbsoluteThickness[1]}], EdgeForm[
    None], ArrowBox[{{4.337069525666018, 2.529889538661468}, {
     4.337069525666018, 3.5857699805068215`}}]}, 
   {Thickness[0.004216965034285823], 
    LineBox[{{3.0115334632878494`, 0.9913208948296663}, {4.506010396361274, 
     0.9913208948296663}}]}, 
   {Arrowheads[{{0.020044720273651614`, 1.}}], EdgeForm[{GrayLevel[0.], 
    Opacity[1.], AbsoluteThickness[1]}], EdgeForm[None], 
    ArrowBox[{{3.866313636117412, 1.4287570778798866`}, {3.866313636117412, 
     0.9460688758934381}}]}, 
   StyleBox[InsetBox[
     StyleBox[Cell["LIFSHITZ IR",
       GeneratedCell->False,
       CellAutoOverwrite->False,
       CellBaseline->Baseline,
       TextAlignment->Left],
      FontWeight->"Bold",
      FontOpacity->1.], {3.24545159194282, 8.774668151861134}, {
     Left, Baseline},
     Alignment->{Left, Top}],
    FontSize->18,
    FontColor->Hue[0.0722222222222222, 1., 0.9484557066141633],
    Background->RGBColor[1., 1., 1., 0.02]], 
   StyleBox[InsetBox[
     StyleBox[Cell[TextData[StyleBox["LIFSHITZ UV",
       FontColor->RGBColor[0, 0, 1]]],
       GeneratedCell->False,
       CellAutoOverwrite->False,
       CellBaseline->Baseline,
       TextAlignment->Left],
      FontWeight->"Bold",
      FontOpacity->1.], {3.424139051332034, 2.0924533556112497}, {
     Left, Baseline},
     Alignment->{Left, Top}],
    FontSize->18,
    FontColor->Hue[0.0722222222222222, 1., 0.9484557066141633],
    Background->RGBColor[1., 1., 1., 0.02]], 
   StyleBox[InsetBox[
     StyleBox[Cell[TextData[StyleBox["ADS UV",
       FontColor->RGBColor[0, 1, 0]]],
       GeneratedCell->False,
       CellAutoOverwrite->False,
       CellBaseline->Baseline,
       TextAlignment->Left],
      FontWeight->"Bold",
      FontOpacity->1.], {1.5657894736842104, 0.34270862341037756}, {
     Left, Baseline},
     Alignment->{Left, Top}],
    FontSize->18,
    FontColor->Hue[0.0722222222222222, 1., 0.9484557066141633],
    Background->RGBColor[1., 1., 1., 0.02]], 
   StyleBox[InsetBox[
     StyleBox[Cell[TextData[StyleBox["ADS IR",
       FontColor->GrayLevel[0]]],
       GeneratedCell->False,
       CellAutoOverwrite->False,
       CellBaseline->Baseline,
       TextAlignment->Left],
      FontWeight->"Bold",
      FontOpacity->1.], {3.5670890188434052, 0.2823725981620697}, {
     Left, Baseline},
     Alignment->{Left, Top}],
    FontSize->18,
    FontColor->Hue[0.0722222222222222, 1., 0.9484557066141633],
    Background->RGBColor[1., 1., 1., 0.02]]},
  AspectRatio->0.8,
  Axes->{True, True},
  AxesLabel->{
    FormBox[
    "\"\\!\\(\\*\\nStyleBox[SuperscriptBox[\\\"m\\\", \
\\\"2\\\"],\\nFontSize->24]\\)\"", TraditionalForm], 
    FormBox[
    "\"\\!\\(\\*\\nStyleBox[\\\"z\\\",\\nFontSize->24]\\)\"", 
     TraditionalForm]},
  AxesOrigin->{1, 0},
  AxesStyle->Directive[
    GrayLevel[0], 15],
  DisplayFunction->Identity,
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{{}, {1}},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->{{0.5, 40.}, {1.5, 24.}},
  ImageSize->{639., Automatic},
  LabelStyle->Directive[
    GrayLevel[0], Bold, Medium],
  Method->{"ScalingFunctions" -> None},
  PlotRange->{{0.8055555555555556, 4.694444444444445}, {-0.7222222222222223, 
   13.722222222222221`}},
  PlotRangeClipping->True,
  PlotRangePadding->Automatic,
  Ticks->{Automatic, Automatic}]], "Input",
 CellChangeTimes->{{3.77841747486017*^9, 3.778417527904747*^9}, {
  3.7784177337447944`*^9, 3.7784177651987534`*^9}, {3.7784178276043563`*^9, 
  3.7784178308536215`*^9}, {3.7784178908726172`*^9, 3.778417917009447*^9}}]
}, Open  ]]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1520, 781},
WindowMargins->{{-8, Automatic}, {Automatic, 0}},
FrontEndVersion->"11.0 for Microsoft Windows (64-bit) (September 21, 2016)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 221, 3, 101, "Title"],
Cell[804, 27, 120, 2, 30, "Input"],
Cell[927, 31, 147, 3, 30, "Input"],
Cell[1077, 36, 301, 6, 49, "Text"],
Cell[CellGroupData[{
Cell[1403, 46, 142, 2, 72, "Chapter"],
Cell[CellGroupData[{
Cell[1570, 52, 200, 3, 70, "Section"],
Cell[1773, 57, 402, 8, 68, "Text"],
Cell[2178, 67, 433, 13, 50, "Input"],
Cell[2614, 82, 11918, 314, 330, "Input"],
Cell[14535, 398, 273, 9, 5, "Text"],
Cell[14811, 409, 251, 6, 30, "Text"]
}, Open  ]],
Cell[CellGroupData[{
Cell[15099, 420, 161, 2, 70, "Section"],
Cell[15263, 424, 357, 7, 30, "Text"],
Cell[CellGroupData[{
Cell[15645, 435, 1324, 33, 146, "Input"],
Cell[16972, 470, 3005, 85, 101, "Output"]
}, Open  ]],
Cell[19992, 558, 339, 7, 30, "Text"],
Cell[CellGroupData[{
Cell[20356, 569, 1581, 41, 101, "Input"],
Cell[21940, 612, 6160, 118, 317, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[28149, 736, 102, 1, 70, "Section"],
Cell[28254, 739, 271, 4, 30, "Text"],
Cell[CellGroupData[{
Cell[28550, 747, 1304, 38, 145, "Input"],
Cell[29857, 787, 1139, 25, 30, "Output"],
Cell[30999, 814, 1341, 33, 45, "Output"]
}, Open  ]],
Cell[32355, 850, 208, 4, 30, "Text"],
Cell[CellGroupData[{
Cell[32588, 858, 1569, 42, 71, "Input"],
Cell[34160, 902, 7061, 138, 367, "Output"]
}, Open  ]],
Cell[41236, 1043, 273, 9, 5, "Text"]
}, Open  ]],
Cell[CellGroupData[{
Cell[41546, 1057, 113, 1, 70, "Section"],
Cell[41662, 1060, 249, 6, 49, "Text"],
Cell[CellGroupData[{
Cell[41936, 1070, 241, 6, 30, "Input"],
Cell[42180, 1078, 5671, 155, 114, "Output"]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[47912, 1240, 167, 2, 72, "Chapter"],
Cell[CellGroupData[{
Cell[48104, 1246, 254, 3, 70, "Section"],
Cell[CellGroupData[{
Cell[48383, 1253, 291, 3, 49, "Subsection"],
Cell[48677, 1258, 736, 16, 70, "Text"],
Cell[CellGroupData[{
Cell[49438, 1278, 315, 9, 51, "Input"],
Cell[49756, 1289, 275, 8, 45, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[50068, 1302, 2455, 72, 181, "Input"],
Cell[52526, 1376, 10225, 211, 363, "Output"]
}, Open  ]],
Cell[62766, 1590, 5410, 161, 364, "Input"],
Cell[68179, 1753, 34440, 627, 448, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[102656, 2385, 256, 3, 49, "Subsection"],
Cell[102915, 2390, 286, 4, 30, "Text"],
Cell[103204, 2396, 5987, 185, 466, "Input"],
Cell[109194, 2583, 32383, 595, 407, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[141614, 3183, 321, 4, 49, "Subsection"],
Cell[CellGroupData[{
Cell[141960, 3191, 279, 8, 51, "Input"],
Cell[142242, 3201, 93, 2, 45, "Output"]
}, Open  ]],
Cell[142350, 3206, 5695, 172, 425, "Input"],
Cell[148048, 3380, 39032, 701, 419, "Input"],
Cell[187083, 4083, 271, 9, 8, "Text"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[187403, 4098, 98, 1, 70, "Section"],
Cell[187504, 4101, 4379, 125, 251, "Input"],
Cell[191886, 4228, 14040, 273, 519, InheritFromParent]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}
]
*)



==> anc/gr2-_mathematica_package.nb <==
(* Content-type: application/mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 6.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       145,          7]
NotebookDataLength[    739598,      23588]
NotebookOptionsPosition[    698591,      22392]
NotebookOutlinePosition[    699551,      22430]
CellTagsIndexPosition[    699451,      22424]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell[TextData[{
 StyleBox["\n",
  FontSize->12],
 "\t\t\n",
 StyleBox["RIEMANNIAN GEOMETRY & TENSOR CALCULUS\n",
  FontSize->24,
  FontWeight->"Bold"],
 StyleBox["A set of functions for tensor calculations in Riemannian Geometry \
and General Relativity\n",
  FontSize->16]
}], "Text",
 TextAlignment->Center,
 TextJustification->0,
 FontColor->RGBColor[0, 0, 1]],

Cell["version 2.8.4- November 2002", "Text",
 TextAlignment->Center,
 TextJustification->0,
 FontFamily->"Times",
 FontSize->14,
 FontSlant->"Italic"],

Cell[TextData[{
 StyleBox["\n",
  FontWeight->"Bold",
  FontSlant->"Italic"],
 ButtonBox["S. Bonanos",
  BaseStyle->"Hyperlink",
  ButtonData:>{
    URL["http://www.inp.demokritos.gr/~sbonano/SB.html"], None}],
 StyleBox["\n",
  FontWeight->"Bold",
  FontSlant->"Italic"],
 StyleBox["\n",
  FontWeight->"Bold"],
 StyleBox["Institute of Nuclear Physics, ",
  FontWeight->"Bold",
  FontSlant->"Italic"],
 StyleBox[ButtonBox["NCSR \"Demokritos\"",
  BaseStyle->"Hyperlink",
  ButtonData:>{
    URL["http://www.demokritos.gr/"], None}],
  FontSlant->"Italic"],
 StyleBox[", \nAghia Paraskevi 15310, Greece. ",
  FontWeight->"Bold",
  FontSlant->"Italic"],
 StyleBox["\n",
  FontSize->14,
  FontWeight->"Bold",
  FontSlant->"Italic"],
 StyleBox["\n",
  FontWeight->"Bold"],
 "Please send comments, suggestions, bug reports to:  ",
 ButtonBox["sbonano@mail.ariadne-t.gr",
  BaseStyle->"Hyperlink",
  ButtonData:>{
    URL["mailto:sbonano@mail.ariadne-t.gr"], None}],
 StyleBox[" \t",
  FontWeight->"Bold"]
}], "Text",
 TextAlignment->Center,
 TextJustification->0,
 FontFamily->"Times",
 FontSize->16]
}, Open  ]],

Cell[TextData[{
 "\[CapitalDelta]\[Omega]\[Rho]\[Epsilon]",
 Cell[BoxData[
  StyleBox[
   OverscriptBox["\[Alpha]", "`"],
   FontFamily->"Times"]]],
 "\[Nu] \[Epsilon]\[Lambda]",
 Cell[BoxData[
  StyleBox[
   OverscriptBox["\[Alpha]", "'"],
   FontFamily->"Times"]]],
 "\[Beta]\[Epsilon]\[Tau]\[Epsilon], \[Delta]\[Omega]\[Rho]\[Epsilon]",
 Cell[BoxData[
  StyleBox[
   OverscriptBox["\[Alpha]", "`"],
   FontFamily->"Times"]]],
 "\[Nu] \[Delta]",
 Cell[BoxData[
  StyleBox[
   OverscriptBox["o", "'"],
   FontFamily->"Times"]]],
 "\[Tau]\[Epsilon]."
}], "Text",
 TextAlignment->Center,
 TextJustification->0,
 FontFamily->"Helvetica",
 FontSize->24,
 FontColor->GrayLevel[1]],

Cell[CellGroupData[{

Cell[TextData[StyleBox[" 1  Instructions ",
 FontWeight->"Bold",
 FontColor->RGBColor[0, 0, 1]]], "Section",
 FontSize->24,
 FontColor->RGBColor[0, 0, 1]],

Cell[CellGroupData[{

Cell[TextData[{
 StyleBox["  1.1  ",
  FontWeight->"Bold"],
 "Basic Input /Output & Notation"
}], "Subsection",
 FontSize->16],

Cell[TextData[{
 StyleBox["\t",
  FontWeight->"Bold"],
 "This package allows calculations in Riemannian Geometry by defining all \
basic tensors and tensor operations. Tensors are represented as nested lists. \
To define the geometry, begin by computing all basic Riemannian Geometry \
tensors for a particular metric. To do this:"
}], "Text",
 FontSize->16],

Cell[TextData[{
 StyleBox["\t",
  FontWeight->"Bold"],
 "(0) Evaluate section ",
 StyleBox["2 RG&TC-Code",
  FontWeight->"Bold"]
}], "Text",
 FontSize->16],

Cell["Open a new notebook and", "Text",
 FontSize->16],

Cell[TextData[{
 "\t(1) Define a list symbols (coordinate names) - ",
 StyleBox["xIN",
  FontFamily->"Courier",
  FontSize->18,
  FontWeight->"Bold"]
}], "Text",
 FontSize->16],

Cell[TextData[{
 "\t(2) Define a symmetric matrix (list of lists) of functions of the \
coordinates (the metric) - ",
 StyleBox["gIN",
  FontFamily->"Courier",
  FontSize->18,
  FontWeight->"Bold"]
}], "Text",
 FontSize->16],

Cell[TextData[{
 "\t(3) Assign appropriate simplification rules to the global list ",
 StyleBox["simpRules",
  FontFamily->"Courier",
  FontSize->18,
  FontWeight->"Bold"],
 " --- as needed (see Examples and Usage Tips)"
}], "Text",
 FontSize->16],

Cell[TextData[{
 "\t(4) Evaluate ",
 StyleBox["RGtensors[gIN,xIN]\n",
  FontFamily->"Courier",
  FontSize->18,
  FontWeight->"Bold"]
}], "Text",
 FontSize->16],

Cell[TextData[{
 "\t",
 StyleBox["RGtensors",
  FontWeight->"Bold"],
 "  computes all common Riemannian Geometry tensors, printing messages along \
the way. It also tests if the space is ",
 StyleBox["Flat,",
  FontSlant->"Italic"],
 " ",
 StyleBox["Conformally Flat",
  FontSlant->"Italic"],
 ", ",
 StyleBox["Ricci Flat",
  FontSlant->"Italic"],
 ", ",
 StyleBox["Einstein Space",
  FontSlant->"Italic"],
 " or ",
 StyleBox["Space of Constant Curvature",
  FontSlant->"Italic"],
 " and, if yes, prints corresponding messages. When it is finished, the \
following \"tensors\" - nested lists - are stored in memory and can be used \
in further calculations (the letters U, d  in the tensor names serve as \
mnemonic devices for the position - ",
 StyleBox["Up",
  FontSlant->"Italic"],
 " or ",
 StyleBox["down",
  FontSlant->"Italic"],
 " - of the relevant indices) :"
}], "Text",
 FontSize->16],

Cell[TextData[{
 "\t",
 StyleBox["gdd",
  FontFamily->"Courier"],
 " (covariant form of the metric tensor), with components gdd[[a,b]] = ",
 Cell[BoxData[
  SubscriptBox["g", "ab"]]]
}], "Text",
 FontSize->16],

Cell[TextData[{
 "\t",
 StyleBox["gUU",
  FontFamily->"Courier"],
 " (contravariant form of the metric tensor), with components gUU[[a,b]] = ",
 Cell[BoxData[
  SuperscriptBox["g", "ab"]]]
}], "Text",
 FontSize->16],

Cell[TextData[{
 "\t",
 StyleBox["GUdd",
  FontFamily->"Courier"],
 " (Christoffel symbols of the 2nd kind), with components GUdd[[a,b,c]] = ",
 Cell[BoxData[
  TagBox[
   SubsuperscriptBox["\[CapitalGamma]", "bc", "a"],
   DisplayForm]]]
}], "Text",
 FontSize->16],

Cell[TextData[{
 "\t",
 StyleBox["Rdddd",
  FontFamily->"Courier"],
 " (covariant form of the Riemann tensor), with components Rdddd[[a,b,c,d]] = \
",
 Cell[BoxData[
  TagBox[
   SubscriptBox["R", "abcd"],
   DisplayForm]]]
}], "Text",
 FontSize->16],

Cell[TextData[{
 "\t",
 StyleBox["RUddd",
  FontFamily->"Courier"],
 " (mixed form of the Riemann tensor), with components RUddd[[a,b,c,d]] = ",
 Cell[BoxData[
  TagBox[
   SubscriptBox[
    SuperscriptBox["R", "a"], "bcd"],
   DisplayForm]]]
}], "Text",
 FontSize->16],

Cell[TextData[{
 Cell[BoxData[
  TagBox["",
   DisplayForm]]],
 "\t",
 StyleBox["Rdd",
  FontFamily->"Courier"],
 " (covariant form of the Ricci tensor), with components Rdd[[a,b]] = ",
 Cell[BoxData[
  SubscriptBox["R", "ab"]]],
 " \[Congruent] ",
 Cell[BoxData[
  TagBox[
   SubscriptBox[
    SuperscriptBox["R", "s"], "asb"],
   DisplayForm]]]
}], "Text",
 FontSize->16],

Cell[TextData[{
 "\t",
 StyleBox["EUd",
  FontFamily->"Courier"],
 " (mixed form of the Einstein tensor), with components EUd[[a,b]] = ",
 Cell[BoxData[
  TagBox[
   SubscriptBox[
    SuperscriptBox["E", "a"], "b"],
   DisplayForm]]],
 " \[Congruent] ",
 Cell[BoxData[
  TagBox[
   SubscriptBox[
    SuperscriptBox["R", "a"], "b"],
   DisplayForm]]],
 "- ",
 StyleBox["R/2",
  FontFamily->"Courier"],
 " ",
 Cell[BoxData[
  SubscriptBox[
   SuperscriptBox["\[Delta]", "a"], "b"]]]
}], "Text",
 FontSize->16],

Cell[TextData[{
 Cell[BoxData[
  TagBox["",
   DisplayForm]]],
 Cell[BoxData[
  TagBox["",
   DisplayForm]]],
 "\t",
 StyleBox["R",
  FontFamily->"Courier"],
 " is the curvature scalar "
}], "Text",
 FontSize->16],

Cell[TextData[{
 "\t",
 StyleBox["Wdddd",
  FontFamily->"Courier"],
 " (covariant form of the Weyl tensor), with components Wdddd[[a,b,c,d]] = ",
 Cell[BoxData[
  SubscriptBox["W", "abcd"]]]
}], "Text",
 FontSize->16],

Cell[TextData[{
 Cell[BoxData[
  TagBox["",
   DisplayForm]]],
 Cell[BoxData[
  TagBox["",
   DisplayForm]]],
 "\tFinally, ",
 StyleBox["coordList",
  FontFamily->"Courier"],
 " contains the coordinates defined in (1) above, ",
 StyleBox["detg",
  FontFamily->"Courier"],
 " is the determinant of the metric and ",
 StyleBox["Dim",
  FontFamily->"Courier"],
 " stores the dimension of the space. Tensor components refer to the \
coordinate frame and are numbered ",
 StyleBox["1,...,Dim",
  FontFamily->"Courier"],
 ", rather than ",
 StyleBox["0,...,Dim-1",
  FontFamily->"Courier"],
 ". See section 5 \"",
 StyleBox["Calculating Tensor Components in an Arbitrary Frame",
  FontSlant->"Italic"],
 "\" below on how to do calculations in an arbitrary frame. "
}], "Text",
 FontSize->16],

Cell[TextData[{
 Cell[BoxData[
  TagBox["",
   DisplayForm]]],
 Cell[BoxData[
  TagBox["",
   DisplayForm]]],
 "\t",
 StyleBox["Note",
  FontSlant->"Italic"],
 ": One can choose to skip the most time consuming computations: RUddd and/or \
Wdddd. This can be achieved by calling ",
 StyleBox["RGtensors",
  FontFamily->"Courier"],
 "  with an optional extra argument - a list of two numbers ",
 StyleBox["{i,j}",
  FontFamily->"Courier"],
 ". When the first number is 0, RUddd is not computed and when the second \
number is 0 Wdddd is not computed. Thus ",
 StyleBox["RGtensors[gIN,xIN,{1,0}]",
  FontFamily->"Courier"],
 "  will compute RUddd but not Wdddd. (See Examples 7 and 8)"
}], "Text",
 FontSize->16],

Cell[CellGroupData[{

Cell["\t  1.1.1  : Totally antisymmetric symbol / tensor", "Subsubsection",
 FontSize->16],

Cell[TextData[{
 Cell[BoxData[
  TagBox["",
   DisplayForm]]],
 Cell[BoxData[
  TagBox["",
   DisplayForm]]],
 "\t Definitions for the totally antisymmetric symbol ",
 Cell[BoxData[
  SubscriptBox["\[CurlyEpsilon]", 
   RowBox[{
    RowBox[{"a1", "..."}], "an"}]]]],
 " and tensor  ",
 Cell[BoxData[
  SubscriptBox["\[Eta]", 
   RowBox[{
    RowBox[{"a1", "..."}], "an"}]]]],
 " are provided, but the tensor is not evaluated unless called by the user. \
As the number of indices on these objects equals the dimension of the \
mannifold, the U/d notation cannot be used. Instead, the following global \
names are used:"
}], "Text",
 FontSize->16],

Cell[TextData[{
 Cell[BoxData[
  TagBox["",
   DisplayForm]]],
 Cell[BoxData[
  TagBox["",
   DisplayForm]]],
 "\t ",
 StyleBox["epsilon",
  FontFamily->"Courier",
  FontWeight->"Bold"],
 " is a ",
 StyleBox["function",
  FontSlant->"Italic"],
 " that takes ",
 StyleBox["Dim",
  FontFamily->"Courier"],
 " integers as arguments and returns one of { 0, 1, -1} - the sign of the \
permutation of the arguments. For example, in 5 dimensions,"
}], "Text",
 FontSize->16],

Cell[TextData[{
 "\t",
 StyleBox["epsilon[1,2,3,4,5]",
  FontFamily->"Courier",
  FontWeight->"Bold"],
 StyleBox[" ",
  FontWeight->"Bold"],
 "returns 1,  ",
 StyleBox["epsilon[1,3,2,4,5]",
  FontFamily->"Courier",
  FontWeight->"Bold"],
 StyleBox[" ",
  FontWeight->"Bold"],
 "returns -1, and  ",
 StyleBox["epsilon[1,2,2,4,5]",
  FontFamily->"Courier",
  FontWeight->"Bold"],
 StyleBox[" ",
  FontWeight->"Bold"],
 "returns 0."
}], "Text",
 FontSize->16],

Cell[TextData[{
 Cell[BoxData[
  TagBox["",
   DisplayForm]]],
 Cell[BoxData[
  TagBox["",
   DisplayForm]]],
 "\t",
 StyleBox["eta[]",
  FontFamily->"Courier",
  FontWeight->"Bold"],
 " can take 0 to ",
 StyleBox["Dim",
  FontFamily->"Courier"],
 " arguments and returns the ",
 StyleBox["Dim",
  FontFamily->"Courier"],
 "-rank antisymmetric tensor with raised indices at the position(s) indicated \
by the argument(s). Thus ",
 StyleBox["eta[]",
  FontFamily->"Courier"],
 " is the totally covariant antisymmetric tensor, with components"
}], "Text",
 FontSize->16],

Cell[TextData[{
 Cell[BoxData[
  TagBox["",
   DisplayForm]]],
 Cell[BoxData[
  TagBox["",
   DisplayForm]]],
 "\t",
 StyleBox["eta[][[a1,a2,...,an]]=",
  FontFamily->"Courier"],
 Cell[BoxData[
  SuperscriptBox[
   RowBox[{"(", 
    RowBox[{"\[LeftBracketingBar]", "detg", "\[RightBracketingBar]"}], ")"}], 
   
   RowBox[{"1", "/", "2"}]]]],
 StyleBox["epsilon[a1,a2,...,an]",
  FontFamily->"Courier"],
 ", "
}], "Text",
 FontSize->16],

Cell[TextData[{
 Cell[BoxData[
  TagBox["",
   DisplayForm]]],
 Cell[BoxData[
  TagBox["",
   DisplayForm]]],
 "while"
}], "Text",
 FontSize->16],

Cell[TextData[{
 Cell[BoxData[
  TagBox["",
   DisplayForm]]],
 Cell[BoxData[
  TagBox["",
   DisplayForm]]],
 "\t",
 StyleBox["eta[2,3][[a1,a2,...,an]]=",
  FontFamily->"Courier"],
 Cell[BoxData[
  RowBox[{
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"\[LeftBracketingBar]", "detg", "\[RightBracketingBar]"}], ")"}], 
    RowBox[{"1", "/", "2"}]], 
   SuperscriptBox["g", 
    RowBox[{"a2", " ", "b2"}]]}]]],
 Cell[BoxData[
  SuperscriptBox["g", 
   RowBox[{"a3", " ", "b3"}]]]],
 StyleBox["epsilon[a1,b2,b3,..,an]",
  FontFamily->"Courier"],
 "."
}], "Text",
 FontSize->16],

Cell[TextData[{
 Cell[BoxData[
  TagBox["",
   DisplayForm]]],
 Cell[BoxData[
  TagBox["",
   DisplayForm]]],
 "\t",
 StyleBox["Warning",
  FontWeight->"Bold",
  FontSlant->"Italic"],
 ": The evaluation of ",
 StyleBox["eta[]",
  FontFamily->"Courier"],
 " tensors (",
 StyleBox["Dim",
  FontFamily->"Courier"],
 "-fold nested lists) is ",
 StyleBox["very",
  FontSlant->"Italic"],
 " time consuming in high dimensions as the number of components grows as ",
 Cell[BoxData[
  SuperscriptBox["Dim", "Dim"]]],
 ". It also requires large amounts of memory. For example, for the simple \
case of a conformally flat metric, the {Time, Storage} requirements for \
computing ",
 StyleBox["each",
  FontSlant->"Italic"],
 " ",
 StyleBox["eta[]",
  FontFamily->"Courier"],
 " grow as follows: ",
 Cell[BoxData[
  TagBox["",
   DisplayForm]]],
 Cell[BoxData[
  TagBox["",
   DisplayForm]]],
 "{~2 sec, <1 MB} for ",
 StyleBox["Dim",
  FontFamily->"Courier"],
 "=6, {~35 sec, ~7 MB} for ",
 StyleBox["Dim",
  FontFamily->"Courier"],
 "=7, and {> 10 min, >120 MB} for ",
 StyleBox["Dim",
  FontFamily->"Courier"],
 "=8! Thus, calculations with ",
 StyleBox["eta[]",
  FontFamily->"Courier"],
 " should not be attempted if ",
 StyleBox["Dim",
  FontFamily->"Courier"],
 ">7. Fortunately, for ",
 StyleBox["Dim",
  FontFamily->"Courier"],
 "=4 the requirements are quite modest, even for complicated metrics."
}], "Text",
 FontSize->16]
}, Open  ]],

Cell[TextData[{
 "\n",
 Cell[BoxData[
  TagBox["",
   DisplayForm]]],
 Cell[BoxData[
  TagBox["",
   DisplayForm]]],
 "\tNow that the basic tensors have been computed, one can use the functions \
defined in the following sections to perform further calculations."
}], "Text",
 FontSize->16]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "  ",
 StyleBox["1.2  Manipulation of tensor indices & tensor products",
  FontWeight->"Bold"]
}], "Subsection",
 FontSize->16],

Cell[TextData[{
 "\tThe ",
 StyleBox["first",
  FontSlant->"Italic"],
 " or ",
 StyleBox["last",
  FontSlant->"Italic"],
 " index of a tensor can be raised / lowered by inner (",
 StyleBox["Dot",
  FontWeight->"Bold"],
 ") multiplication with gUU / gdd:"
}], "Text",
 FontSize->16],

Cell[TextData[{
 "\t     ",
 StyleBox["Edd=gdd.EUd",
  FontFamily->"Courier"],
 " has components Edd[[a,b]] = ",
 Cell[BoxData[
  SubscriptBox["E", "ab"]]]
}], "Text",
 FontSize->16],

Cell[TextData[{
 "\t     ",
 StyleBox["WdddU=Wdddd.gUU",
  FontFamily->"Courier"],
 " has components WdddU[[a,b,c,d]] = ",
 Cell[BoxData[
  TagBox[
   SuperscriptBox[
    SubscriptBox["W", "abc"], "d"],
   DisplayForm]]],
 ".",
 Cell[BoxData[
  TagBox["",
   DisplayForm]]]
}], "Text",
 FontSize->16],

Cell[TextData[{
 Cell[BoxData[
  TagBox["",
   DisplayForm]]],
 Cell[BoxData[
  TagBox["",
   DisplayForm]]],
 "\tTo manipulate other indices the following functions have been defined:"
}], "Text",
 FontSize->16],

Cell[TextData[{
 Cell[BoxData[
  TagBox["",
   DisplayForm]]],
 Cell[BoxData[
  TagBox["",
   DisplayForm]]],
 "\t     ",
 StyleBox["Lower[x_,ni__]",
  FontFamily->"Courier",
  FontWeight->"Bold"],
 ":: lowers the index(indices) at position(s) ",
 StyleBox["ni",
  FontFamily->"Courier",
  FontWeight->"Bold"],
 " (assumed U) of the nested list ",
 StyleBox["x",
  FontFamily->"Courier",
  FontWeight->"Bold"],
 " using the matrix  gdd."
}], "Text",
 FontSize->16],

Cell[TextData[{
 Cell[BoxData[
  TagBox["",
   DisplayForm]]],
 Cell[BoxData[
  TagBox["",
   DisplayForm]]],
 "\t     ",
 StyleBox["Raise[x_,ni__]",
  FontFamily->"Courier",
  FontWeight->"Bold"],
 ":: raises the index(indices) at position(s) ",
 StyleBox["ni",
  FontFamily->"Courier",
  FontWeight->"Bold"],
 " (assumed d) of the nested list ",
 StyleBox["x",
  FontFamily->"Courier",
  FontWeight->"Bold"],
 " using the matrix  gUU."
}], "Text",
 FontSize->16],

Cell[TextData[{
 Cell[BoxData[
  TagBox["",
   DisplayForm]]],
 Cell[BoxData[
  TagBox["",
   DisplayForm]]],
 "\tFor example, the mixed Riemann tensor with  components ",
 Cell[BoxData[
  SubscriptBox[
   SuperscriptBox[
    SubscriptBox[
     SuperscriptBox["R", "a"], "b"], "c"], "d"]]],
 "  is  ",
 StyleBox["RUdUd=Raise[RUddd,3]",
  FontFamily->"Courier"],
 ", ",
 Cell[BoxData[
  TagBox["",
   DisplayForm]]],
 Cell[BoxData[
  TagBox["",
   DisplayForm]]],
 "while  RUUUd",
 StyleBox["=Raise[RUddd,2,3]",
  FontFamily->"Courier"],
 "  has components ",
 Cell[BoxData[
  SubscriptBox[
   SuperscriptBox["R", "abc"], "d"]]],
 "."
}], "Text",
 FontSize->16],

Cell[TextData[{
 Cell[BoxData[
  TagBox["",
   DisplayForm]]],
 Cell[BoxData[
  TagBox["",
   DisplayForm]]],
 "\t",
 StyleBox["Note",
  FontSlant->"Italic"],
 ": The functions ",
 StyleBox["Raise",
  FontWeight->"Bold"],
 " / ",
 StyleBox["Lower",
  FontWeight->"Bold"],
 " apply the rules in ",
 StyleBox["simpRules",
  FontWeight->"Bold"],
 " and factor the expressions obtained. Thus ",
 StyleBox["Raise[RUddd,4]",
  FontFamily->"Courier"],
 " is equivalent but not identical to ",
 StyleBox["RUddd.gUU",
  FontFamily->"Courier"],
 ". "
}], "Text",
 FontSize->16],

Cell[TextData[{
 Cell[BoxData[
  TagBox["",
   DisplayForm]]],
 Cell[BoxData[
  TagBox["",
   DisplayForm]]],
 "\tTensor products are obtained by using the ",
 StyleBox["Mathematica",
  FontSlant->"Italic"],
 " function ",
 StyleBox["Outer",
  FontWeight->"Bold"],
 ". For example,"
}], "Text",
 FontSize->16],

Cell[TextData[{
 Cell[BoxData[
  TagBox["",
   DisplayForm]]],
 Cell[BoxData[
  TagBox["",
   DisplayForm]]],
 "\t     ",
 StyleBox["gg=Outer[Times,gdd,gdd];",
  FontFamily->"Courier",
  FontWeight->"Bold"],
 " is a 4th rank (d-type) tensor with components ",
 StyleBox["gg[[a,b,c,d]]=",
  FontFamily->"Courier",
  FontWeight->"Bold"],
 Cell[BoxData[
  RowBox[{" ", 
   SubscriptBox["g", "ab"]}]],
  FontWeight->"Bold"],
 Cell[BoxData[
  SubscriptBox["g", "cd"]],
  FontWeight->"Bold"],
 "."
}], "Text",
 FontSize->16],

Cell[TextData[{
 Cell[BoxData[
  TagBox["",
   DisplayForm]]],
 Cell[BoxData[
  TagBox["",
   DisplayForm]]],
 "\tUsing the ",
 StyleBox["Mathematica",
  FontSlant->"Italic"],
 " function ",
 StyleBox["Transpose",
  FontWeight->"Bold"],
 ",  we can then define the tensor: ",
 StyleBox["gxg",
  FontFamily->"Courier",
  FontWeight->"Bold"],
 "=",
 StyleBox["gg-Transpose[gg,{1,3,2,4}]",
  FontFamily->"Courier",
  FontWeight->"Bold"],
 StyleBox[",",
  FontVariations->{"CompatibilityType"->0}],
 " ",
 Cell[BoxData[
  TagBox["",
   DisplayForm]]],
 Cell[BoxData[
  TagBox["",
   DisplayForm]]],
 "which has components  ",
 StyleBox["gxg[[a,b,c,d]]",
  FontFamily->"Courier",
  FontWeight->"Bold"],
 StyleBox[" = ",
  FontWeight->"Bold"],
 Cell[BoxData[
  SubscriptBox["g", "ab"]],
  FontWeight->"Bold"],
 Cell[BoxData[
  SubscriptBox["g", 
   RowBox[{"cd", " "}]]],
  FontWeight->"Bold"],
 StyleBox["-",
  FontWeight->"Bold"],
 Cell[BoxData[
  RowBox[{" ", 
   SubscriptBox["g", "ac"]}]],
  FontWeight->"Bold"],
 Cell[BoxData[
  SubscriptBox["g", "bd"]],
  FontWeight->"Bold"],
 ".\n"
}], "Text",
 FontSize->16]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 "  ",
 StyleBox["1.3  Contraction of tensor indices",
  FontWeight->"Bold"]
}], "Subsection",
 FontSize->16],

Cell[TextData[{
 "\tThe function  ",
 StyleBox["Contract[x_,{i1_,j1_},{i2_,j2_},..]",
  FontFamily->"Courier",
  FontWeight->"Bold"],
 "  takes as arguments an nth rank tensor ",
 StyleBox["x",
  FontWeight->"Bold"],
 ", and one or more lists of  pairs of numbers, indicating the positions of \
the indices to be contracted. It returns  a tensor of rank ",
 StyleBox["n-2k",
  FontSlant->"Italic"],
 ", where ",
 StyleBox["k",
  FontSlant->"Italic"],
 " is the number of lists. It is assumed that the two numbers in each list \
refer to one U and one d type index, in any order.  Examples (the Einstein \
summation convention holds):"
}], "Text",
 FontSize->16],

Cell[TextData[{
 Cell[BoxData[
  TagBox["",
   DisplayForm]]],
 Cell[BoxData[
  TagBox["",
   DisplayForm]]],
 "\t(a) ",
 StyleBox["Contract[GUdd,{1,3}]",
  FontFamily->"Courier",
  FontWeight->"Bold"],
 "  gives a d-type vector with components ",
 Cell[BoxData[
  TagBox[
   SubsuperscriptBox["\[CapitalGamma]", "ba", "a"],
   DisplayForm]]],
 "."
}], "Text",
 FontSize->16],

Cell[TextData[{
 Cell[BoxData[
  TagBox["",
   DisplayForm]]],
 Cell[BoxData[
  TagBox["",
   DisplayForm]]],
 "\t(b) ",
 StyleBox["Contract[RUddd,{1,3}]",
  FontFamily->"Courier",
  FontWeight->"Bold"],
 "  gives Rdd."
}], "Text",
 FontSize->16],

Cell[TextData[{
 Cell[BoxData[
  TagBox["",
   DisplayForm]]],
 Cell[BoxData[
  TagBox["",
   DisplayForm]]],
 "\t(c) ",
 StyleBox["Contract[Outer[Times,RUddd,RUddd],{1,7},{4,5}]",
  FontFamily->"Courier",
  FontWeight->"Bold"],
 "  produces a dddd tensor with components ",
 Cell[BoxData[
  SubscriptBox[
   SuperscriptBox["R", "s"], "abt"]]],
 Cell[BoxData[
  SubscriptBox[
   SuperscriptBox["R", "t"], "csd"]]],
 "."
}], "Text",
 FontSize->16],

Cell[TextData[{
 "\t",
 StyleBox["Note1",
  FontSlant->"Italic"],
 ": Even though the last result can be obtained by calling ",
 StyleBox["Contract",
  FontFamily->"Courier"],
 " twice, each time with a single pair of indices, it is ",
 StyleBox["much",
  FontSlant->"Italic"],
 " more efficient to perform multiple contractions simultaneously, as \
above.",
 Cell[BoxData[
  TagBox["",
   DisplayForm]]]
}], "Text",
 FontSize->16],

Cell[TextData[{
 "\t",
 StyleBox["Note2",
  FontSlant->"Italic"],
 ": The result of (c) can also be obtained as  ",
 StyleBox["Contract[RUddd.RUddd,{1,5}]",
  FontFamily->"Courier",
  FontWeight->"Bold"],
 ", since the ",
 StyleBox["Mathematica",
  FontSlant->"Italic"],
 " function ",
 StyleBox["Dot",
  FontFamily->"Courier",
  FontWeight->"Bold"],
 " performs the ",
 StyleBox["{4,5}",
  FontFamily->"Courier"],
 " contraction of the outer product (last index of first tensor with first \
index of second tensor) giving a 6th rank tensor.",
 Cell[BoxData[
  TagBox["",
   DisplayForm]]]
}], "Text",
 FontSize->16],

Cell[TextData[{
 "\tThe function ",
 StyleBox["multiDot[x_,y_,{i1_,j1_},{i2_,j2_},..]",
  FontFamily->"Courier",
  FontWeight->"Bold"],
 " is similar to ",
 StyleBox["Contract",
  FontFamily->"Courier"],
 ", and generalizes the built-in function ",
 StyleBox["Dot",
  FontFamily->"Courier"],
 ".  It takes as arguments ",
 StyleBox["two",
  FontSlant->"Italic"],
 " tensors - ",
 StyleBox["x",
  FontFamily->"Courier",
  FontWeight->"Bold"],
 ", ",
 StyleBox["y",
  FontFamily->"Courier",
  FontWeight->"Bold"],
 " - and one or more lists of  pairs of numbers.  For each pair of numbers ",
 StyleBox["{i,j}",
  FontFamily->"Courier"],
 ", it contracts the ",
 StyleBox["i",
  FontWeight->"Bold"],
 "th index of the ",
 StyleBox["first",
  FontSlant->"Italic"],
 " tensor (",
 StyleBox["x",
  FontFamily->"Courier",
  FontWeight->"Bold"],
 ") with the ",
 StyleBox["j",
  FontWeight->"Bold"],
 "th index of the ",
 StyleBox["second",
  FontSlant->"Italic"],
 " tensor (",
 StyleBox["y",
  FontFamily->"Courier",
  FontWeight->"Bold"],
 "),  returning a tensor of rank ",
 StyleBox["m+n-2k",
  FontSlant->"Italic"],
 ", where ",
 StyleBox["m",
  FontSlant->"Italic"],
 ", ",
 StyleBox["n",
  FontSlant->"Italic"],
 " are the ranks of ",
 StyleBox["x",
  FontFamily->"Courier",
  FontWeight->"Bold"],
 ", ",
 StyleBox["y",
  FontFamily->"Courier",
  FontWeight->"Bold"],
 " and ",
 StyleBox["k",
  FontSlant->"Italic"],
 " is the number of index pairs. Again, it is assumed that the indices at ",
 StyleBox["{i,j}",
  FontFamily->"Courier"],
 " are of opposite (U/d) types. Using ",
 StyleBox["multiDot",
  FontFamily->"Courier"],
 ", the result of example (c) above can also be obtained as  ",
 StyleBox["multiDot[RUddd,RUddd,{1,3},{4,1}]",
  FontFamily->"Courier",
  FontWeight->"Bold"],
 ".",
 Cell[BoxData[
  FormBox["", TextForm]], ""],
 Cell[BoxData[
  FormBox["", TextForm]], ""]
}], "Text",
 FontSize->16],

Cell[TextData[{
 StyleBox["\tNote:",
  FontSlant->"Italic"],
 " When contracting a product of two tensors, as in example (c), one should \
always use ",
 StyleBox["multiDot",
  FontFamily->"Courier"],
 " to perform the contractions, thus avoiding the outer product calculation, \
which is very time / memory consuming. See also Example 1a in Section 3 and \
Example 4b in Section 5.1",
 Cell[BoxData[
  FormBox["", TextForm]], 
  "\.02\[YAcute]\t\[OSlash]\.03\.08\[CapitalCCedilla]`\.03\.08\
\[CapitalCCedilla]`"]
}], "Text",
 FontSize->16]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 "  ",
 StyleBox["1.4  Covariant differentiation of tensors",
  FontWeight->"Bold"]
}], "Subsection",
 FontSize->16],

Cell[TextData[{
 "\t The function  ",
 StyleBox["covD[x_,{i___}]",
  FontFamily->"Courier",
  FontWeight->"Bold"],
 "  takes two arguments -- an nth rank tensor, ",
 StyleBox["x",
  FontFamily->"Courier",
  FontWeight->"Bold"],
 ", and a list of numbers indicating the positions of the ",
 StyleBox["contravariant",
  FontSlant->"Italic"],
 "  (U) components of ",
 StyleBox["x",
  FontFamily->"Courier",
  FontWeight->"Bold"],
 " -- and produces an ",
 StyleBox["n+1",
  FontFamily->"Courier",
  FontSlant->"Italic"],
 " rank tensor: the covariant derivative of ",
 StyleBox["x",
  FontWeight->"Bold"],
 ". ",
 StyleBox["The last index is the differentiation index (d type)",
  FontSlant->"Italic"],
 ". If ",
 StyleBox["x",
  FontFamily->"Courier",
  FontWeight->"Bold"],
 " has only d-type components, the second argument (empty list) can be \
omitted. Examples:"
}], "Text",
 FontSize->16],

Cell[TextData[{
 Cell[BoxData[
  TagBox["",
   DisplayForm]]],
 Cell[BoxData[
  TagBox["",
   DisplayForm]]],
 "\t     ",
 StyleBox["covD[Rdd]",
  FontFamily->"Courier",
  FontWeight->"Bold"],
 " is a 3rd rank (ddd type) tensor with components ",
 Cell[BoxData[
  TagBox[
   TagBox[
    SubscriptBox["R", 
     RowBox[{"ab", ";", "c"}]],
    DisplayForm],
   DisplayForm]]],
 "."
}], "Text",
 FontSize->16],

Cell[TextData[{
 Cell[BoxData[
  TagBox["",
   DisplayForm]]],
 Cell[BoxData[
  TagBox["",
   DisplayForm]]],
 "\t     ",
 StyleBox["covD[RUddd,{1}]",
  FontFamily->"Courier",
  FontWeight->"Bold"],
 " is a 5th rank (Udddd type) tensor with components ",
 Cell[BoxData[
  TagBox[
   TagBox[
    SubscriptBox[
     SuperscriptBox["R", "a"], 
     RowBox[{"bcd", ";", "e"}]],
    DisplayForm],
   DisplayForm]]],
 "."
}], "Text",
 FontSize->16],

Cell[TextData[{
 Cell[BoxData[
  TagBox["",
   DisplayForm]]],
 Cell[BoxData[
  TagBox["",
   DisplayForm]]],
 "\tThe function ",
 StyleBox["covDiv[x_,{i___,{s_}}]",
  FontFamily->"Courier",
  FontWeight->"Bold"],
 " acting on an nth rank tensor ",
 StyleBox["x",
  FontFamily->"Courier",
  FontWeight->"Bold"],
 " with contravariant indices at positions {i..., s} returns an ",
 StyleBox["n-1",
  FontFamily->"Courier",
  FontSlant->"Italic"],
 " rank tensor: the covariant ",
 StyleBox["divergence",
  FontSlant->"Italic"],
 " of ",
 StyleBox["x",
  FontFamily->"Courier",
  FontWeight->"Bold"],
 " with respect to the contravariant index at position ",
 StyleBox["s",
  FontSlant->"Italic"],
 ". If there is only one contravariant index, the second argument can be \
written simply {s} rather than {{s}}. Examples (the Einstein summation \
convention holds):"
}], "Text",
 FontSize->16],

Cell[TextData[{
 Cell[BoxData[
  TagBox["",
   DisplayForm]]],
 Cell[BoxData[
  TagBox["",
   DisplayForm]]],
 "\t     ",
 StyleBox["covDiv[RUddd,{1}]",
  FontFamily->"Courier",
  FontWeight->"Bold"],
 " is a 3rd rank (ddd type) tensor with components ",
 Cell[BoxData[
  TagBox[
   TagBox[
    SubscriptBox[
     SuperscriptBox["R", "s"], 
     RowBox[{"abc", ";", "s"}]],
    DisplayForm],
   DisplayForm]]],
 "."
}], "Text",
 FontSize->16],

Cell[TextData[{
 Cell[BoxData[
  TagBox["",
   DisplayForm]]],
 Cell[BoxData[
  TagBox["",
   DisplayForm]]],
 "\t     ",
 StyleBox["covDiv[RUdUd,{1,{3}}]",
  FontFamily->"Courier",
  FontWeight->"Bold"],
 " is a 3rd rank (Udd type) tensor with components ",
 Cell[BoxData[
  TagBox[
   TagBox[
    SubscriptBox[
     SuperscriptBox[
      SubscriptBox[
       SuperscriptBox["R", "a"], "b"], "s"], 
     RowBox[{"c", ";", "s"}]],
    DisplayForm],
   DisplayForm]]],
 "."
}], "Text",
 FontSize->16],

Cell[TextData[{
 Cell[BoxData[
  TagBox["",
   DisplayForm]]],
 Cell[BoxData[
  TagBox["",
   DisplayForm]]],
 "\t",
 StyleBox["Note1",
  FontSlant->"Italic"],
 ": It is ",
 StyleBox["much",
  FontSlant->"Italic"],
 " more efficient to use ",
 StyleBox["covDiv",
  FontFamily->"Courier"],
 "  than ",
 StyleBox["covD",
  FontFamily->"Courier"],
 "  followed by ",
 StyleBox["Contract",
  FontFamily->"Courier"],
 "."
}], "Text",
 FontSize->16],

Cell[TextData[{
 Cell[BoxData[
  TagBox["",
   DisplayForm]]],
 Cell[BoxData[
  TagBox["",
   DisplayForm]]],
 "\t",
 StyleBox["Note2",
  FontSlant->"Italic"],
 ": The functions ",
 StyleBox["covD",
  FontFamily->"Courier"],
 "  and ",
 StyleBox["covDiv",
  FontFamily->"Courier"],
 "  can be very slow on high-rank tensors in high dimensions. However, they \
remember their values, so calling them again with the same arguments takes no \
time. "
}], "Text",
 FontSize->16],

Cell[TextData[{
 Cell[BoxData[
  TagBox["",
   DisplayForm]]],
 Cell[BoxData[
  TagBox["",
   DisplayForm]]],
 "\tUsing ",
 StyleBox["covD",
  FontFamily->"Courier"],
 " and ",
 StyleBox["covDiv",
  FontFamily->"Courier"],
 ",  the function ",
 StyleBox["Bianchi[n_]",
  FontFamily->"Courier",
  FontWeight->"Bold"],
 ", for n = 0, 1, 2, computes the full, once, twice contracted Bianchi \
identities and returns a list containing any non-vanishing terms. This list \
is normally the empty list, except when the simplification rules used imply \
relations among the 3rd derivatives of the metric functions (see Example 5). \
"
}], "Text",
 FontSize->16],

Cell[TextData[{
 "\tEvaluation of the Bianchi Identities takes long: for the metrics in the \
examples, the time needed to evaluate ",
 StyleBox["Bianchi[1]",
  FontFamily->"Courier"],
 " is ~ 1 - 15 times the time taken by ",
 StyleBox["RGtensors",
  FontFamily->"Courier"],
 " to compute all basic tensors. ",
 StyleBox["Bianchi[0]",
  FontFamily->"Courier"],
 " takes considerably longer. (For the Bondi metric the times are ~ 22 min, \
11 min, 20 sec). "
}], "Text",
 FontSize->16]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 Cell[BoxData[
  TagBox["",
   DisplayForm]]],
 Cell[BoxData[
  TagBox["",
   DisplayForm]]],
 "  ",
 StyleBox["1.5  ",
  FontWeight->"Bold"],
 "Index of global names / variables"
}], "Subsubsection",
 FontSize->16],

Cell[CellGroupData[{

Cell[TextData[{
 Cell[BoxData[
  TagBox["",
   DisplayForm]]],
 Cell[BoxData[
  TagBox["",
   DisplayForm]]],
 "\t(i) ",
 StyleBox["Riemannian Geometry tensors / scalars",
  FontSlant->"Italic"],
 " "
}], "Subsubsection",
 FontSize->16],

Cell[TextData[{
 "\t",
 StyleBox["gdd, gUU, GUdd, Rdddd, RUddd, Rdd, EUd, R, Wdddd, detg",
  FontWeight->"Bold"],
 "  \t(section 1.1)\n\t",
 StyleBox["epsilon, eta\t\t\t\t\t\t\t\t",
  FontWeight->"Bold"],
 "(section 1.1.1)\n\t",
 StyleBox["\[Omega]Ud \t\t\t\t\t\t\t\t\t",
  FontWeight->"Bold"],
 "(section 5.1)\n\t",
 StyleBox["PS[i], PH[i, j]\t,",
  FontWeight->"Bold"],
 " ",
 StyleBox["\[CapitalLambda]\t\t\t\t\t\t\t",
  FontWeight->"Bold"],
 "(section 5.1.2)"
}], "Text",
 FontSize->16]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 Cell[BoxData[
  TagBox["",
   DisplayForm]]],
 Cell[BoxData[
  TagBox["",
   DisplayForm]]],
 "\t(ii) ",
 StyleBox["Tensor operations / functions",
  FontSlant->"Italic"]
}], "Subsubsection",
 FontSize->16],

Cell[TextData[{
 " \t",
 StyleBox["RGtensors\t\t\t\t\t\t\t\t",
  FontWeight->"Bold"],
 "(section 1.1, 5.1, 5.2)\n\t",
 StyleBox["Raise, Lower, Outer, Transpose",
  FontWeight->"Bold"],
 "\t\t\t\t\t(section 1.2) \n\t",
 StyleBox["Contract, Dot, multiDot",
  FontWeight->"Bold"],
 "\t\t\t\t\t\t(section 1.3) \n\t",
 StyleBox["covD, covDiv, Bianchi",
  FontWeight->"Bold"],
 "\t\t\t\t\t\t(section 1.4)\n\t",
 StyleBox["HStar",
  FontWeight->"Bold"],
 "\t\t\t\t\t\t\t\t\t(section 5.1.1)"
}], "Text",
 FontSize->16]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 Cell[BoxData[
  TagBox["",
   DisplayForm]]],
 Cell[BoxData[
  TagBox["",
   DisplayForm]]],
 "\t(iii) ",
 StyleBox["Other global variables",
  FontSlant->"Italic"]
}], "Subsubsection",
 FontSize->16],

Cell[TextData[{
 "\t",
 StyleBox["simpRules, Dim, coordList",
  FontWeight->"Bold"],
 "\t\t\t\t\t\t(section 1.1, 4.3)\n\t",
 StyleBox["e[], d[]",
  FontWeight->"Bold"],
 "\t\t\t\t\t\t\t\t\t(section 5.1)\n\t",
 StyleBox["deList, dxRuleList",
  FontWeight->"Bold"],
 "\t\t\t\t\t\t\t(section 5.2)"
}], "Text",
 FontSize->16]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 Cell[BoxData[
  TagBox["",
   DisplayForm]]],
 Cell[BoxData[
  TagBox["",
   DisplayForm]]],
 "\t(iv) ",
 StyleBox["Auxiliary functions",
  FontSlant->"Italic"]
}], "Subsubsection",
 FontSize->16],

Cell[TextData[{
 "\t",
 StyleBox["zeroQ, nonZeroN, nonZeroL, indepTerms, FacSimp",
  FontWeight->"Bold"],
 "\t\t(section 4.2)\n\t",
 StyleBox["FuncRepRules\t\t\t\t\t\t\t",
  FontWeight->"Bold"],
 "(section 4.4)"
}], "Text",
 FontSize->16]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 Cell[BoxData[
  TagBox["",
   DisplayForm]]],
 Cell[BoxData[
  TagBox["",
   DisplayForm]]],
 "\t(v) ",
 StyleBox["Functions / variables in  ",
  FontSlant->"Italic"],
 StyleBox["matrixEDCcode.nb",
  FontWeight->"Bold",
  FontSlant->"Italic"]
}], "Subsubsection",
 FontSize->16],

Cell[TextData[{
 "  \te.g., ",
 StyleBox["Wedge",
  FontWeight->"Bold"],
 ", ",
 StyleBox["d[]",
  FontWeight->"Bold"],
 ", ",
 StyleBox["DeclareForms",
  FontWeight->"Bold"],
 ", etc.\t\t\t\t\t see ",
 ButtonBox["EDC_Manual.nb",
  BaseStyle->"Hyperlink",
  ButtonData:>{
    URL["http://www.inp.demokritos.gr/~sbonano/EDC/\
ExteriorDifferentialCalculus.html"], None}]
}], "Text",
 FontSize->16]
}, Closed]],

Cell[TextData[{
 Cell[BoxData[
  TagBox["",
   DisplayForm]]],
 Cell[BoxData[
  TagBox["",
   DisplayForm]]],
 "\t",
 StyleBox["Important Note:",
  FontWeight->"Bold",
  FontSlant->"Italic"],
 StyleBox[" ",
  FontWeight->"Bold"],
 "As the behavior of ",
 StyleBox["RGtensors",
  FontWeight->"Bold"],
 " depends on the values of global variables like ",
 StyleBox["simpRules, deList, dxRuleList,",
  FontWeight->"Bold"],
 " one should normally restart the kernel to do calculations with a new \
metric."
}], "Text",
 FontSize->16]
}, Closed]],

Cell[TextData[{
 StyleBox["\t",
  FontSize->14],
 StyleBox["The executable cells in this notebook must be evaluated ",
  FontSize->16,
  FontWeight->"Bold"],
 StyleBox["in the order they appear",
  FontSize->16,
  FontWeight->"Bold",
  FontSlant->"Italic"],
 StyleBox[". However, read the instructions in section 5 before evaluating \
sections 5 or 6.",
  FontSize->16,
  FontWeight->"Bold"]
}], "Text",
 FontSize->18,
 FontColor->RGBColor[0, 0, 1]]
}, Open  ]],

Cell[TextData[StyleBox["",
 FontSize->14]], "Text",
 FontSize->10,
 FontColor->RGBColor[0, 0, 1]],

Cell[CellGroupData[{

Cell[TextData[StyleBox[" 2  RG&TC-Code",
 FontWeight->"Bold"]], "Section",
 FontSize->24,
 FontColor->RGBColor[0, 0, 1]],

Cell[BoxData[
 RowBox[{
  RowBox[{"Off", "[", 
   RowBox[{
    RowBox[{"General", "::", "\"\<spell\>\""}], ",", 
    RowBox[{"General", "::", "\"\<spell1\>\""}]}], "]"}], ";"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"TrigRules", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"x_.", 
        SuperscriptBox[
         RowBox[{"Cos", "[", "\[Theta]_", "]"}], "2"]}], "+", 
       RowBox[{"x_.", 
        SuperscriptBox[
         RowBox[{"Sin", "[", "\[Theta]_", "]"}], "2"]}]}], "->", "x"}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"x_.", 
        SuperscriptBox[
         RowBox[{"Cot", "[", "\[Theta]_", "]"}], "2"]}], "+", 
       RowBox[{"y_.", 
        SuperscriptBox[
         RowBox[{"Csc", "[", "\[Theta]_", "]"}], "2"]}]}], ":>", 
      RowBox[{"y", "/;", 
       RowBox[{
        RowBox[{"x", "+", "y"}], "===", "0"}]}]}]}], "}"}]}], ";"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"SetAttributes", "[", 
   RowBox[{"FaSi", ",", 
    RowBox[{"{", "Listable", "}"}]}], "]"}], ";", 
  RowBox[{
   RowBox[{"FaSi", "[", "0", "]"}], "=", "0"}], ";", 
  RowBox[{
   RowBox[{"FaSi", "[", "x_SeriesData", "]"}], ":=", 
   RowBox[{"x", "/.", 
    RowBox[{
     RowBox[{"x", "[", 
      RowBox[{"[", "3", "]"}], "]"}], "->", 
     RowBox[{"FaSi", "[", 
      RowBox[{"x", "[", 
       RowBox[{"[", "3", "]"}], "]"}], "]"}]}]}]}], ";", 
  RowBox[{
   RowBox[{"FaSi", "[", "x_", "]"}], ":=", 
   RowBox[{
    RowBox[{"Factor", "[", 
     RowBox[{"x", "/.", "simpRules"}], "]"}], "/.", "simpRules"}]}], 
  ";"}]], "Input"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"SetAttributes", "[", 
   RowBox[{"FacSimp", ",", 
    RowBox[{"{", "Listable", "}"}]}], "]"}], ";", 
  RowBox[{
   RowBox[{"FacSimp", "[", "0", "]"}], "=", "0"}], ";", 
  RowBox[{
   RowBox[{"FacSimp", "[", "x_Equal", "]"}], ":=", 
   RowBox[{"Equal", "[", 
    RowBox[{
     RowBox[{"FacSimp", "[", 
      RowBox[{
       RowBox[{"x", "[", 
        RowBox[{"[", "1", "]"}], "]"}], "-", 
       RowBox[{"x", "[", 
        RowBox[{"[", "2", "]"}], "]"}]}], "]"}], ",", "0"}], "]"}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"FacSimp", "[", "x_Rule", "]"}], ":=", 
   RowBox[{"Rule", "[", 
    RowBox[{
     RowBox[{"x", "[", 
      RowBox[{"[", "1", "]"}], "]"}], ",", 
     RowBox[{"FacSimp", "[", 
      RowBox[{"x", "[", 
       RowBox[{"[", "2", "]"}], "]"}], "]"}]}], "]"}]}], ";", 
  RowBox[{
   RowBox[{"FacSimp", "[", "x_SeriesData", "]"}], ":=", 
   RowBox[{"x", "/.", 
    RowBox[{
     RowBox[{"x", "[", 
      RowBox[{"[", "3", "]"}], "]"}], "->", 
     RowBox[{"FacSimp", "[", 
      RowBox[{"x", "[", 
       RowBox[{"[", "3", "]"}], "]"}], "]"}]}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"FacSimp", "[", "x_", "]"}], ":=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"Collect", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"coll", "[", "x", "]"}], "/.", "simpRules"}], ",", 
        "FormVars", ",", "Factor"}], "]"}], "/.", "simpRules"}], ")"}], "/;", 
    
    RowBox[{
     RowBox[{"FormDegree", "[", "x", "]"}], ">", "0"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"FacSimp", "[", "x_", "]"}], ":=", 
   RowBox[{
    RowBox[{"Factor", "[", 
     RowBox[{"x", "/.", "simpRules"}], "]"}], "/.", "simpRules"}]}], 
  ";"}]}], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"zeroQ", "[", "x_", "]"}], ":=", 
   RowBox[{
    RowBox[{"Union", "[", 
     RowBox[{"Flatten", "[", 
      RowBox[{"{", 
       RowBox[{"0", ",", 
        RowBox[{"Normal", "[", "x", "]"}]}], "}"}], "]"}], "]"}], "===", 
    RowBox[{"{", "0", "}"}]}]}], ";"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"nonZeroL", "[", "x_", "]"}], ":=", 
  RowBox[{"Select", "[", 
   RowBox[{
    RowBox[{"Union", "[", 
     RowBox[{"Flatten", "[", 
      RowBox[{"{", 
       RowBox[{"Normal", "[", "x", "]"}], "}"}], "]"}], "]"}], ",", 
    RowBox[{
     RowBox[{"#", "=!=", "0"}], "&"}]}], "]"}]}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"nonZeroN", "[", "x_", "]"}], ":=", 
  RowBox[{"Length", "[", 
   RowBox[{"Select", "[", 
    RowBox[{
     RowBox[{"Flatten", "[", 
      RowBox[{"{", 
       RowBox[{"Normal", "[", "x", "]"}], "}"}], "]"}], ",", 
     RowBox[{
      RowBox[{"#", "=!=", "0"}], "&"}]}], "]"}], "]"}]}]], "Input"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"indepTerms", "[", 
    RowBox[{"x_", ",", 
     RowBox[{"opt_:", 
      RowBox[{"{", "}"}]}]}], "]"}], ":=", 
   RowBox[{"redPlus", "[", 
    RowBox[{"redTimes", "[", 
     RowBox[{
      RowBox[{"nonZeroL", "[", "x", "]"}], ",", "opt"}], "]"}], "]"}]}], 
  ";"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"redTimes", "[", 
   RowBox[{"x_", ",", 
    RowBox[{"opt_:", 
     RowBox[{"{", "}"}]}]}], "]"}], " ", ":=", " ", 
  RowBox[{"Block", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"tmp$", " ", "=", " ", 
       RowBox[{"Select", "[", 
        RowBox[{"x", ",", " ", 
         RowBox[{
          RowBox[{
           RowBox[{"Head", "[", "#1", "]"}], " ", "===", " ", "Times"}], " ", 
          "&"}]}], "]"}]}], ",", " ", "rst$"}], "}"}], ",", " ", 
    RowBox[{
     RowBox[{"rst$", " ", "=", " ", 
      RowBox[{"Complement", "[", 
       RowBox[{"x", ",", " ", "tmp$"}], "]"}]}], ";", " ", 
     RowBox[{"Union", "[", 
      RowBox[{"rst$", ",", " ", 
       RowBox[{"Map", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"numb2", "[", 
           RowBox[{"#", ",", "opt"}], "]"}], "&"}], ",", "tmp$"}], "]"}]}], 
      "]"}]}]}], "]"}]}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"numb1", "[", 
    RowBox[{"x_", ",", 
     RowBox[{"opt_:", 
      RowBox[{"{", "}"}]}]}], "]"}], ":=", 
   RowBox[{"1", "/;", 
    RowBox[{"NumericQ", "[", "x", "]"}]}]}], ";", 
  RowBox[{
   RowBox[{"numb1", "[", 
    RowBox[{
     RowBox[{"x_", "^", "y_."}], ",", 
     RowBox[{"opt_:", 
      RowBox[{"{", "}"}]}]}], "]"}], ":=", 
   RowBox[{"1", "/;", 
    RowBox[{"MemberQ", "[", 
     RowBox[{"opt", ",", "x"}], "]"}]}]}], ";", 
  RowBox[{
   RowBox[{"numb1", "[", 
    RowBox[{"x_", ",", 
     RowBox[{"opt_:", 
      RowBox[{"{", "}"}]}]}], "]"}], ":=", "x"}], ";", 
  RowBox[{
   RowBox[{"numb2", "[", 
    RowBox[{"x_", ",", 
     RowBox[{"opt_:", 
      RowBox[{"{", "}"}]}]}], "]"}], ":=", 
   RowBox[{"Times", "@@", 
    RowBox[{"Map", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"numb1", "[", 
        RowBox[{"#", ",", "opt"}], "]"}], "&"}], ",", 
      RowBox[{"Level", "[", 
       RowBox[{"x", ",", "1"}], "]"}]}], "]"}]}]}]}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"redPlus", "[", "x_", "]"}], ":=", 
   RowBox[{"Block", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"tmp$", "=", 
        RowBox[{"Select", "[", 
         RowBox[{"x", ",", 
          RowBox[{
           RowBox[{
            RowBox[{"Head", "[", "#", "]"}], "===", "Plus"}], "&"}]}], 
         "]"}]}], ",", "rst$", ",", "i$", ",", "negi$"}], "}"}], ",", 
     RowBox[{
      RowBox[{"rst$", "=", 
       RowBox[{"Complement", "[", 
        RowBox[{"x", ",", "tmp$"}], "]"}]}], ";", 
      RowBox[{"i$", "=", "1"}], ";", 
      RowBox[{"While", "[", 
       RowBox[{
        RowBox[{"i$", "<", 
         RowBox[{"Length", "[", "tmp$", "]"}]}], ",", 
        RowBox[{
         RowBox[{"negi$", "=", 
          RowBox[{"Select", "[", 
           RowBox[{"tmp$", ",", 
            RowBox[{
             RowBox[{"#", "===", 
              RowBox[{"-", 
               RowBox[{"tmp$", "[", 
                RowBox[{"[", "i$", "]"}], "]"}]}]}], "&"}]}], "]"}]}], ";", 
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{"negi$", "=!=", 
            RowBox[{"{", "}"}]}], ",", 
           RowBox[{"tmp$", "=", 
            RowBox[{"Complement", "[", 
             RowBox[{"tmp$", ",", "negi$"}], "]"}]}]}], "]"}], ";", 
         RowBox[{"i$", "=", 
          RowBox[{"i$", "+", "1"}]}]}]}], "]"}], ";", 
      RowBox[{"Union", "[", 
       RowBox[{"tmp$", ",", "rst$"}], "]"}]}]}], "]"}]}], ";"}]], "Input"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"RiemSym", "[", "h_", "]"}], ":=", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"h", "[", 
       RowBox[{"a_", ",", "a_", ",", "c_", ",", "d_"}], "]"}], "=", "0"}], 
     ";", 
     RowBox[{
      RowBox[{"h", "[", 
       RowBox[{"a_", ",", "b_", ",", "c_", ",", "c_"}], "]"}], "=", "0"}], 
     ";", "\n", 
     RowBox[{
      RowBox[{"h", "[", 
       RowBox[{"a_", ",", "b_", ",", "c_", ",", "d_"}], "]"}], ":=", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"h", "[", 
         RowBox[{"b", ",", "a", ",", "c", ",", "d"}], "]"}]}], "/;", 
       RowBox[{"a", ">", "b"}]}]}], ";", 
     RowBox[{
      RowBox[{"h", "[", 
       RowBox[{"a_", ",", "b_", ",", "c_", ",", "d_"}], "]"}], ":=", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"h", "[", 
         RowBox[{"a", ",", "b", ",", "d", ",", "c"}], "]"}]}], "/;", 
       RowBox[{"c", ">", "d"}]}]}], ";", "\n", 
     RowBox[{
      RowBox[{"h", "[", 
       RowBox[{"a_", ",", "b_", ",", "c_", ",", "d_"}], "]"}], ":=", 
      RowBox[{
       RowBox[{"h", "[", 
        RowBox[{"c", ",", "d", ",", "a", ",", "b"}], "]"}], "/;", 
       RowBox[{
        RowBox[{"a", ">", "c"}], "||", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"a", "===", "c"}], "&&", 
          RowBox[{"b", ">", "d"}]}], ")"}]}]}]}]}], ")"}]}], ";"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"epsilon", "[", "a__", "]"}], ":=", 
   RowBox[{"Signature", "[", 
    RowBox[{"{", "a", "}"}], "]"}]}], ";"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"zeroTensor", "[", "rnk_", "]"}], ":=", 
   RowBox[{"Fold", "[", 
    RowBox[{"Table", ",", "0", ",", 
     RowBox[{"List", "/@", 
      RowBox[{"Table", "[", 
       RowBox[{"Dim", ",", 
        RowBox[{"{", "rnk", "}"}]}], "]"}]}]}], "]"}]}], ";"}]], "Input"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"FuncRepRules", "[", 
   RowBox[{
    RowBox[{"f_", "[", "y__", "]"}], ",", "g_", ",", 
    RowBox[{"ord_:", "2"}]}], "]"}], ":=", 
  RowBox[{
   RowBox[{"FuncRepRules", "[", 
    RowBox[{
     RowBox[{"f", "[", "y", "]"}], ",", "g", ",", "ord"}], "]"}], "=", 
   RowBox[{"Block", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"tmp$", "=", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"f", "[", "y", "]"}], "->", "g"}], "}"}]}], ",", 
       RowBox[{"indL", "=", 
        RowBox[{"indexList", "[", 
         RowBox[{
          RowBox[{"Length", "[", 
           RowBox[{"{", "y", "}"}], "]"}], ",", "ord"}], "]"}]}]}], "}"}], 
     ",", "\n", "       ", 
     RowBox[{
      RowBox[{"Do", "[", 
       RowBox[{
        RowBox[{"AppendTo", "[", 
         RowBox[{"tmp$", ",", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"Derivative", "[", 
              RowBox[{"Sequence", "@@", 
               RowBox[{"indL", "[", 
                RowBox[{"[", "i", "]"}], "]"}]}], "]"}], "[", "f", "]"}], "[",
             "y", "]"}], " ", "->", " ", "\n", "            ", 
           RowBox[{"Expand", "[", 
            RowBox[{"FaSi", "[", 
             RowBox[{"D", "[", 
              RowBox[{"g", ",", 
               RowBox[{"Sequence", "@@", 
                RowBox[{"Transpose", "[", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", "y", "}"}], ",", 
                   RowBox[{"indL", "[", 
                    RowBox[{"[", "i", "]"}], "]"}]}], "}"}], "]"}]}]}], "]"}],
              "]"}], "]"}]}]}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", 
          RowBox[{"Length", "[", "indL", "]"}]}], "}"}]}], "]"}], ";", 
      "tmp$"}]}], "]"}]}]}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"indexList", "[", 
   RowBox[{"varNo_", ",", "ord_"}], "]"}], ":=", 
  RowBox[{"Block", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"tmp$", ",", "indL"}], "}"}], ",", 
    RowBox[{
     RowBox[{"tmp$", "=", 
      RowBox[{"NestList", "[", 
       RowBox[{"RotateRight", ",", 
        RowBox[{"Join", "[", 
         RowBox[{
          RowBox[{"{", "1", "}"}], ",", 
          RowBox[{"Table", "[", 
           RowBox[{"0", ",", 
            RowBox[{"{", 
             RowBox[{"varNo", "-", "1"}], "}"}]}], "]"}]}], "]"}], ",", 
        RowBox[{"varNo", "-", "1"}]}], "]"}]}], ";", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{"ord", ">", "1"}], ",", 
       RowBox[{"Do", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"indL", "=", "tmp$"}], ";", 
          RowBox[{"Do", "[", 
           RowBox[{
            RowBox[{"tmp$", "=", 
             RowBox[{"Join", "[", 
              RowBox[{"tmp$", ",", 
               RowBox[{"Map", "[", 
                RowBox[{
                 RowBox[{
                  RowBox[{"Plus", "[", 
                   RowBox[{
                    RowBox[{"indL", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], ",", "#"}], "]"}], "&"}], 
                 ",", "indL"}], "]"}]}], "]"}]}], ",", 
            RowBox[{"{", 
             RowBox[{"i", ",", "varNo"}], "}"}]}], "]"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"ord", "-", "1"}], "}"}]}], "]"}]}], "]"}], ";", 
     RowBox[{"Union", "[", "tmp$", "]"}]}]}], "]"}]}]], "Input"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"MF", "[", "x_", "]"}], ":=", 
   RowBox[{
    RowBox[{"MatrixForm", "[", "x", "]"}], "/;", 
    RowBox[{"Dim", "<", "10"}]}]}], ";", 
  RowBox[{
   RowBox[{"MF", "[", "x_", "]"}], ":=", "x"}], ";", 
  RowBox[{"DeclareForms", "[", 
   RowBox[{"1", ",", 
    RowBox[{"e", "[", "_", "]"}]}], "]"}], ";"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"stPrint", "[", 
    RowBox[{"x_", ",", 
     RowBox[{"y_", ":", "Null"}]}], "]"}], ":=", 
   RowBox[{"If", "[", 
    RowBox[{
     RowBox[{"y", "===", "Null"}], ",", 
     RowBox[{"Print", "[", 
      RowBox[{"Style", "[", 
       RowBox[{"x", ",", 
        RowBox[{"FontSize", "\[Rule]", "20"}], ",", 
        RowBox[{"FontWeight", "\[Rule]", "\"\<Bold\>\""}], ",", 
        RowBox[{"FontColor", "\[Rule]", 
         RowBox[{"RGBColor", "[", 
          RowBox[{"1", ",", "0", ",", "1"}], "]"}]}]}], "]"}], "]"}], ",", 
     RowBox[{"Print", "[", 
      RowBox[{"Style", "[", 
       RowBox[{"x", ",", 
        RowBox[{"FontSize", "\[Rule]", "16"}], ",", 
        RowBox[{"FontSlant", "\[Rule]", "\"\<Italic\>\""}], ",", 
        RowBox[{"FontColor", "\[Rule]", 
         RowBox[{"RGBColor", "[", 
          RowBox[{"1", ",", "0", ",", "1"}], "]"}]}]}], "]"}], "]"}]}], 
    "]"}]}], ";"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"timePrint", "[", 
    RowBox[{"x_", ",", "sT_"}], "]"}], ":=", 
   RowBox[{"Print", "[", 
    RowBox[{
     RowBox[{"x", "<>", "\"\< computed in \>\""}], ",", 
     RowBox[{
      RowBox[{"TimeUsed", "[", "]"}], "-", "sT"}], ",", "\"\< sec\>\""}], 
    "]"}]}], ";"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"SetAttributes", "[", 
   RowBox[{"myCoef$", ",", 
    RowBox[{"{", "Listable", "}"}]}], "]"}], ";", 
  RowBox[{
   RowBox[{"myCoef$", "[", 
    RowBox[{"x_SeriesData", ",", "y__"}], "]"}], ":=", 
   RowBox[{"x", "/.", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"x", "[", 
       RowBox[{"[", "3", "]"}], "]"}], "->", 
      RowBox[{"Map", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Coefficient", "[", 
          RowBox[{"#", ",", "y"}], "]"}], "&"}], ",", 
        RowBox[{"x", "[", 
         RowBox[{"[", "3", "]"}], "]"}]}], "]"}]}], ")"}]}]}], ";", 
  RowBox[{
   RowBox[{"myCoef$", "[", 
    RowBox[{"x_", ",", "y__"}], "]"}], ":=", 
   RowBox[{"Coefficient", "[", 
    RowBox[{"x", ",", "y"}], "]"}]}], ";"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"RGtensors", "[", 
    RowBox[{"gIN_", ",", "xIN_", ",", "opt___"}], "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"frameOpt", "=", "0"}], ",", "eIN", ",", 
       RowBox[{"Ropt", "=", "True"}], ",", 
       RowBox[{"Wopt", "=", "True"}], ",", "idMat", ",", "eFrame", ",", 
       "dxRul", ",", "Bmat", ",", "Amat", ",", 
       RowBox[{"NP$", "=", "False"}], ",", "de", ",", "a", ",", "b", ",", "c",
        ",", "id", ",", "k", ",", "StrCon", ",", "\[Gamma]Udd", ",", 
       "\[Gamma]ddd", ",", "gddd", ",", "Gamddd", ",", "rmn", ",", "tmp", ",",
        "RUd", ",", "Rg", ",", "gg", ",", "sT", ",", "Cflat", ",", "EinSp"}], 
      "}"}], ",", 
     RowBox[{
      RowBox[{"Clear", "[", 
       RowBox[{
       "GUdd", ",", "\[Omega]Ud", ",", "RUddd", ",", "Rdd", ",", "EUd", ",", 
        "R", ",", "Wdddd", ",", "detg", ",", "rtAbsdetg", ",", "eta", ",", 
        "HStar", ",", "PS", ",", "PH"}], "]"}], ";", "\n", "\t\t", "\n", 
      "\t\t", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Transpose", "[", "gIN", "]"}], "=!=", "gIN"}], ",", 
        RowBox[{
         RowBox[{"Print", "[", 
          RowBox[{
           RowBox[{"MatrixForm", "[", "gIN", "]"}], ",", 
           "\"\< is not a symmetric matrix\>\""}], "]"}], ";", 
         RowBox[{"Return", "[", "]"}]}]}], "]"}], ";", "\n", " ", 
      RowBox[{"Dim", "=", 
       RowBox[{"Length", "[", "xIN", "]"}]}], ";", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{"Dim", "=!=", 
         RowBox[{"Length", "[", "gIN", "]"}]}], ",", 
        RowBox[{
         RowBox[{"stPrint", "[", 
          RowBox[{
          "\"\<Metric and coordinate dimensions don't match\>\"", ",", "1"}], 
          "]"}], ";", 
         RowBox[{"Return", "[", "]"}]}]}], "]"}], ";", "\n", "\t\t", "\n", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{"gIN", "===", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"0", ",", "1", ",", "0", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", "0", ",", "0", ",", 
             RowBox[{"-", "1"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", "0", ",", 
             RowBox[{"-", "1"}], ",", "0"}], "}"}]}], "}"}]}], ",", 
        RowBox[{"NP$", "=", "True"}]}], "]"}], ";", 
      RowBox[{"eFrame", "=", 
       RowBox[{"Array", "[", 
        RowBox[{"e", ",", 
         RowBox[{"{", "Dim", "}"}]}], "]"}]}], ";", "\n", 
      RowBox[{"(*", " ", 
       RowBox[{
        RowBox[{"frameOpt", "=", 
         RowBox[{"0", " ", "=", 
          RowBox[{">", " ", "coordFrame"}]}]}], ",", " ", 
        RowBox[{"frameOpt", "=", 
         RowBox[{"1", " ", "=", 
          RowBox[{">", " ", "explicitFrame"}]}]}], ",", " ", 
        RowBox[{"frameOpt", "=", 
         RowBox[{"2", " ", "=", 
          RowBox[{">", " ", "implicitFrame"}]}]}]}], " ", "*)"}], "\n", 
      "\t\t", "\n", "\t", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Length", "[", 
          RowBox[{"{", "opt", "}"}], "]"}], ">", "0"}], ",", 
        RowBox[{
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"Head", "[", 
             RowBox[{
              RowBox[{"Flatten", "[", 
               RowBox[{"{", "opt", "}"}], "]"}], "[", 
              RowBox[{"[", "1", "]"}], "]"}], "]"}], "===", "e"}], ",", 
           RowBox[{"If", "[", 
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{"Head", "[", "dxRuleList", "]"}], "===", "List"}], "&&", 
              RowBox[{
               RowBox[{"Head", "[", "deList", "]"}], "===", "List"}]}], ",", 
             RowBox[{
              RowBox[{"frameOpt", "=", "2"}], ";", 
              RowBox[{"eIN", "=", "eFrame"}]}], ",", 
             RowBox[{
              RowBox[{"stPrint", "[", 
               RowBox[{
               "\"\<dxRuleList and/or deList have not been defined!\>\"", ",",
                 "1"}], "]"}], ";", 
              RowBox[{"Return", "[", "]"}]}]}], "]"}]}], "]"}], ";", "\n", 
         "\t", 
         RowBox[{"Which", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"!", 
             RowBox[{"IntegerQ", "[", 
              RowBox[{
               RowBox[{
                RowBox[{"{", "opt", "}"}], "[", 
                RowBox[{"[", "1", "]"}], "]"}], "[", 
               RowBox[{"[", "1", "]"}], "]"}], "]"}]}], "&&", 
            RowBox[{
             RowBox[{"d", "[", "0", "]"}], "=!=", "0"}]}], ",", 
           RowBox[{
            RowBox[{"stPrint", "[", 
             RowBox[{
             "\"\<matrixEDCcode.nb must be evaluated before section 2 \
RG&TC-Code!\>\"", ",", "1"}], "]"}], ";", 
            RowBox[{"Return", "[", "]"}]}], ",", "\n", "\t", 
           RowBox[{
            RowBox[{
             RowBox[{"Length", "[", 
              RowBox[{"{", "opt", "}"}], "]"}], "===", "2"}], "&&", 
            RowBox[{
             RowBox[{"FormDegree", "[", 
              RowBox[{
               RowBox[{"{", "opt", "}"}], "[", 
               RowBox[{"[", "1", "]"}], "]"}], "]"}], "===", "1"}]}], ",", 
           RowBox[{
            RowBox[{"If", "[", 
             RowBox[{
              RowBox[{"frameOpt", "=!=", "2"}], ",", 
              RowBox[{
               RowBox[{"eIN", "=", 
                RowBox[{
                 RowBox[{"{", "opt", "}"}], "[", 
                 RowBox[{"[", "1", "]"}], "]"}]}], ";", 
               RowBox[{"frameOpt", "=", "1"}]}]}], "]"}], ";", 
            RowBox[{"If", "[", 
             RowBox[{
              RowBox[{
               RowBox[{
                RowBox[{
                 RowBox[{"{", "opt", "}"}], "[", 
                 RowBox[{"[", "2", "]"}], "]"}], "[", 
                RowBox[{"[", "1", "]"}], "]"}], "===", "0"}], ",", 
              RowBox[{"Ropt", "=", "False"}]}], "]"}], ";", 
            RowBox[{"If", "[", 
             RowBox[{
              RowBox[{
               RowBox[{
                RowBox[{
                 RowBox[{"{", "opt", "}"}], "[", 
                 RowBox[{"[", "2", "]"}], "]"}], "[", 
                RowBox[{"[", "2", "]"}], "]"}], "===", "0"}], ",", 
              RowBox[{"Wopt", "=", "False"}]}], "]"}]}], ",", "\n", "\t", 
           RowBox[{
            RowBox[{
             RowBox[{"Length", "[", 
              RowBox[{"{", "opt", "}"}], "]"}], "===", "1"}], "&&", 
            RowBox[{"IntegerQ", "[", 
             RowBox[{"opt", "[", 
              RowBox[{"[", "1", "]"}], "]"}], "]"}]}], ",", 
           RowBox[{
            RowBox[{"If", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"opt", "[", 
                RowBox[{"[", "1", "]"}], "]"}], "===", "0"}], ",", 
              RowBox[{"Ropt", "=", "False"}]}], "]"}], ";", 
            RowBox[{"If", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"opt", "[", 
                RowBox[{"[", "2", "]"}], "]"}], "===", "0"}], ",", 
              RowBox[{"Wopt", "=", "False"}]}], "]"}]}], ",", "\n", "\t", 
           RowBox[{
            RowBox[{
             RowBox[{"Length", "[", 
              RowBox[{"{", "opt", "}"}], "]"}], "===", "1"}], "&&", 
            RowBox[{
             RowBox[{"FormDegree", "[", 
              RowBox[{"opt", "[", 
               RowBox[{"[", "1", "]"}], "]"}], "]"}], "===", "1"}]}], ",", 
           RowBox[{"If", "[", 
            RowBox[{
             RowBox[{"frameOpt", "=!=", "2"}], ",", 
             RowBox[{
              RowBox[{"eIN", "=", "opt"}], ";", 
              RowBox[{"frameOpt", "=", "1"}]}]}], "]"}], ",", "\n", "\t", 
           "True", ",", 
           RowBox[{
            RowBox[{"stPrint", "[", 
             RowBox[{"\"\<Wrong optional arguments!\>\"", ",", "1"}], "]"}], 
            ";", 
            RowBox[{"Return", "[", "]"}]}]}], "]"}]}]}], "]"}], ";", "\n", 
      "\t\t", "\n", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{"!", 
         RowBox[{"FreeQ", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"gIN", ",", "eIN", ",", 
             RowBox[{"{", "deList", "}"}]}], "}"}], ",", "SeriesData"}], 
          "]"}]}], ",", "\n", "\t", 
        RowBox[{
         RowBox[{"tmp", "=", 
          RowBox[{
           RowBox[{
            RowBox[{"Select", "[", 
             RowBox[{
              RowBox[{"Flatten", "[", 
               RowBox[{"{", 
                RowBox[{"gIN", ",", "eIN", ",", 
                 RowBox[{"{", "deList", "}"}]}], "}"}], "]"}], ",", 
              RowBox[{
               RowBox[{
                RowBox[{"Head", "[", "#", "]"}], "===", "SeriesData"}], 
               "&"}]}], "]"}], "[", 
            RowBox[{"[", "1", "]"}], "]"}], "[", 
           RowBox[{"[", "1", "]"}], "]"}]}], ";", 
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{"MemberQ", "[", 
            RowBox[{"xIN", ",", "tmp"}], "]"}], ",", 
           RowBox[{
            RowBox[{
             RowBox[{"de", "[", "1", "]"}], "=", 
             RowBox[{"ToExpression", "[", 
              RowBox[{"\"\<d\>\"", "<>", 
               RowBox[{"ToString", "[", "tmp", "]"}]}], "]"}]}], ";", 
            RowBox[{
             RowBox[{"de", "[", "2", "]"}], "=", 
             RowBox[{"ToExpression", "[", 
              RowBox[{"\"\<\[ScriptD]\>\"", "<>", 
               RowBox[{"ToString", "[", "tmp", "]"}]}], "]"}]}], ";", 
            RowBox[{"DeclareForms", "[", 
             RowBox[{"1", ",", 
              RowBox[{"\[ScriptD]", "[", "_", "]"}], ",", 
              RowBox[{"de", "[", "1", "]"}], ",", 
              RowBox[{"de", "[", "2", "]"}]}], "]"}], ";", 
            RowBox[{
             RowBox[{"d", "[", "tmp", "]"}], "=", 
             RowBox[{"de", "[", "1", "]"}]}], ";", 
            RowBox[{
             RowBox[{"\[ScriptD]", "[", "tmp", "]"}], "=", 
             RowBox[{"de", "[", "2", "]"}]}], ";", 
            RowBox[{
             RowBox[{"d", "[", 
              RowBox[{"de", "[", "1", "]"}], "]"}], "=", "0"}]}], ",", 
           RowBox[{
            RowBox[{"d", "[", "tmp", "]"}], "=", "0"}]}], "]"}]}]}], "]"}], 
      ";", "\n", "\t\t", "\n", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{"frameOpt", "===", "1"}], ",", 
        RowBox[{
         RowBox[{"DeclareForms", "[", 
          RowBox[{"1", ",", 
           RowBox[{"\[ScriptD]", "[", "_", "]"}]}], "]"}], ";", 
         RowBox[{"origFRin$", "=", 
          RowBox[{"eIN", "/.", 
           RowBox[{"MapThread", "[", 
            RowBox[{"Rule", ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"d", "/@", "xIN"}], ",", 
               RowBox[{"\[ScriptD]", "/@", "xIN"}]}], "}"}]}], "]"}]}]}], ";", 
         RowBox[{"eTO$dx", "=", 
          RowBox[{"MapThread", "[", 
           RowBox[{"Rule", ",", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"e", "/@", 
               RowBox[{"Range", "[", "Dim", "]"}]}], ",", "origFRin$"}], 
             "}"}]}], "]"}]}]}]}], "]"}], ";", "\n", "\t\t\t\t", "\n", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"frameOpt", ">", "0"}], "&&", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"Union", "[", 
             RowBox[{"FormDegree", "/@", "eIN"}], "]"}], "=!=", 
            RowBox[{"{", "1", "}"}]}], "||", 
           RowBox[{
            RowBox[{"Length", "[", "eIN", "]"}], "=!=", "Dim"}], "||", 
           RowBox[{"!", 
            RowBox[{"zeroQ", "[", 
             RowBox[{"eIN", "/.", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{
                 RowBox[{"d", "[", "k_", "]"}], "->", "0"}], ",", 
                RowBox[{
                 RowBox[{"e", "[", "_", "]"}], "->", "0"}], ",", 
                RowBox[{
                 RowBox[{"y_", "|", 
                  RowBox[{"Bar", "[", "y_", "]"}]}], ":>", 
                 RowBox[{"0", "/;", 
                  RowBox[{"MemberQ", "[", 
                   RowBox[{"DifFormSymbols", ",", "y"}], "]"}]}]}]}], "}"}]}],
              "]"}]}]}], ")"}]}], ",", 
        RowBox[{
         RowBox[{"stPrint", "[", 
          RowBox[{"\"\<coframe has incorrect form\>\"", ",", "1"}], "]"}], 
         ";", 
         RowBox[{"Return", "[", "]"}]}]}], "]"}], ";", "\t", "\n", "\t\t", 
      "\n", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"Head", "[", "simpRules", "]"}], "===", "Rule"}], "||", 
         RowBox[{
          RowBox[{"Head", "[", "simpRules", "]"}], "===", "RuleDelayed"}]}], 
        ",", 
        RowBox[{"simpRules", "=", 
         RowBox[{"{", "simpRules", "}"}]}]}], "]"}], ";", "\n", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Head", "[", "simpRules", "]"}], "=!=", "List"}], ",", " ", 
        RowBox[{"simpRules", "=", 
         RowBox[{"{", "}"}]}]}], "]"}], ";", 
      RowBox[{"idMat", "=", 
       RowBox[{"IdentityMatrix", "[", "Dim", "]"}]}], ";", "\n", "\n", 
      RowBox[{"Which", "[", 
       RowBox[{
        RowBox[{"frameOpt", "===", "0"}], ",", 
        RowBox[{
         RowBox[{"Amat", "=", "idMat"}], ";", 
         RowBox[{"Bmat", "=", "idMat"}], ";", 
         RowBox[{"eIN", "=", 
          RowBox[{"d", "/@", "xIN"}]}], ";", 
         RowBox[{"dxRul", "=", 
          RowBox[{"{", "}"}]}]}], ",", "\n", 
        RowBox[{
         RowBox[{"frameOpt", "===", "1"}], "&&", 
         RowBox[{"zeroQ", "[", 
          RowBox[{"eIN", "/.", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{
              RowBox[{"d", "[", "k_", "]"}], "->", "0"}], ",", 
             RowBox[{
              RowBox[{"y_", "|", 
               RowBox[{"Bar", "[", "y_", "]"}]}], ":>", 
              RowBox[{"0", "/;", 
               RowBox[{"MemberQ", "[", 
                RowBox[{"DifFormSymbols", ",", "y"}], "]"}]}]}]}], "}"}]}], 
          "]"}]}], ",", 
        RowBox[{
         RowBox[{"Bmat", "=", 
          RowBox[{"Table", "[", 
           RowBox[{
            RowBox[{"myCoef$", "[", 
             RowBox[{
              RowBox[{"eIN", "[", 
               RowBox[{"[", "a", "]"}], "]"}], ",", 
              RowBox[{"d", "[", 
               RowBox[{"xIN", "[", 
                RowBox[{"[", "b", "]"}], "]"}], "]"}]}], "]"}], ",", 
            RowBox[{"{", 
             RowBox[{"a", ",", "Dim"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"b", ",", "Dim"}], "}"}]}], "]"}]}], ";", "\n", "\t\t", 
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{"!", 
            RowBox[{"zeroQ", "[", 
             RowBox[{"FaSi", "[", 
              RowBox[{"Det", "[", "Bmat", "]"}], "]"}], "]"}]}], ",", 
           RowBox[{
            RowBox[{"sT", "=", 
             RowBox[{"TimeUsed", "[", "]"}]}], ";", 
            RowBox[{"If", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"ByteCount", "[", "eIN", "]"}], ">", 
               RowBox[{"1500", "*", "Dim"}]}], ",", 
              RowBox[{"stPrint", "[", 
               RowBox[{"\"\<Computing d[coframe]...\>\"", ",", "1"}], "]"}]}],
              "]"}], ";", 
            RowBox[{"Amat", "=", 
             RowBox[{"FaSi", "[", 
              RowBox[{"Inverse", "[", "Bmat", "]"}], "]"}]}], ";", 
            RowBox[{"dxRul", "=", 
             RowBox[{"MapThread", "[", 
              RowBox[{"Rule", ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"d", "[", "xIN", "]"}], ",", 
                 RowBox[{"Amat", ".", "eFrame"}]}], "}"}]}], "]"}]}], ";", 
            RowBox[{"de", "=", 
             RowBox[{"If", "[", 
              RowBox[{
               RowBox[{"FreeQ", "[", 
                RowBox[{"eIN", ",", "SeriesData"}], "]"}], ",", 
               RowBox[{"FacSimp", "[", 
                RowBox[{
                 RowBox[{"d", "[", "eIN", "]"}], "/.", "dxRul"}], "]"}], ",", 
               
               RowBox[{"FacSimp", "[", 
                RowBox[{"Wedge", "[", 
                 RowBox[{
                  RowBox[{"FacSimp", "[", 
                   RowBox[{
                    RowBox[{"FacSimp", "[", 
                    RowBox[{"d", "[", "Bmat", "]"}], "]"}], "/.", "dxRul"}], 
                   "]"}], ",", 
                  RowBox[{
                   RowBox[{"d", "[", "xIN", "]"}], "/.", "dxRul"}]}], "]"}], 
                "]"}]}], "]"}]}], ";", 
            RowBox[{"timePrint", "[", 
             RowBox[{"\"\<d[coframe]\>\"", ",", "sT"}], "]"}], ";", 
            RowBox[{"tmp", "=", 
             RowBox[{
              RowBox[{"d", "[", "xIN", "]"}], "/.", "dxRul"}]}], ";", 
            RowBox[{"MapThread", "[", 
             RowBox[{"Set", ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"d", "[", "xIN", "]"}], ",", "tmp"}], "}"}]}], 
             "]"}]}], ",", 
           RowBox[{
            RowBox[{"stPrint", "[", 
             RowBox[{"\"\<coframe does not span space!\>\"", ",", "1"}], 
             "]"}], ";", 
            RowBox[{"Return", "[", "]"}]}]}], "]"}]}], ",", "\n", 
        RowBox[{"frameOpt", "===", "2"}], ",", 
        RowBox[{
         RowBox[{"de", "=", "deList"}], ";", 
         RowBox[{"dxRul", "=", "dxRuleList"}], ";", 
         RowBox[{"tmp", "=", 
          RowBox[{
           RowBox[{"d", "[", "xIN", "]"}], "/.", "dxRul"}]}], ";", 
         RowBox[{"MapThread", "[", 
          RowBox[{"Set", ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"d", "[", "xIN", "]"}], ",", "tmp"}], "}"}]}], "]"}], 
         ";", 
         RowBox[{"Amat", "=", 
          RowBox[{"Table", "[", 
           RowBox[{
            RowBox[{"myCoef$", "[", 
             RowBox[{
              RowBox[{"tmp", "[", 
               RowBox[{"[", "a", "]"}], "]"}], ",", 
              RowBox[{"eIN", "[", 
               RowBox[{"[", "b", "]"}], "]"}]}], "]"}], ",", 
            RowBox[{"{", 
             RowBox[{"a", ",", "Dim"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"b", ",", "Dim"}], "}"}]}], "]"}]}]}]}], "]"}], ";", 
      "\n", "\t\t", "\n", 
      RowBox[{"k", "=", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "x_Symbol"}], ")"}], "b_."], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", "x_Symbol"}], ")"}], "b_."]}], "->", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["x", "2"]}], ")"}], "b"]}], ",", 
         RowBox[{
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"x_Symbol", "-", "y_Symbol"}], ")"}], "b_."], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"x_Symbol", "+", "y_Symbol"}], ")"}], "b_."]}], 
          "\[Rule]", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["x", "2"], "-", 
             SuperscriptBox["y", "2"]}], ")"}], "b"]}]}], "}"}]}], ";", 
      RowBox[{"gdd", "=", "gIN"}], ";", 
      RowBox[{"coordList", "=", "xIN"}], ";", 
      RowBox[{"Print", "[", 
       RowBox[{"\"\<gdd = \>\"", ",", 
        RowBox[{"MF", "[", "gdd", "]"}]}], "]"}], ";", 
      RowBox[{"tmp", "=", 
       RowBox[{"eIN", ".", "gIN", ".", "eIN"}]}], ";", 
      RowBox[{"Print", "[", 
       RowBox[{"\"\<\!\(\*SuperscriptBox[\(ds\), \(2\)]\) = \>\"", ",", 
        RowBox[{
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"Head", "[", "tmp", "]"}], "===", "SeriesData"}], ",", 
           RowBox[{"FacSimp", "[", "tmp", "]"}], ",", 
           RowBox[{"Collect", "[", 
            RowBox[{
             RowBox[{"Expand", "[", "tmp", "]"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{
                RowBox[{"d", "[", "a_", "]"}], "^", "2"}], ",", 
               RowBox[{
                RowBox[{"d", "[", "a_", "]"}], 
                RowBox[{"d", "[", "b_", "]"}]}], ",", 
               RowBox[{
                RowBox[{"e", "[", "a_", "]"}], "^", "2"}], ",", 
               RowBox[{
                RowBox[{"e", "[", "a_", "]"}], 
                RowBox[{"e", "[", "b_", "]"}]}]}], "}"}], ",", "Factor"}], 
            "]"}]}], "]"}], "//.", "k"}]}], "]"}], ";", 
      RowBox[{"sT", "=", 
       RowBox[{"TimeUsed", "[", "]"}]}], ";", 
      RowBox[{"gUU", "=", 
       RowBox[{
        RowBox[{"FixedPoint", "[", 
         RowBox[{"FaSi", ",", 
          RowBox[{"Inverse", "[", "gIN", "]"}]}], "]"}], "//.", "k"}]}], ";", 
      
      RowBox[{"detg", "=", 
       RowBox[{
        RowBox[{"FixedPoint", "[", 
         RowBox[{"FaSi", ",", 
          RowBox[{"Det", "[", "gIN", "]"}]}], "]"}], "//.", "k"}]}], ";", 
      "\n", 
      RowBox[{"Print", "[", 
       RowBox[{"\"\<gUU = \>\"", ",", 
        RowBox[{"MF", "[", "gUU", "]"}]}], "]"}], ";", 
      RowBox[{"Clear", "[", "k", "]"}], ";", 
      RowBox[{"timePrint", "[", 
       RowBox[{"\"\<gUU\>\"", ",", "sT"}], "]"}], ";", "\n", "\t\t", "\n", 
      RowBox[{"rtAbsdetg", "=", 
       RowBox[{"PowerExpand", "[", 
        RowBox[{"Power", "[", 
         RowBox[{
          RowBox[{"Factor", "[", 
           RowBox[{"detg", "^", "2"}], "]"}], ",", 
          RowBox[{"1", "/", "4"}]}], "]"}], "]"}]}], ";", 
      RowBox[{"SetAttributes", "[", 
       RowBox[{"HStar", ",", 
        RowBox[{"{", "Listable", "}"}]}], "]"}], ";", 
      RowBox[{"If", "[", 
       RowBox[{"NP$", ",", 
        RowBox[{"rtAbsdetg", "=", "I"}]}], "]"}], ";", 
      RowBox[{
       RowBox[{"HStar", "[", "x_SeriesData", "]"}], ":=", 
       RowBox[{"x", "/.", 
        RowBox[{
         RowBox[{"x", "[", 
          RowBox[{"[", "3", "]"}], "]"}], "->", 
         RowBox[{"HStar", "/@", 
          RowBox[{"x", "[", 
           RowBox[{"[", "3", "]"}], "]"}]}]}]}]}], ";", 
      RowBox[{
       RowBox[{"HStar", "[", "x_Plus", "]"}], ":=", 
       RowBox[{"FacSimp", "[", 
        RowBox[{"Plus", "@@", 
         RowBox[{"HStar", "/@", "x"}]}], "]"}]}], ";", 
      RowBox[{
       RowBox[{"HStar", "[", 
        RowBox[{"x_", "*", "y_"}], "]"}], ":=", 
       RowBox[{
        RowBox[{"x", "*", 
         RowBox[{"HStar", "[", "y", "]"}]}], "/;", 
        RowBox[{
         RowBox[{"FormDegree", "[", "x", "]"}], "===", "0"}]}]}], ";", 
      RowBox[{
       RowBox[{"HStar", "[", "x_", "]"}], ":=", 
       RowBox[{
        RowBox[{"rtAbsdetg", " ", 
         RowBox[{"Wedge", "@@", 
          RowBox[{"e", "/@", 
           RowBox[{"Range", "[", "Dim", "]"}]}]}]}], "/;", 
        RowBox[{
         RowBox[{"FormDegree", "[", "x", "]"}], "===", "0"}]}]}], ";", 
      RowBox[{
       RowBox[{"HStar", "[", "x_Wedge", "]"}], ":=", 
       RowBox[{
        RowBox[{"rtAbsdetg", "/", "detg"}], "/;", 
        RowBox[{
         RowBox[{"Length", "[", "x", "]"}], "===", "Dim"}]}]}], ";", 
      RowBox[{
       RowBox[{"HStar", "[", 
        RowBox[{"x_Wedge", "|", "x_e"}], "]"}], ":=", 
       RowBox[{
        RowBox[{"HStar", "[", "x", "]"}], "=", 
        RowBox[{"rtAbsdetg", " ", 
         RowBox[{"FacSimp", "[", 
          RowBox[{"inn", "[", 
           RowBox[{"x", ",", 
            RowBox[{"Wedge", "@@", 
             RowBox[{"e", "/@", 
              RowBox[{"Range", "[", "Dim", "]"}]}]}]}], "]"}], "]"}]}]}]}], 
      ";", "\t\t", "\n", "\t\t", "\n", 
      RowBox[{
       RowBox[{"eta", "[", "]"}], ":=", 
       RowBox[{
        RowBox[{"eta", "[", "]"}], "=", 
        RowBox[{"rtAbsdetg", " ", 
         RowBox[{"Array", "[", 
          RowBox[{"epsilon", ",", 
           RowBox[{"Table", "[", 
            RowBox[{"Dim", ",", 
             RowBox[{"{", "Dim", "}"}]}], "]"}]}], "]"}]}]}]}], ";", "\n", 
      RowBox[{
       RowBox[{"eta", "[", "a__", "]"}], ":=", 
       RowBox[{
        RowBox[{"eta", "[", "a", "]"}], "=", 
        RowBox[{"Raise", "[", 
         RowBox[{
          RowBox[{"eta", "[", "]"}], ",", "a"}], "]"}]}]}], ";", 
      RowBox[{"sT", "=", 
       RowBox[{"TimeUsed", "[", "]"}]}], ";", "\n", "\t\t", "\n", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{"frameOpt", ">", "0"}], ",", 
        RowBox[{
         RowBox[{
          RowBox[{"d", "[", 
           RowBox[{"e", "[", "a_", "]"}], "]"}], ":=", 
          RowBox[{"de", "[", 
           RowBox[{"[", "a", "]"}], "]"}]}], ";", 
         RowBox[{
          RowBox[{"StrCon", "[", 
           RowBox[{"c_", ",", "a_", ",", "a_"}], "]"}], "=", "0"}], ";", 
         RowBox[{
          RowBox[{"StrCon", "[", 
           RowBox[{"c_", ",", "a_", ",", "b_"}], "]"}], ":=", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{"StrCon", "[", 
             RowBox[{"c", ",", "b", ",", "a"}], "]"}]}], "/;", 
           RowBox[{"a", ">", "b"}]}]}], ";", 
         RowBox[{
          RowBox[{"StrCon", "[", 
           RowBox[{"c_", ",", "a_", ",", "b_"}], "]"}], ":=", 
          RowBox[{"-", 
           RowBox[{"myCoef$", "[", 
            RowBox[{
             RowBox[{"de", "[", 
              RowBox[{"[", "c", "]"}], "]"}], ",", 
             RowBox[{
              RowBox[{"e", "[", "a", "]"}], "\[Wedge]", 
              RowBox[{"e", "[", "b", "]"}]}]}], "]"}]}]}], ";", "\n", 
         RowBox[{"\[Gamma]Udd", "=", 
          RowBox[{"Array", "[", 
           RowBox[{"StrCon", ",", 
            RowBox[{"{", 
             RowBox[{"Dim", ",", "Dim", ",", "Dim"}], "}"}]}], "]"}]}], ";", 
         RowBox[{"\[Gamma]ddd", "=", 
          RowBox[{"gdd", ".", "\[Gamma]Udd"}]}]}], ",", 
        RowBox[{
         RowBox[{"\[Gamma]Udd", "=", 
          RowBox[{"zeroTensor", "[", "3", "]"}]}], ";", 
         RowBox[{"\[Gamma]ddd", "=", "\[Gamma]Udd"}]}]}], "]"}], ";", "\n", 
      "\n", 
      RowBox[{"(*", 
       RowBox[{"*", " ", "Tests"}], " ", "**)"}], 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{"frameOpt", ">", "0"}], ",", 
        RowBox[{
         RowBox[{"tmp", "=", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"d", "[", "gdd", "]"}], "/.", "dxRul"}], ")"}], "/.", 
           RowBox[{
            RowBox[{"e", "[", "_", "]"}], "->", "0"}]}]}], ";", 
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{"!", 
            RowBox[{"zeroQ", "[", "tmp", "]"}]}], ",", 
           RowBox[{
            RowBox[{"stPrint", "[", 
             RowBox[{
             "\"\<Warning: d[] on some symbols not defined!\>\"", ",", "1"}], 
             "]"}], ";", 
            RowBox[{"Print", "[", 
             RowBox[{"indepTerms", "[", 
              RowBox[{"FacSimp", "[", "tmp", "]"}], "]"}], "]"}]}]}], "]"}], 
         ";", 
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"frameOpt", "===", "2"}], "&&", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"ByteCount", "[", "deList", "]"}], "+", 
                RowBox[{"ByteCount", "[", "dxRuleList", "]"}]}], ")"}], "/", 
              "Dim"}], "<", "6000"}]}], ",", 
           RowBox[{
            RowBox[{"tmp", "=", 
             RowBox[{"FacSimp", "[", 
              RowBox[{"d", "[", "deList", "]"}], "]"}]}], ";", 
            RowBox[{"If", "[", 
             RowBox[{
              RowBox[{"!", 
               RowBox[{"zeroQ", "[", "tmp", "]"}]}], ",", 
              RowBox[{
               RowBox[{"stPrint", "[", 
                RowBox[{
                "\"\<Warning: deList not closed! d[deList]=\>\"", ",", "1"}], 
                "]"}], ";", 
               RowBox[{"Print", "[", "tmp", "]"}], ";", 
               RowBox[{"If", "[", 
                RowBox[{
                 RowBox[{"!", 
                  RowBox[{"zeroQ", "[", 
                   RowBox[{"tmp", "/.", 
                    RowBox[{
                    RowBox[{"d", "[", "_", "]"}], "->", "0"}]}], "]"}]}], ",", 
                 RowBox[{"Return", "[", "]"}]}], "]"}]}]}], "]"}]}]}], 
          "]"}]}]}], "]"}], ";", "\n", "\t\t", "\n", 
      RowBox[{"Clear", "[", "pD", "]"}], ";", 
      RowBox[{
       RowBox[{"pD", "[", 
        RowBox[{"x_", ",", "y_"}], "]"}], ":=", 
       RowBox[{
        RowBox[{"pD", "[", 
         RowBox[{"x", ",", "y"}], "]"}], "=", 
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{"Amat", "===", "idMat"}], ",", 
          RowBox[{"D", "[", 
           RowBox[{"x", ",", 
            RowBox[{"coordList", "[", 
             RowBox[{"[", "y", "]"}], "]"}]}], "]"}], ",", 
          RowBox[{"Sum", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"Amat", "[", 
              RowBox[{"[", 
               RowBox[{"k", ",", "y"}], "]"}], "]"}], "*", 
             RowBox[{"D", "[", 
              RowBox[{"x", ",", 
               RowBox[{"coordList", "[", 
                RowBox[{"[", "k", "]"}], "]"}]}], "]"}]}], ",", 
            RowBox[{"{", 
             RowBox[{"k", ",", "Dim"}], "}"}]}], "]"}]}], "]"}]}]}], ";", 
      "\t", "\n", "\t\t", "\n", 
      RowBox[{
       RowBox[{"gddd", "[", 
        RowBox[{"c_", ",", "a_", ",", "b_"}], "]"}], ":=", 
       RowBox[{
        RowBox[{"gddd", "[", 
         RowBox[{"c", ",", "b", ",", "a"}], "]"}], "/;", 
        RowBox[{"a", ">", "b"}]}]}], ";", 
      RowBox[{
       RowBox[{"gddd", "[", 
        RowBox[{"c_", ",", "a_", ",", "b_"}], "]"}], ":=", 
       RowBox[{
        RowBox[{"gddd", "[", 
         RowBox[{"c", ",", "a", ",", "b"}], "]"}], "=", 
        RowBox[{"FaSi", "[", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"pD", "[", 
             RowBox[{
              RowBox[{"gdd", "[", 
               RowBox[{"[", 
                RowBox[{"a", ",", "c"}], "]"}], "]"}], ",", "b"}], "]"}], "+", 
            RowBox[{"pD", "[", 
             RowBox[{
              RowBox[{"gdd", "[", 
               RowBox[{"[", 
                RowBox[{"b", ",", "c"}], "]"}], "]"}], ",", "a"}], "]"}], "-", 
            RowBox[{"pD", "[", 
             RowBox[{
              RowBox[{"gdd", "[", 
               RowBox[{"[", 
                RowBox[{"a", ",", "b"}], "]"}], "]"}], ",", "c"}], "]"}]}], 
           ")"}], "/", "2"}], "]"}]}]}], ";", "\n", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{"frameOpt", "===", "0"}], ",", 
        RowBox[{
         RowBox[{"Gamddd", "=", 
          RowBox[{"Array", "[", 
           RowBox[{"gddd", ",", 
            RowBox[{"{", 
             RowBox[{"Dim", ",", "Dim", ",", "Dim"}], "}"}]}], "]"}]}], ";", 
         RowBox[{"Clear", "[", "tmp", "]"}], ";", 
         RowBox[{"k", "=", 
          RowBox[{"gUU", ".", "Gamddd"}]}], ";", 
         RowBox[{
          RowBox[{"tmp", "[", 
           RowBox[{"c_", ",", "a_", ",", "b_"}], "]"}], ":=", 
          RowBox[{
           RowBox[{"tmp", "[", 
            RowBox[{"c", ",", "b", ",", "a"}], "]"}], "/;", 
           RowBox[{"a", ">", "b"}]}]}], ";", 
         RowBox[{
          RowBox[{"tmp", "[", 
           RowBox[{"c_", ",", "a_", ",", "b_"}], "]"}], ":=", 
          RowBox[{
           RowBox[{"tmp", "[", 
            RowBox[{"c", ",", "a", ",", "b"}], "]"}], "=", 
           RowBox[{"FaSi", "[", 
            RowBox[{"k", "[", 
             RowBox[{"[", 
              RowBox[{"c", ",", "a", ",", "b"}], "]"}], "]"}], "]"}]}]}], ";", 
         RowBox[{"GUdd", "=", 
          RowBox[{"Array", "[", 
           RowBox[{"tmp", ",", 
            RowBox[{"{", 
             RowBox[{"Dim", ",", "Dim", ",", "Dim"}], "}"}]}], "]"}]}]}], ",",
         "\n", 
        RowBox[{
         RowBox[{"Gamddd", "=", 
          RowBox[{"FaSi", "[", 
           RowBox[{
            RowBox[{"Array", "[", 
             RowBox[{"gddd", ",", 
              RowBox[{"{", 
               RowBox[{"Dim", ",", "Dim", ",", "Dim"}], "}"}]}], "]"}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"\[Gamma]ddd", "+", 
               RowBox[{"Transpose", "[", "\[Gamma]ddd", "]"}], "-", 
               RowBox[{"Transpose", "[", 
                RowBox[{"\[Gamma]ddd", ",", 
                 RowBox[{"{", 
                  RowBox[{"3", ",", "2", ",", "1"}], "}"}]}], "]"}]}], ")"}], 
             "/", "2"}]}], "]"}]}], ";", 
         RowBox[{"GUdd", "=", 
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"Union", "[", 
               RowBox[{"NumericQ", "/@", 
                RowBox[{"Flatten", "[", "gUU", "]"}]}], "]"}], "===", 
              RowBox[{"{", "True", "}"}]}], "&&", 
             RowBox[{
              RowBox[{"nonZeroN", "[", "gUU", "]"}], "===", "Dim"}]}], ",", 
            RowBox[{"gUU", ".", "Gamddd"}], ",", 
            RowBox[{"FaSi", "[", 
             RowBox[{"gUU", ".", "Gamddd"}], "]"}]}], "]"}]}]}]}], "]"}], ";",
       "\n", "\t\t", "\n", 
      RowBox[{"timePrint", "[", 
       RowBox[{"\"\<Gamma\>\"", ",", "sT"}], "]"}], ";", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{"frameOpt", ">", "0"}], ",", 
        RowBox[{"\[Omega]Ud", "=", 
         RowBox[{"Table", "[", 
          RowBox[{
           RowBox[{"Sum", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"GUdd", "[", 
               RowBox[{"[", 
                RowBox[{"a", ",", "k", ",", "b"}], "]"}], "]"}], 
              RowBox[{"e", "[", "k", "]"}]}], ",", 
             RowBox[{"{", 
              RowBox[{"k", ",", "Dim"}], "}"}]}], "]"}], ",", 
           RowBox[{"{", 
            RowBox[{"a", ",", "Dim"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"b", ",", "Dim"}], "}"}]}], "]"}]}]}], "]"}], ";", "\n", 
      "\t\t", "\n", 
      RowBox[{"sT", "=", 
       RowBox[{"TimeUsed", "[", "]"}]}], ";", 
      RowBox[{"RiemSym", "[", "rmn", "]"}], ";", 
      RowBox[{
       RowBox[{"rmn", "[", 
        RowBox[{"a_", ",", "b_", ",", "c_", ",", "id_"}], "]"}], ":=", 
       RowBox[{
        RowBox[{"rmn", "[", 
         RowBox[{"a", ",", "b", ",", "c", ",", "id"}], "]"}], "=", 
        RowBox[{"FaSi", "[", 
         RowBox[{"Sum", "[", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"Amat", "[", 
              RowBox[{"[", 
               RowBox[{"k", ",", "c"}], "]"}], "]"}], 
             RowBox[{"D", "[", 
              RowBox[{
               RowBox[{"Gamddd", "[", 
                RowBox[{"[", 
                 RowBox[{"a", ",", "id", ",", "b"}], "]"}], "]"}], ",", 
               RowBox[{"xIN", "[", 
                RowBox[{"[", "k", "]"}], "]"}]}], "]"}]}], "-", 
            RowBox[{
             RowBox[{"Amat", "[", 
              RowBox[{"[", 
               RowBox[{"k", ",", "id"}], "]"}], "]"}], 
             RowBox[{"D", "[", 
              RowBox[{
               RowBox[{"Gamddd", "[", 
                RowBox[{"[", 
                 RowBox[{"a", ",", "c", ",", "b"}], "]"}], "]"}], ",", 
               RowBox[{"xIN", "[", 
                RowBox[{"[", "k", "]"}], "]"}]}], "]"}]}], "+", 
            RowBox[{
             RowBox[{"GUdd", "[", 
              RowBox[{"[", 
               RowBox[{"k", ",", "c", ",", "b"}], "]"}], "]"}], "*", 
             RowBox[{"Gamddd", "[", 
              RowBox[{"[", 
               RowBox[{"k", ",", "id", ",", "a"}], "]"}], "]"}]}], "-", 
            RowBox[{
             RowBox[{"GUdd", "[", 
              RowBox[{"[", 
               RowBox[{"k", ",", "id", ",", "b"}], "]"}], "]"}], "*", 
             RowBox[{"Gamddd", "[", 
              RowBox[{"[", 
               RowBox[{"k", ",", "c", ",", "a"}], "]"}], "]"}]}], "-", 
            RowBox[{
             RowBox[{"Gamddd", "[", 
              RowBox[{"[", 
               RowBox[{"a", ",", "k", ",", "b"}], "]"}], "]"}], "*", 
             RowBox[{"\[Gamma]Udd", "[", 
              RowBox[{"[", 
               RowBox[{"k", ",", "c", ",", "id"}], "]"}], "]"}]}]}], ",", 
           RowBox[{"{", 
            RowBox[{"k", ",", "Dim"}], "}"}]}], "]"}], "]"}]}]}], ";", 
      RowBox[{"Rdddd", "=", 
       RowBox[{"Array", "[", 
        RowBox[{"rmn", ",", 
         RowBox[{"{", 
          RowBox[{"Dim", ",", "Dim", ",", "Dim", ",", "Dim"}], "}"}]}], 
        "]"}]}], ";", 
      RowBox[{"timePrint", "[", 
       RowBox[{"\"\<Riemann(dddd)\>\"", ",", "sT"}], "]"}], ";", 
      RowBox[{"sT", "=", 
       RowBox[{"TimeUsed", "[", "]"}]}], ";", "\n", "\t\t", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{"zeroQ", "[", "Rdddd", "]"}], ",", 
        RowBox[{
         RowBox[{"stPrint", "[", "\"\<Flat Space!\>\"", "]"}], ";", 
         RowBox[{"Clear", "[", 
          RowBox[{"Rdd", ",", "EUd", ",", "R", ",", "Wdddd"}], "]"}], ";", 
         RowBox[{"Return", "[", "]"}]}]}], "]"}], ";", "\n", "\t\t", "\n", 
      RowBox[{"Rg", "=", 
       RowBox[{"gUU", ".", "Rdddd"}]}], ";", "\n", 
      RowBox[{"If", "[", 
       RowBox[{"Ropt", ",", 
        RowBox[{
         RowBox[{"Clear", "[", "rmn", "]"}], ";", 
         RowBox[{
          RowBox[{"rmn", "[", 
           RowBox[{"a_", ",", "b_", ",", "c_", ",", "c_"}], "]"}], "=", "0"}],
          ";", 
         RowBox[{
          RowBox[{"rmn", "[", 
           RowBox[{"a_", ",", "b_", ",", "c_", ",", "id_"}], "]"}], ":=", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{"rmn", "[", 
             RowBox[{"a", ",", "b", ",", "id", ",", "c"}], "]"}]}], "/;", 
           RowBox[{"c", ">", "id"}]}]}], ";", 
         RowBox[{
          RowBox[{"rmn", "[", 
           RowBox[{"a_", ",", "b_", ",", "c_", ",", "id_"}], "]"}], ":=", 
          RowBox[{
           RowBox[{"rmn", "[", 
            RowBox[{"a", ",", "b", ",", "c", ",", "id"}], "]"}], "=", 
           RowBox[{"FaSi", "[", 
            RowBox[{"Rg", "[", 
             RowBox[{"[", 
              RowBox[{"a", ",", "b", ",", "c", ",", "id"}], "]"}], "]"}], 
            "]"}]}]}], ";", 
         RowBox[{"RUddd", "=", 
          RowBox[{"Array", "[", 
           RowBox[{"rmn", ",", 
            RowBox[{"{", 
             RowBox[{"Dim", ",", "Dim", ",", "Dim", ",", "Dim"}], "}"}]}], 
           "]"}]}], ";", 
         RowBox[{"timePrint", "[", 
          RowBox[{"\"\<Riemann(Uddd)\>\"", ",", "sT"}], "]"}], ";", 
         RowBox[{"sT", "=", 
          RowBox[{"TimeUsed", "[", "]"}]}], ";", 
         RowBox[{"Rg", "=", "RUddd"}]}], ",", 
        RowBox[{"stPrint", "[", 
         RowBox[{"\"\<RUddd not computed\>\"", ",", "1"}], "]"}]}], "]"}], 
      ";", "\n", "\t\t", "\n", 
      RowBox[{"Clear", "[", "tmp", "]"}], ";", 
      RowBox[{
       RowBox[{"tmp", "[", 
        RowBox[{"a_", ",", "b_"}], "]"}], ":=", 
       RowBox[{
        RowBox[{"tmp", "[", 
         RowBox[{"b", ",", "a"}], "]"}], "/;", 
        RowBox[{"a", ">", "b"}]}]}], ";", 
      RowBox[{
       RowBox[{"tmp", "[", 
        RowBox[{"a_", ",", "b_"}], "]"}], ":=", 
       RowBox[{
        RowBox[{"tmp", "[", 
         RowBox[{"a", ",", "b"}], "]"}], "=", 
        RowBox[{"FaSi", "[", 
         RowBox[{"Sum", "[", 
          RowBox[{
           RowBox[{"Rg", "[", 
            RowBox[{"[", 
             RowBox[{"k", ",", "a", ",", "k", ",", "b"}], "]"}], "]"}], ",", 
           " ", 
           RowBox[{"{", 
            RowBox[{"k", ",", "Dim"}], "}"}]}], "]"}], "]"}]}]}], ";", 
      RowBox[{"Rdd", "=", 
       RowBox[{"Array", "[", 
        RowBox[{"tmp", ",", 
         RowBox[{"{", 
          RowBox[{"Dim", ",", "Dim"}], "}"}]}], "]"}]}], ";", "\n", 
      "\t\t\t\t", "\n", 
      RowBox[{"RUd", "=", 
       RowBox[{"gUU", ".", "Rdd"}]}], ";", 
      RowBox[{"R", "=", 
       RowBox[{"FaSi", "[", 
        RowBox[{"Sum", "[", 
         RowBox[{
          RowBox[{"RUd", "[", 
           RowBox[{"[", 
            RowBox[{"a", ",", "a"}], "]"}], "]"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"a", ",", "Dim"}], "}"}]}], "]"}], "]"}]}], ";", 
      RowBox[{"timePrint", "[", 
       RowBox[{"\"\<Ricci\>\"", ",", "sT"}], "]"}], ";", 
      RowBox[{"sT", "=", 
       RowBox[{"TimeUsed", "[", "]"}]}], ";", "\n", "\t\t", "\n", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{"Wopt", "||", 
         RowBox[{"Dim", "<", "4"}]}], ",", 
        RowBox[{
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{"Dim", ">", "3"}], ",", 
           RowBox[{"If", "[", 
            RowBox[{
             RowBox[{"zeroQ", "[", "Rdd", "]"}], ",", 
             RowBox[{"Wdddd", "=", "Rdddd"}], ",", "\n", "\t", 
             RowBox[{
              RowBox[{"gg", "=", 
               RowBox[{"Transpose", "[", 
                RowBox[{
                 RowBox[{"Outer", "[", 
                  RowBox[{"Times", ",", "gdd", ",", "gdd"}], "]"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"1", ",", "3", ",", "2", ",", "4"}], "}"}]}], 
                "]"}]}], ";", 
              RowBox[{"gg", "=", 
               RowBox[{"gg", "-", 
                RowBox[{"Transpose", "[", "gg", "]"}]}]}], ";", 
              RowBox[{"Rg", "=", 
               RowBox[{"Transpose", "[", 
                RowBox[{
                 RowBox[{"Outer", "[", 
                  RowBox[{"Times", ",", "Rdd", ",", "gdd"}], "]"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"1", ",", "3", ",", "2", ",", "4"}], "}"}]}], 
                "]"}]}], ";", 
              RowBox[{"Rg", "=", 
               RowBox[{"Rg", "-", 
                RowBox[{"Transpose", "[", "Rg", "]"}]}]}], ";", 
              RowBox[{"Rg", "=", 
               RowBox[{"Rg", "-", 
                RowBox[{"Transpose", "[", 
                 RowBox[{"Rg", ",", 
                  RowBox[{"{", 
                   RowBox[{"1", ",", "2", ",", "4", ",", "3"}], "}"}]}], 
                 "]"}]}]}], ";", "\n", 
              RowBox[{"Clear", "[", "rmn", "]"}], ";", 
              RowBox[{"RiemSym", "[", "rmn", "]"}], ";", 
              RowBox[{
               RowBox[{"rmn", "[", 
                RowBox[{"a_", ",", "b_", ",", "c_", ",", "id_"}], "]"}], ":=", 
               RowBox[{
                RowBox[{"rmn", "[", 
                 RowBox[{"a", ",", "b", ",", "c", ",", "id"}], "]"}], "=", 
                RowBox[{"FaSi", "[", 
                 RowBox[{
                  RowBox[{"Rdddd", "[", 
                   RowBox[{"[", 
                    RowBox[{"a", ",", "b", ",", "c", ",", "id"}], "]"}], 
                   "]"}], "-", 
                  RowBox[{
                   RowBox[{"Rg", "[", 
                    RowBox[{"[", 
                    RowBox[{"a", ",", "b", ",", "c", ",", "id"}], "]"}], 
                    "]"}], "/", 
                   RowBox[{"(", 
                    RowBox[{"Dim", "-", "2"}], ")"}]}], "+", 
                  RowBox[{"R", " ", 
                   RowBox[{
                    RowBox[{"gg", "[", 
                    RowBox[{"[", 
                    RowBox[{"a", ",", "b", ",", "c", ",", "id"}], "]"}], 
                    "]"}], "/", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"Dim", "-", "1"}], ")"}], 
                    RowBox[{"(", 
                    RowBox[{"Dim", "-", "2"}], ")"}]}], ")"}]}]}]}], 
                 "]"}]}]}], ";", 
              RowBox[{"Wdddd", "=", 
               RowBox[{"Array", "[", 
                RowBox[{"rmn", ",", 
                 RowBox[{"{", 
                  RowBox[{"Dim", ",", "Dim", ",", "Dim", ",", "Dim"}], 
                  "}"}]}], "]"}]}]}]}], "]"}], ",", 
           RowBox[{"Wdddd", "=", 
            RowBox[{"zeroTensor", "[", "4", "]"}]}]}], "]"}], ";", 
         RowBox[{"timePrint", "[", 
          RowBox[{"\"\<Weyl\>\"", ",", "sT"}], "]"}], ";", 
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{"zeroQ", "[", "Wdddd", "]"}], ",", 
           RowBox[{
            RowBox[{"Cflat", "=", "True"}], ";", 
            RowBox[{"If", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"Dim", "=!=", "3"}], "||", 
               RowBox[{"zeroQ", "[", "CF3d", "]"}]}], ",", 
              RowBox[{"stPrint", "[", "\"\<Conformally Flat\>\"", "]"}]}], 
             "]"}]}]}], "]"}]}], ",", 
        RowBox[{"stPrint", "[", 
         RowBox[{"\"\<Weyl tensor not computed\>\"", ",", "1"}], "]"}]}], 
       "]"}], ";", "\n", "\t\t", "\n", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{"zeroQ", "[", "Rdd", "]"}], ",", 
        RowBox[{
         RowBox[{"stPrint", "[", "\"\<Ricci Flat\>\"", "]"}], ";", 
         RowBox[{"EUd", "=", "Rdd"}]}], ",", "\n", "\t\t\t", 
        RowBox[{
         RowBox[{"sT", "=", 
          RowBox[{"TimeUsed", "[", "]"}]}], ";", 
         RowBox[{"EUd", "=", 
          RowBox[{"FaSi", "[", 
           RowBox[{"RUd", " ", "-", " ", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"1", "/", "2"}], ")"}], " ", "R", "*", "idMat"}]}], 
           "]"}]}], ";", 
         RowBox[{"timePrint", "[", 
          RowBox[{"\"\<Einstein\>\"", ",", "sT"}], "]"}], ";", "\n", "\t\t", 
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{"zeroQ", "[", 
            RowBox[{"EUd", "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"1", "/", "2"}], "-", 
                RowBox[{"1", "/", "Dim"}]}], ")"}], "R", "*", "idMat"}]}], 
            "]"}], ",", 
           RowBox[{
            RowBox[{"stPrint", "[", "\"\<Einstein Space\>\"", "]"}], ";", 
            RowBox[{"EinSp", "=", "True"}]}]}], "]"}]}]}], "]"}], ";", "\n", 
      "\n", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"Dim", ">", "2"}], "&&", "Cflat", "&&", "EinSp"}], ")"}], "||", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"Dim", "===", "2"}], "&&", 
           RowBox[{"zeroQ", "[", 
            RowBox[{"FaSi", "[", 
             RowBox[{"covD", "[", "R", "]"}], "]"}], "]"}]}], ")"}]}], ",", 
        RowBox[{
        "stPrint", "[", "\"\<Space of Constant Curvature!\>\"", "]"}]}], 
       "]"}], ";", 
      RowBox[{"If", "[", 
       RowBox[{"NP$", ",", "NPdefs"}], "]"}], ";"}]}], "]"}]}], 
  ";"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"CF3d", ":=", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"stPrint", "[", 
      RowBox[{"\"\<Testing for 3-dim conformal flatness...\>\"", ",", "1"}], 
      "]"}], ";", 
     RowBox[{"Block", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"tmp$", "=", 
         RowBox[{
          RowBox[{"covD", "[", "Rdd", "]"}], "-", 
          RowBox[{"Outer", "[", 
           RowBox[{"Times", ",", "gdd", ",", 
            RowBox[{
             RowBox[{
              RowBox[{"covD", "[", "R", "]"}], "/", "2"}], "/", 
             RowBox[{"(", 
              RowBox[{"Dim", "-", "1"}], ")"}]}]}], "]"}]}]}], "}"}], ",", 
       RowBox[{"FaSi", "[", 
        RowBox[{"tmp$", "-", 
         RowBox[{"Transpose", "[", 
          RowBox[{"tmp$", ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "3", ",", "2"}], "}"}]}], "]"}]}], "]"}]}], 
      "]"}]}], ")"}]}], ";"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"NPdefs", ":=", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"PH", "[", 
       RowBox[{"0", ",", " ", "0"}], "]"}], " ", "=", " ", 
      RowBox[{
       RowBox[{"Rdd", "[", 
        RowBox[{"[", 
         RowBox[{"2", ",", "2"}], "]"}], "]"}], "/", "2"}]}], ";", " ", 
     RowBox[{
      RowBox[{"PH", "[", 
       RowBox[{"0", ",", " ", "1"}], "]"}], " ", "=", " ", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"Rdd", "[", 
         RowBox[{"[", 
          RowBox[{"2", ",", "4"}], "]"}], "]"}]}], "/", "2"}]}], ";", " ", 
     RowBox[{
      RowBox[{"PH", "[", 
       RowBox[{"1", ",", " ", "0"}], "]"}], " ", "=", " ", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"Rdd", "[", 
         RowBox[{"[", 
          RowBox[{"2", ",", "3"}], "]"}], "]"}]}], "/", "2"}]}], ";", " ", 
     RowBox[{
      RowBox[{"PH", "[", 
       RowBox[{"2", ",", " ", "2"}], "]"}], " ", "=", " ", 
      RowBox[{
       RowBox[{"Rdd", "[", 
        RowBox[{"[", 
         RowBox[{"1", ",", "1"}], "]"}], "]"}], "/", "2"}]}], ";", " ", 
     RowBox[{
      RowBox[{"PH", "[", 
       RowBox[{"2", ",", " ", "1"}], "]"}], " ", "=", " ", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"Rdd", "[", 
         RowBox[{"[", 
          RowBox[{"3", ",", "1"}], "]"}], "]"}]}], "/", "2"}]}], ";", " ", 
     RowBox[{
      RowBox[{"PH", "[", 
       RowBox[{"1", ",", " ", "2"}], "]"}], " ", "=", " ", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"Rdd", "[", 
         RowBox[{"[", 
          RowBox[{"4", ",", "1"}], "]"}], "]"}]}], "/", "2"}]}], ";", " ", 
     RowBox[{
      RowBox[{"PH", "[", 
       RowBox[{"0", ",", " ", "2"}], "]"}], " ", "=", " ", 
      RowBox[{
       RowBox[{"Rdd", "[", 
        RowBox[{"[", 
         RowBox[{"4", ",", "4"}], "]"}], "]"}], "/", "2"}]}], ";", " ", 
     RowBox[{
      RowBox[{"PH", "[", 
       RowBox[{"2", ",", " ", "0"}], "]"}], " ", "=", " ", 
      RowBox[{
       RowBox[{"Rdd", "[", 
        RowBox[{"[", 
         RowBox[{"3", ",", "3"}], "]"}], "]"}], "/", "2"}]}], ";", " ", 
     RowBox[{
      RowBox[{"PH", "[", 
       RowBox[{"1", ",", " ", "1"}], "]"}], " ", "=", " ", 
      RowBox[{"FaSi", "[", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Rdd", "[", 
           RowBox[{"[", 
            RowBox[{"1", ",", "2"}], "]"}], "]"}], " ", "+", " ", 
          RowBox[{"Rdd", "[", 
           RowBox[{"[", 
            RowBox[{"3", ",", "4"}], "]"}], "]"}]}], ")"}], "/", "4"}], 
       "]"}]}], ";", 
     RowBox[{"\[CapitalLambda]", "=", 
      RowBox[{
       RowBox[{"-", "R"}], "/", 
       RowBox[{"2", "4"}]}]}], ";", 
     RowBox[{
     "tmp$", " ", "=", " ", 
      "\"\<NP variables PH[i,j], \[CapitalLambda] \>\""}], ";", " ", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"Head", "[", "Wdddd", "]"}], " ", "=!=", " ", "Symbol"}], ",",
        " ", 
       RowBox[{
        RowBox[{
         RowBox[{"PS", "[", "0", "]"}], " ", "=", " ", 
         RowBox[{"-", 
          RowBox[{"Wdddd", "[", 
           RowBox[{"[", 
            RowBox[{"2", ",", "4", ",", "2", ",", "4"}], "]"}], "]"}]}]}], 
        ";", " ", 
        RowBox[{
         RowBox[{"PS", "[", "1", "]"}], " ", "=", " ", 
         RowBox[{"Wdddd", "[", 
          RowBox[{"[", 
           RowBox[{"2", ",", "4", ",", "2", ",", "1"}], "]"}], "]"}]}], ";", 
        " ", 
        RowBox[{
         RowBox[{"PS", "[", "2", "]"}], " ", "=", " ", 
         RowBox[{"-", 
          RowBox[{"Wdddd", "[", 
           RowBox[{"[", 
            RowBox[{"2", ",", "4", ",", "3", ",", "1"}], "]"}], "]"}]}]}], 
        ";", " ", 
        RowBox[{
         RowBox[{"PS", "[", "3", "]"}], " ", "=", " ", 
         RowBox[{"Wdddd", "[", 
          RowBox[{"[", 
           RowBox[{"2", ",", "1", ",", "3", ",", "1"}], "]"}], "]"}]}], ";", 
        " ", 
        RowBox[{
         RowBox[{"PS", "[", "4", "]"}], " ", "=", " ", 
         RowBox[{"-", 
          RowBox[{"Wdddd", "[", 
           RowBox[{"[", 
            RowBox[{"3", ",", "1", ",", "3", ",", "1"}], "]"}], "]"}]}]}], 
        ";", " ", 
        RowBox[{"tmp$", " ", "=", " ", 
         RowBox[{"StringJoin", "[", 
          RowBox[{"tmp$", ",", " ", "\"\<and PS[i] \>\""}], "]"}]}]}]}], 
      "]"}], ";", " ", 
     RowBox[{"stPrint", "[", 
      RowBox[{
       RowBox[{"StringJoin", "[", 
        RowBox[{"tmp$", ",", " ", "\"\<defined.\>\""}], "]"}], ",", " ", 
       "1"}], "]"}]}], ")"}]}], ";"}]], "Input"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"inn", "[", 
    RowBox[{"y_Wedge", ",", "x_"}], "]"}], ":=", 
   RowBox[{"inn", "[", 
    RowBox[{
     RowBox[{"Rest", "[", "y", "]"}], ",", 
     RowBox[{"inn", "[", 
      RowBox[{
       RowBox[{"First", "[", "y", "]"}], ",", "x"}], "]"}]}], "]"}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"inn", "[", 
    RowBox[{
     RowBox[{"e", "[", "a_", "]"}], ",", 
     RowBox[{"x_", "+", "y_"}]}], "]"}], ":=", 
   RowBox[{
    RowBox[{"inn", "[", 
     RowBox[{
      RowBox[{"e", "[", "a", "]"}], ",", "x"}], "]"}], "+", 
    RowBox[{"inn", "[", 
     RowBox[{
      RowBox[{"e", "[", "a", "]"}], ",", "y"}], "]"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"inn", "[", 
    RowBox[{
     RowBox[{"e", "[", "a_", "]"}], ",", 
     RowBox[{"x_", "*", "y_"}]}], "]"}], ":=", 
   RowBox[{
    RowBox[{"x", "*", 
     RowBox[{"inn", "[", 
      RowBox[{
       RowBox[{"e", "[", "a", "]"}], ",", "y"}], "]"}]}], "/;", 
    RowBox[{
     RowBox[{"FormDegree", "[", "x", "]"}], "===", "0"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"inn", "[", 
    RowBox[{
     RowBox[{"e", "[", "a_", "]"}], ",", "x_"}], "]"}], ":=", 
   RowBox[{"0", "/;", 
    RowBox[{
     RowBox[{"FormDegree", "[", "x", "]"}], "===", "0"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"inn", "[", 
    RowBox[{
     RowBox[{"e", "[", "a_", "]"}], ",", "x_Wedge"}], "]"}], ":=", 
   RowBox[{
    RowBox[{
     RowBox[{"inn", "[", 
      RowBox[{
       RowBox[{"e", "[", "a", "]"}], ",", 
       RowBox[{"First", "[", "x", "]"}]}], "]"}], "*", 
     RowBox[{"Rest", "[", "x", "]"}]}], "+", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"-", "1"}], ")"}], "^", 
      RowBox[{"FormDegree", "[", 
       RowBox[{"First", "[", "x", "]"}], "]"}]}], "*", 
     RowBox[{
      RowBox[{"First", "[", "x", "]"}], "\[Wedge]", 
      RowBox[{"inn", "[", 
       RowBox[{
        RowBox[{"e", "[", "a", "]"}], ",", 
        RowBox[{"Rest", "[", "x", "]"}]}], "]"}]}]}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"inn", "[", 
    RowBox[{
     RowBox[{"e", "[", "a_", "]"}], ",", 
     RowBox[{"e", "[", "b_", "]"}]}], "]"}], ":=", 
   RowBox[{"gUU", "[", 
    RowBox[{"[", 
     RowBox[{"a", ",", "b"}], "]"}], "]"}]}], ";"}]}], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"MoveIndex", "[", 
    RowBox[{"x_", ",", "i_", ",", "g_"}], "]"}], ":=", 
   RowBox[{"Block", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"rnk1", "=", 
        RowBox[{"TensorRank", "[", "x", "]"}]}], ",", "indL"}], "}"}], ",", 
     "\n", "    ", 
     RowBox[{"Which", "[", 
      RowBox[{
       RowBox[{"i", "===", "1"}], ",", 
       RowBox[{"g", ".", "x"}], ",", 
       RowBox[{"i", "===", "rnk1"}], ",", 
       RowBox[{"x", ".", "g"}], ",", "True", ",", 
       RowBox[{
        RowBox[{"indL", "=", 
         RowBox[{
          RowBox[{"Range", "[", "rnk1", "]"}], "/.", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"i", "->", "1"}], ",", 
            RowBox[{"1", "->", "i"}]}], "}"}]}]}], ";", 
        RowBox[{"Transpose", "[", 
         RowBox[{
          RowBox[{"g", ".", 
           RowBox[{"Transpose", "[", 
            RowBox[{"x", ",", "indL"}], "]"}]}], ",", "indL"}], "]"}]}]}], 
      "]"}]}], "]"}]}], ";"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Lower", "[", 
    RowBox[{"x_", ",", "i__"}], "]"}], ":=", 
   RowBox[{"FacSimp", "[", 
    RowBox[{
     RowBox[{"FoldList", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"MoveIndex", "[", 
         RowBox[{"#1", ",", "#2", ",", "gdd"}], "]"}], "&"}], ",", "x", ",", 
       RowBox[{"Flatten", "[", 
        RowBox[{"{", "i", "}"}], "]"}]}], "]"}], "[", 
     RowBox[{"[", 
      RowBox[{"-", "1"}], "]"}], "]"}], "]"}]}], ";"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Raise", "[", 
    RowBox[{"x_", ",", "i__"}], "]"}], ":=", 
   RowBox[{"FacSimp", "[", 
    RowBox[{
     RowBox[{"FoldList", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"MoveIndex", "[", 
         RowBox[{"#1", ",", "#2", ",", "gUU"}], "]"}], "&"}], ",", "x", ",", 
       RowBox[{"Flatten", "[", 
        RowBox[{"{", "i", "}"}], "]"}]}], "]"}], "[", 
     RowBox[{"[", 
      RowBox[{"-", "1"}], "]"}], "]"}], "]"}]}], ";"}]], "Input"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"multiDot", "[", 
    RowBox[{"x_", ",", "y_", ",", "indPr__"}], "]"}], ":=", 
   RowBox[{"Block", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"rnk1", "=", 
        RowBox[{"TensorRank", "[", "x", "]"}]}], ",", 
       RowBox[{"rnk2", "=", 
        RowBox[{"TensorRank", "[", "y", "]"}]}], ",", 
       RowBox[{"indL", "=", 
        RowBox[{"Sort", "/@", 
         RowBox[{"Transpose", "[", 
          RowBox[{"{", "indPr", "}"}], "]"}]}]}], ",", 
       RowBox[{"ordPr", "=", 
        RowBox[{"Sort", "[", 
         RowBox[{"{", "indPr", "}"}], "]"}]}]}], "}"}], ",", 
     RowBox[{
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"Union", "[", 
           RowBox[{"indL", "[", 
            RowBox[{"[", "1", "]"}], "]"}], "]"}], "=!=", 
          RowBox[{"indL", "[", 
           RowBox[{"[", "1", "]"}], "]"}]}], "||", 
         RowBox[{
          RowBox[{
           RowBox[{"indL", "[", 
            RowBox[{"[", "1", "]"}], "]"}], "[", 
           RowBox[{"[", 
            RowBox[{"-", "1"}], "]"}], "]"}], ">", "rnk1"}], "||", 
         RowBox[{
          RowBox[{"Union", "[", 
           RowBox[{"indL", "[", 
            RowBox[{"[", "2", "]"}], "]"}], "]"}], "=!=", 
          RowBox[{"indL", "[", 
           RowBox[{"[", "2", "]"}], "]"}]}], "||", 
         RowBox[{
          RowBox[{
           RowBox[{"indL", "[", 
            RowBox[{"[", "2", "]"}], "]"}], "[", 
           RowBox[{"[", 
            RowBox[{"-", "1"}], "]"}], "]"}], ">", "rnk2"}]}], ",", 
        RowBox[{"errWarn", ";", 
         RowBox[{"Return", "[", "]"}]}]}], "]"}], ";", 
      RowBox[{"Which", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Length", "[", "ordPr", "]"}], "===", "1"}], ",", 
        RowBox[{"FacSimp", "[", 
         RowBox[{"dotOne", "[", 
          RowBox[{"x", ",", "y", ",", "indPr"}], "]"}], "]"}], ",", 
        RowBox[{
         RowBox[{"rnk1", "===", "rnk2"}], "&&", 
         RowBox[{"rnk1", "===", 
          RowBox[{"Length", "[", "ordPr", "]"}]}]}], ",", 
        RowBox[{"FacSimp", "[", 
         RowBox[{"dotAll", "[", 
          RowBox[{"x", ",", "y", ",", "ordPr"}], "]"}], "]"}], ",", "True", 
        ",", 
        RowBox[{"OKindCon", "[", 
         RowBox[{
          RowBox[{"dotOne", "[", 
           RowBox[{"x", ",", "y", ",", 
            RowBox[{"ordPr", "[", 
             RowBox[{"[", "1", "]"}], "]"}]}], "]"}], ",", 
          RowBox[{
           RowBox[{"renumb", "[", 
            RowBox[{"rnk1", ",", 
             RowBox[{"ordPr", "[", 
              RowBox[{"[", 
               RowBox[{"1", ",", "2"}], "]"}], "]"}]}], "]"}], "/@", 
           RowBox[{"Rest", "[", "ordPr", "]"}]}]}], "]"}]}], "]"}]}]}], 
    "]"}]}], ";"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"renumb", "[", 
     RowBox[{"rnk_", ",", "j_"}], "]"}], "[", 
    RowBox[{"{", 
     RowBox[{"a_", ",", "b_"}], "}"}], "]"}], ":=", 
   RowBox[{"If", "[", 
    RowBox[{
     RowBox[{"j", ">", "b"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"a", "-", "1"}], ",", 
       RowBox[{"b", "+", "rnk", "-", "1"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"a", "-", "1"}], ",", 
       RowBox[{"b", "+", "rnk", "-", "2"}]}], "}"}]}], "]"}]}], 
  ";"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"dotOne", "[", 
   RowBox[{"x_", ",", "y_", ",", 
    RowBox[{"{", 
     RowBox[{"i_", ",", "j_"}], "}"}]}], "]"}], ":=", 
  RowBox[{"Block", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"rnk1", "=", 
       RowBox[{"TensorRank", "[", "x", "]"}]}], ",", 
      RowBox[{"rnk2", "=", 
       RowBox[{"TensorRank", "[", "y", "]"}]}], ",", 
      RowBox[{"tmp$", "=", 
       RowBox[{"FormDegree", "[", "0", "]"}]}]}], "}"}], ",", 
    RowBox[{
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"tmp$", "===", "0"}], "&&", 
        RowBox[{
         RowBox[{"FormDegree", "[", "x", "]"}], ">", "0"}], "&&", 
        RowBox[{
         RowBox[{"FormDegree", "[", "y", "]"}], ">", "0"}]}], ",", 
       RowBox[{"tmp$", "=", "Wedge"}], ",", 
       RowBox[{"tmp$", "=", "Dot"}]}], "]"}], ";", 
     RowBox[{"Transpose", "[", 
      RowBox[{
       RowBox[{"tmp$", "[", 
        RowBox[{
         RowBox[{"Transpose", "[", 
          RowBox[{"x", ",", 
           RowBox[{
            RowBox[{"Range", "[", "rnk1", "]"}], "/.", "\[InvisibleSpace]", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"rnk1", "\[Rule]", "i"}], ",", 
              RowBox[{"i", "\[Rule]", "rnk1"}]}], "}"}]}]}], "]"}], ",", 
         RowBox[{"Transpose", "[", 
          RowBox[{"y", ",", 
           RowBox[{
            RowBox[{"Range", "[", "rnk2", "]"}], "/.", "\[InvisibleSpace]", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"j", "\[Rule]", "1"}], ",", 
              RowBox[{"1", "\[Rule]", "j"}]}], "}"}]}]}], "]"}]}], "]"}], ",", 
       RowBox[{"Join", "[", 
        RowBox[{
         RowBox[{"Range", "[", 
          RowBox[{"i", "-", "1"}], "]"}], ",", 
         RowBox[{"RotateRight", "[", 
          RowBox[{
           RowBox[{"Range", "[", 
            RowBox[{"i", ",", 
             RowBox[{"rnk1", "-", "1"}]}], "]"}], ",", "1"}], "]"}], ",", 
         RowBox[{"RotateLeft", "[", 
          RowBox[{
           RowBox[{"Range", "[", 
            RowBox[{"rnk1", ",", 
             RowBox[{"rnk1", "+", "j", "-", "2"}]}], "]"}], ",", "1"}], "]"}],
          ",", 
         RowBox[{"Range", "[", 
          RowBox[{
           RowBox[{"rnk1", "+", "j", "-", "1"}], ",", 
           RowBox[{"rnk1", "+", "rnk2", "-", "2"}]}], "]"}]}], "]"}]}], 
      "]"}]}]}], "]"}]}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"dotAll", "[", 
    RowBox[{"x_", ",", "y_", ",", "indPr_"}], "]"}], ":=", 
   RowBox[{"Block", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"s$", ",", "allInd", ",", "sumInd", ",", 
       RowBox[{"tmp$", "=", 
        RowBox[{"FormDegree", "[", "0", "]"}]}]}], "}"}], ",", 
     RowBox[{
      RowBox[{"allInd", "=", 
       RowBox[{
        RowBox[{"Map", "[", 
         RowBox[{"s$", ",", 
          RowBox[{"Transpose", "[", "indPr", "]"}], ",", 
          RowBox[{"{", "2", "}"}]}], "]"}], "/.", 
        RowBox[{
         RowBox[{"s$", "[", "i_", "]"}], ":>", 
         RowBox[{"ToExpression", "[", 
          RowBox[{"\"\<s$\>\"", "<>", 
           RowBox[{"ToString", "[", "i", "]"}]}], "]"}]}]}]}], ";", 
      RowBox[{"sumInd", "=", 
       RowBox[{"Transpose", "[", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"allInd", "[", 
           RowBox[{"[", "1", "]"}], "]"}], ",", 
          RowBox[{"Table", "[", 
           RowBox[{"Dim", ",", 
            RowBox[{"{", 
             RowBox[{"Length", "[", 
              RowBox[{"allInd", "[", 
               RowBox[{"[", "1", "]"}], "]"}], "]"}], "}"}]}], "]"}]}], "}"}],
         "]"}]}], ";", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"tmp$", "===", "0"}], "&&", 
         RowBox[{
          RowBox[{"FormDegree", "[", "x", "]"}], ">", "0"}], "&&", 
         RowBox[{
          RowBox[{"FormDegree", "[", "y", "]"}], ">", "0"}]}], ",", 
        RowBox[{"tmp$", "=", "Wedge"}], ",", 
        RowBox[{"tmp$", "=", "Times"}]}], "]"}], ";", 
      RowBox[{"Sum", "@@", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"Unevaluated", "[", 
          RowBox[{"tmp$", "[", 
           RowBox[{
            RowBox[{"x", "[", 
             RowBox[{"[", 
              RowBox[{"Sequence", "@@", 
               RowBox[{"allInd", "[", 
                RowBox[{"[", "1", "]"}], "]"}]}], "]"}], "]"}], ",", 
            RowBox[{"y", "[", 
             RowBox[{"[", 
              RowBox[{"Sequence", "@@", 
               RowBox[{"allInd", "[", 
                RowBox[{"[", "2", "]"}], "]"}]}], "]"}], "]"}]}], "]"}], 
          "]"}], ",", 
         RowBox[{"Sequence", "@@", "sumInd"}]}], "}"}]}]}]}], "]"}]}], 
  ";"}]], "Input"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Contract", "[", 
    RowBox[{"x_", ",", "indPr__"}], "]"}], ":=", 
   RowBox[{"Block", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"rnk1", "=", 
        RowBox[{"TensorRank", "[", "x", "]"}]}], ",", 
       RowBox[{"indL", "=", 
        RowBox[{"Flatten", "[", 
         RowBox[{"{", "indPr", "}"}], "]"}]}]}], "}"}], ",", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"Length", "[", 
          RowBox[{"Union", "[", "indL", "]"}], "]"}], "<", 
         RowBox[{"Length", "[", "indL", "]"}]}], "||", 
        RowBox[{
         RowBox[{"Length", "[", "indL", "]"}], ">", "rnk1"}], "||", 
        RowBox[{
         RowBox[{
          RowBox[{"Sort", "[", "indL", "]"}], "[", 
          RowBox[{"[", 
           RowBox[{"-", "1"}], "]"}], "]"}], ">", "rnk1"}]}], ",", 
       RowBox[{"errWarn", ";", 
        RowBox[{"Return", "[", "]"}]}], ",", 
       RowBox[{"OKindCon", "[", 
        RowBox[{"x", ",", 
         RowBox[{"Sort", "[", 
          RowBox[{"Sort", "/@", 
           RowBox[{"{", "indPr", "}"}]}], "]"}]}], "]"}]}], "]"}]}], "]"}]}], 
  ";"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"newPrList", "[", "x_", "]"}], ":=", 
   RowBox[{
    RowBox[{
     RowBox[{"Rest", "[", "x", "]"}], "-", "1"}], "/.", 
    RowBox[{"k_", ":>", 
     RowBox[{
      RowBox[{"k", "-", "1"}], "/;", 
      RowBox[{"k", ">", 
       RowBox[{
        RowBox[{"x", "[", 
         RowBox[{"[", 
          RowBox[{"1", ",", "2"}], "]"}], "]"}], "-", "1"}]}]}]}]}]}], 
  ";"}]], "Input"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"OKindCon", "[", 
    RowBox[{"x_", ",", "indPr_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"FacSimp", "[", 
     RowBox[{"ConOne", "[", 
      RowBox[{"x", ",", 
       RowBox[{"indPr", "[", 
        RowBox[{"[", "1", "]"}], "]"}]}], "]"}], "]"}], "/;", 
    RowBox[{
     RowBox[{"Length", "[", "indPr", "]"}], "===", "1"}]}]}], ";", 
  RowBox[{
   RowBox[{"OKindCon", "[", 
    RowBox[{"x_", ",", "indPr_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"Block", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"s$", ",", "allInd", ",", "sumInd"}], "}"}], ",", 
      RowBox[{
       RowBox[{"allInd", "=", 
        RowBox[{
         RowBox[{
          RowBox[{"Range", "[", 
           RowBox[{"TensorRank", "[", "x", "]"}], "]"}], "/.", 
          RowBox[{"Apply", "[", 
           RowBox[{"Rule", ",", 
            RowBox[{"Apply", "[", 
             RowBox[{"Sequence", ",", 
              RowBox[{"Map", "[", 
               RowBox[{
                RowBox[{
                 RowBox[{"Transpose", "[", 
                  RowBox[{"{", 
                   RowBox[{"#", ",", 
                    RowBox[{
                    RowBox[{"s$", "[", 
                    RowBox[{"#", "[", 
                    RowBox[{"[", "1", "]"}], "]"}], "]"}], 
                    RowBox[{"{", 
                    RowBox[{"1", ",", "1"}], "}"}]}]}], "}"}], "]"}], "&"}], 
                ",", "indPr"}], "]"}], ",", "1"}], "]"}], ",", "1"}], "]"}]}],
          "/.", 
         RowBox[{
          RowBox[{"s$", "[", "i_", "]"}], ":>", 
          RowBox[{"ToExpression", "[", 
           RowBox[{"\"\<s$\>\"", "<>", 
            RowBox[{"ToString", "[", "i", "]"}]}], "]"}]}]}]}], ";", 
       RowBox[{"sumInd", "=", 
        RowBox[{"Transpose", "[", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"Union", "[", "allInd", "]"}], ",", 
           RowBox[{"Table", "[", 
            RowBox[{"Dim", ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"Length", "[", "allInd", "]"}], "/", "2"}], "}"}]}], 
            "]"}]}], "}"}], "]"}]}], ";", 
       RowBox[{"FacSimp", "[", 
        RowBox[{"Sum", "@@", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"Unevaluated", "[", 
            RowBox[{"x", "[", 
             RowBox[{"[", 
              RowBox[{"Sequence", "@@", "allInd"}], "]"}], "]"}], "]"}], ",", 
           
           RowBox[{"Sequence", "@@", "sumInd"}]}], "}"}]}], "]"}]}]}], "]"}], 
    "/;", 
    RowBox[{
     RowBox[{"TensorRank", "[", "x", "]"}], "===", 
     RowBox[{"2", 
      RowBox[{"Length", "[", "indPr", "]"}]}]}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"OKindCon", "[", 
    RowBox[{"x_", ",", "indPr_"}], "]"}], ":=", 
   RowBox[{"OKindCon", "[", 
    RowBox[{
     RowBox[{"ConOne", "[", 
      RowBox[{"x", ",", 
       RowBox[{"indPr", "[", 
        RowBox[{"[", "1", "]"}], "]"}]}], "]"}], ",", 
     RowBox[{"newPrList", "[", "indPr", "]"}]}], "]"}]}], ";"}]}], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"ConOne", "[", 
    RowBox[{"x_", ",", 
     RowBox[{"{", 
      RowBox[{"i_", ",", "j_"}], "}"}]}], "]"}], ":=", 
   RowBox[{"Block", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"rnk1", "=", 
        RowBox[{"TensorRank", "[", "x", "]"}]}], ",", "tr1List", ",", 
       "tr2List"}], "}"}], ",", 
     RowBox[{
      RowBox[{"tr1List", "=", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Range", "[", "rnk1", "]"}], "/.", 
          RowBox[{"{", 
           RowBox[{"j", "->", "i"}], "}"}]}], ")"}], "/.", 
        RowBox[{"k_", ":>", 
         RowBox[{
          RowBox[{"k", "-", "1"}], "/;", 
          RowBox[{"k", ">", "j"}]}]}]}]}], ";", 
      RowBox[{"tr2List", "=", 
       RowBox[{"Join", "[", 
        RowBox[{
         RowBox[{"Range", "[", 
          RowBox[{"i", "-", "1"}], "]"}], ",", 
         RowBox[{"RotateRight", "[", 
          RowBox[{
           RowBox[{"Range", "[", 
            RowBox[{"i", ",", 
             RowBox[{"rnk1", "-", "1"}]}], "]"}], ",", "1"}], "]"}]}], 
        "]"}]}], ";", 
      RowBox[{"Apply", "[", 
       RowBox[{"Plus", ",", 
        RowBox[{"Transpose", "[", 
         RowBox[{
          RowBox[{"Transpose", "[", 
           RowBox[{"x", ",", "tr1List"}], "]"}], ",", "tr2List"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"rnk1", "-", "2"}], "}"}]}], "]"}]}]}], "]"}]}], 
  ";"}]], "Input"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"errWarn", ":=", 
   RowBox[{"stPrint", "[", 
    RowBox[{"\"\<Wrong tensor rank or number(s) of indices!\>\"", ",", "1"}], 
    "]"}]}], ";"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"covDiv", "[", 
    RowBox[{"x_", ",", "UpList_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"covDiv", "[", 
     RowBox[{"x", ",", "UpList"}], "]"}], "=", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"k", "=", 
         RowBox[{"TensorRank", "[", "x", "]"}]}], ",", "divInd", ",", 
        "allInd", ",", "freeInd", ",", "hhD", ",", "s", ",", "lt", ",", 
        "aInd"}], "}"}], ",", 
      RowBox[{
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"Length", "[", 
            RowBox[{"Flatten", "[", "UpList", "]"}], "]"}], ">", "k"}], "||", 
          
          RowBox[{
           RowBox[{
            RowBox[{"Sort", "[", 
             RowBox[{"Flatten", "[", "UpList", "]"}], "]"}], "[", 
            RowBox[{"[", 
             RowBox[{"-", "1"}], "]"}], "]"}], ">", "k"}], "||", 
          RowBox[{
           RowBox[{"Head", "[", "x", "]"}], "=!=", "List"}]}], ",", 
         RowBox[{"errWarn", ";", 
          RowBox[{"Return", "[", "]"}]}]}], "]"}], ";", " ", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"Length", "[", "UpList", "]"}], ">", "1"}], ",", 
         RowBox[{"divInd", "=", 
          RowBox[{
           RowBox[{"Flatten", "[", 
            RowBox[{"Select", "[", 
             RowBox[{"UpList", ",", 
              RowBox[{
               RowBox[{
                RowBox[{"Head", "[", "#", "]"}], "===", "List"}], "&"}]}], 
             "]"}], "]"}], "[", 
           RowBox[{"[", "1", "]"}], "]"}]}], ",", 
         RowBox[{"divInd", "=", 
          RowBox[{
           RowBox[{"Flatten", "[", 
            RowBox[{"{", "UpList", "}"}], "]"}], "[", 
           RowBox[{"[", "1", "]"}], "]"}]}]}], "]"}], ";", "\n", "\t\t\t", 
       RowBox[{"allInd", "=", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"aInd", "/@", 
           RowBox[{"Range", "[", "k", "]"}]}], ")"}], "/.", 
         RowBox[{
          RowBox[{"aInd", "[", "divInd", "]"}], "->", "s"}]}]}], ";", 
       RowBox[{"freeInd", "=", 
        RowBox[{"Select", "[", 
         RowBox[{"allInd", ",", 
          RowBox[{
           RowBox[{"#", "=!=", "s"}], "&"}]}], "]"}]}], ";", 
       RowBox[{"Off", "[", 
        RowBox[{"Part", "::", "\"\<pspec\>\""}], "]"}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"lt", "=", 
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{"$VersionNumber", "<", "3.5"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{
             RowBox[{"Sum", "[", 
              RowBox[{
               RowBox[{"hhD", "[", 
                RowBox[{
                 RowBox[{"x", "[", 
                  RowBox[{"[", 
                   RowBox[{"Sequence", "@@", "allInd"}], "]"}], "]"}], ",", 
                 "s"}], "]"}], ",", 
               RowBox[{"{", 
                RowBox[{"s", ",", "Dim"}], "}"}]}], "]"}], "+", 
             RowBox[{"Sum", "[", 
              RowBox[{
               RowBox[{"If", "[", 
                RowBox[{
                 RowBox[{"MemberQ", "[", 
                  RowBox[{
                   RowBox[{"Flatten", "[", "UpList", "]"}], ",", "i"}], "]"}],
                  ",", 
                 RowBox[{
                  RowBox[{"GUdd", "[", 
                   RowBox[{"[", 
                    RowBox[{
                    RowBox[{"allInd", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], ",", "s", ",", "j"}], 
                    "]"}], "]"}], 
                  RowBox[{"x", "[", 
                   RowBox[{"[", 
                    RowBox[{"Sequence", "@@", 
                    RowBox[{"ReplacePart", "[", 
                    RowBox[{"allInd", ",", "j", ",", "i"}], "]"}]}], "]"}], 
                   "]"}]}], ",", 
                 RowBox[{
                  RowBox[{"-", 
                   RowBox[{"GUdd", "[", 
                    RowBox[{"[", 
                    RowBox[{"j", ",", "s", ",", 
                    RowBox[{"allInd", "[", 
                    RowBox[{"[", "i", "]"}], "]"}]}], "]"}], "]"}]}], 
                  RowBox[{"x", "[", 
                   RowBox[{"[", 
                    RowBox[{"Sequence", "@@", 
                    RowBox[{"ReplacePart", "[", 
                    RowBox[{"allInd", ",", "j", ",", "i"}], "]"}]}], "]"}], 
                   "]"}]}]}], "]"}], ",", 
               RowBox[{"{", 
                RowBox[{"j", ",", "Dim"}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"i", ",", "k"}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"s", ",", "Dim"}], "}"}]}], "]"}]}], ",", 
            RowBox[{"Sequence", "@@", 
             RowBox[{"(", 
              RowBox[{"Map", "[", 
               RowBox[{
                RowBox[{
                 RowBox[{"List", "[", 
                  RowBox[{"#", ",", "Dim"}], "]"}], "&"}], ",", "freeInd"}], 
               "]"}], ")"}]}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"Unevaluated", "[", 
             RowBox[{"Sum", "[", 
              RowBox[{
               RowBox[{
                RowBox[{"hhD", "[", 
                 RowBox[{
                  RowBox[{"x", "[", 
                   RowBox[{"[", 
                    RowBox[{"Sequence", "@@", "allInd"}], "]"}], "]"}], ",", 
                  "s"}], "]"}], "+", 
                RowBox[{"Sum", "[", 
                 RowBox[{
                  RowBox[{"If", "[", 
                   RowBox[{
                    RowBox[{"MemberQ", "[", 
                    RowBox[{
                    RowBox[{"Flatten", "[", "UpList", "]"}], ",", "i"}], 
                    "]"}], ",", 
                    RowBox[{"Sum", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"GUdd", "[", 
                    RowBox[{"[", 
                    RowBox[{
                    RowBox[{"allInd", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], ",", "s", ",", "j"}], 
                    "]"}], "]"}], 
                    RowBox[{"x", "[", 
                    RowBox[{"[", 
                    RowBox[{"Sequence", "@@", 
                    RowBox[{"ReplacePart", "[", 
                    RowBox[{"allInd", ",", "j", ",", "i"}], "]"}]}], "]"}], 
                    "]"}]}], ",", 
                    RowBox[{"{", 
                    RowBox[{"j", ",", "Dim"}], "}"}]}], "]"}], ",", 
                    RowBox[{"-", 
                    RowBox[{"Sum", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"GUdd", "[", 
                    RowBox[{"[", 
                    RowBox[{"j", ",", "s", ",", 
                    RowBox[{"allInd", "[", 
                    RowBox[{"[", "i", "]"}], "]"}]}], "]"}], "]"}], 
                    RowBox[{"x", "[", 
                    RowBox[{"[", 
                    RowBox[{"Sequence", "@@", 
                    RowBox[{"ReplacePart", "[", 
                    RowBox[{"allInd", ",", "j", ",", "i"}], "]"}]}], "]"}], 
                    "]"}]}], ",", 
                    RowBox[{"{", 
                    RowBox[{"j", ",", "Dim"}], "}"}]}], "]"}]}]}], "]"}], ",", 
                  RowBox[{"{", 
                   RowBox[{"i", ",", "k"}], "}"}]}], "]"}]}], ",", 
               RowBox[{"{", 
                RowBox[{"s", ",", "Dim"}], "}"}]}], "]"}], "]"}], ",", 
            RowBox[{"Sequence", "@@", 
             RowBox[{"(", 
              RowBox[{"Map", "[", 
               RowBox[{
                RowBox[{
                 RowBox[{"List", "[", 
                  RowBox[{"#", ",", "Dim"}], "]"}], "&"}], ",", "freeInd"}], 
               "]"}], ")"}]}]}], "}"}]}], "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{"k", " ", ">", "1"}], ",", 
         RowBox[{"lt", "=", 
          RowBox[{"Table", "@@", "lt"}]}], ",", 
         RowBox[{"lt", "=", 
          RowBox[{
           RowBox[{"Sum", "[", 
            RowBox[{
             RowBox[{"pD", "[", 
              RowBox[{
               RowBox[{"x", "[", 
                RowBox[{"[", "s$", "]"}], "]"}], ",", "s$"}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{"s$", ",", "Dim"}], "}"}]}], "]"}], "+", 
           RowBox[{"Sum", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"GUdd", "[", 
               RowBox[{"[", 
                RowBox[{"s$", ",", "s$", ",", "j"}], "]"}], "]"}], 
              RowBox[{"x", "[", 
               RowBox[{"[", "j", "]"}], "]"}]}], ",", 
             RowBox[{"{", 
              RowBox[{"j", ",", "Dim"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"s$", ",", "Dim"}], "}"}]}], "]"}]}]}]}], "]"}], ";", 
       RowBox[{"On", "[", 
        RowBox[{"Part", "::", "\"\<pspec\>\""}], "]"}], ";", 
       RowBox[{"Return", "[", 
        RowBox[{"FaSi", "[", 
         RowBox[{"Evaluate", "[", 
          RowBox[{"lt", "/.", 
           RowBox[{"hhD", "->", "pD"}]}], "]"}], "]"}], "]"}]}]}], "]"}]}]}], 
  ";"}]], "Input"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"covD", "[", 
    RowBox[{"x_List", ",", "y_List"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"covD", "[", 
     RowBox[{"x", ",", "y"}], "]"}], "=", 
    RowBox[{"c$D", "[", 
     RowBox[{"x", ",", "y"}], "]"}]}]}], ";", 
  RowBox[{
   RowBox[{"covD", "[", 
    RowBox[{"x_", ",", "y_List"}], "]"}], ":=", "errWarn"}], ";", 
  RowBox[{
   RowBox[{"covD", "[", "x_", "]"}], ":=", 
   RowBox[{
    RowBox[{"covD", "[", "x", "]"}], "=", 
    RowBox[{"c$D", "[", "x", "]"}]}]}], ";"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"c$D", "[", 
    RowBox[{"x_", ",", 
     RowBox[{"UpList_:", 
      RowBox[{"{", "}"}]}]}], "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"k", "=", 
       RowBox[{"TensorRank", "[", "x", "]"}]}], "}"}], ",", 
     RowBox[{
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"Length", "[", "UpList", "]"}], ">", "0"}], "&&", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"Length", "[", 
             RowBox[{"Flatten", "[", "UpList", "]"}], "]"}], ">", "k"}], "||", 
           RowBox[{
            RowBox[{
             RowBox[{"Sort", "[", 
              RowBox[{"Flatten", "[", "UpList", "]"}], "]"}], 
             "\[LeftDoubleBracket]", 
             RowBox[{"-", "1"}], "\[RightDoubleBracket]"}], ">", "k"}]}], 
          ")"}]}], ",", 
        RowBox[{"errWarn", ";", 
         RowBox[{"Return", "[", "]"}]}]}], "]"}], ";", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Head", "[", "x", "]"}], "===", "List"}], ",", 
        RowBox[{"Array", "[", 
         RowBox[{
          RowBox[{"cDcomp", "[", 
           RowBox[{"x", ",", "k", ",", "UpList"}], "]"}], ",", 
          RowBox[{"Table", "[", 
           RowBox[{"Dim", ",", 
            RowBox[{"{", 
             RowBox[{"k", "+", "1"}], "}"}]}], "]"}]}], "]"}], ",", 
        RowBox[{"FaSi", "[", 
         RowBox[{"Table", "[", 
          RowBox[{
           RowBox[{"pD", "[", 
            RowBox[{"x", ",", "i"}], "]"}], ",", 
           RowBox[{"{", 
            RowBox[{"i", ",", "Dim"}], "}"}]}], "]"}], "]"}]}], "]"}]}]}], 
    "]"}]}], ";"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"cDcomp", "[", 
     RowBox[{"x_", ",", "rnk_", ",", 
      RowBox[{"UpList_:", 
       RowBox[{"{", "}"}]}]}], "]"}], "[", "y__", "]"}], ":=", 
   RowBox[{"Block", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"y$", "=", 
        RowBox[{"Drop", "[", 
         RowBox[{
          RowBox[{"{", "y", "}"}], ",", 
          RowBox[{"-", "1"}]}], "]"}]}], ",", 
       RowBox[{"z$", "=", 
        RowBox[{
         RowBox[{"{", "y", "}"}], "[", 
         RowBox[{"[", 
          RowBox[{"-", "1"}], "]"}], "]"}]}]}], "}"}], ",", 
     RowBox[{"FaSi", "[", 
      RowBox[{
       RowBox[{"pD", "[", 
        RowBox[{
         RowBox[{"x", "[", 
          RowBox[{"[", 
           RowBox[{"Sequence", "@@", "y$"}], "]"}], "]"}], ",", "z$"}], "]"}],
        "+", 
       RowBox[{"Sum", "[", 
        RowBox[{
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{"MemberQ", "[", 
            RowBox[{"UpList", ",", "i"}], "]"}], ",", 
           RowBox[{
            RowBox[{"GUdd", "[", 
             RowBox[{"[", 
              RowBox[{
               RowBox[{"y$", "[", 
                RowBox[{"[", "i", "]"}], "]"}], ",", "z$", ",", "j"}], "]"}], 
             "]"}], 
            RowBox[{"x", "[", 
             RowBox[{"[", 
              RowBox[{"Sequence", "@@", 
               RowBox[{"ReplacePart", "[", 
                RowBox[{"y$", ",", "j", ",", "i"}], "]"}]}], "]"}], "]"}]}], 
           ",", 
           RowBox[{
            RowBox[{"-", 
             RowBox[{"GUdd", "[", 
              RowBox[{"[", 
               RowBox[{"j", ",", "z$", ",", 
                RowBox[{"y$", "[", 
                 RowBox[{"[", "i", "]"}], "]"}]}], "]"}], "]"}]}], 
            RowBox[{"x", "[", 
             RowBox[{"[", 
              RowBox[{"Sequence", "@@", 
               RowBox[{"ReplacePart", "[", 
                RowBox[{"y$", ",", "j", ",", "i"}], "]"}]}], "]"}], "]"}]}]}],
           "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"j", ",", "Dim"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"i", ",", "rnk"}], "}"}]}], "]"}]}], "]"}]}], "]"}]}], 
  ";"}]], "Input"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Bianchi", "[", "0", "]"}], ":=", 
   RowBox[{"Block", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"tmp$", "=", 
       RowBox[{"covD", "[", "Rdddd", "]"}]}], "}"}], ",", 
     RowBox[{"FaSi", "[", 
      RowBox[{"indepTerms", "[", 
       RowBox[{"tmp$", "+", 
        RowBox[{"Transpose", "[", 
         RowBox[{"tmp$", ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "2", ",", "4", ",", "5", ",", "3"}], "}"}]}], 
         "]"}], "+", 
        RowBox[{"Transpose", "[", 
         RowBox[{"tmp$", ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "2", ",", "5", ",", "3", ",", "4"}], "}"}]}], 
         "]"}]}], "]"}], "]"}]}], "]"}]}], ";"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Bianchi", "[", "1", "]"}], ":=", 
   RowBox[{"Block", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"tmp$", "=", 
       RowBox[{"covD", "[", "Rdd", "]"}]}], "}"}], ",", 
     RowBox[{
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Head", "[", "RUddd", "]"}], "===", "Symbol"}], ",", 
        RowBox[{"RUddd", "=", 
         RowBox[{"Raise", "[", 
          RowBox[{"Rdddd", ",", "1"}], "]"}]}]}], "]"}], ";", 
      RowBox[{"FaSi", "[", 
       RowBox[{"indepTerms", "[", 
        RowBox[{
         RowBox[{"covDiv", "[", 
          RowBox[{"RUddd", ",", 
           RowBox[{"{", "1", "}"}]}], "]"}], "+", "tmp$", "-", 
         RowBox[{"Transpose", "[", 
          RowBox[{"tmp$", ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "3", ",", "2"}], "}"}]}], "]"}]}], "]"}], 
       "]"}]}]}], "]"}]}], ";"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Bianchi", "[", "2", "]"}], ":=", 
   RowBox[{"indepTerms", "[", 
    RowBox[{"covDiv", "[", 
     RowBox[{"EUd", ",", 
      RowBox[{"{", "1", "}"}]}], "]"}], "]"}]}], ";"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"$PrePrint", "=", " ", 
   RowBox[{
    RowBox[{"If", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"ByteCount", "[", "#", "]"}], " ", ">", " ", "200000"}], ",", 
      RowBox[{"Short", "[", 
       RowBox[{"#", ",", "100"}], "]"}], ",", " ", "#"}], "]"}], "&"}]}], 
  ";"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Protect", "[", 
   RowBox[{
   "cDcomp", ",", "CF3d", ",", "ConOne", ",", "c$D", ",", "dotAll", ",", 
    "dotOne", ",", "epsilon", ",", "errWarn", ",", "FacSimp", ",", "FaSi", 
    ",", "indexList", ",", "inn", ",", "MF", ",", "MoveIndex", ",", 
    "newPrList", ",", "NPdefs", ",", "numb1", ",", "numb2", ",", "OKindCon", 
    ",", "redPlus", ",", "redTimes", ",", "renumb", ",", "RiemSym", ",", 
    "zeroTensor"}], "]"}], ";"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"On", "[", 
   RowBox[{
    RowBox[{"General", "::", "\"\<spell\>\""}], ",", 
    RowBox[{"General", "::", "\"\<spell1\>\""}]}], "]"}], ";"}]], "Input"]
}, Closed]],

Cell["", "Text",
 FontSize->10,
 FontColor->RGBColor[0, 0, 1]],

Cell[CellGroupData[{

Cell[TextData[{
 " 3  Examples (~ 3 min) \n",
 StyleBox["(All timings refer to an Apple Power Macintosh G3/400 computer \
running ",
  FontSize->14,
  FontWeight->"Plain"],
 StyleBox["Mathematica",
  FontSize->14,
  FontWeight->"Plain",
  FontSlant->"Italic"],
 StyleBox[" 3.0)",
  FontSize->14,
  FontWeight->"Plain"]
}], "Section",
 FontSize->24,
 FontColor->RGBColor[0, 0, 1]],

Cell[TextData[{
 "\n\t",
 StyleBox["In each case, after ",
  FontSize->16],
 StyleBox["RGtensors",
  FontFamily->"Courier",
  FontSize->16],
 StyleBox[" is finished, examples of the use of other functions are given.",
  FontSize->16]
}], "Text",
 FontColor->RGBColor[0, 0, 1]],

Cell[BoxData[
 RowBox[{
  RowBox[{"stTim", "=", 
   RowBox[{"AbsoluteTime", "[", "]"}]}], ";"}]], "Input"],

Cell[CellGroupData[{

Cell["\<\
Example 0: Flat spacetime in rotating prolate spheroidal coordinates (~ 1 sec)\
\>", "Subsection",
 FontSize->16],

Cell[TextData[{
 StyleBox["\t",
  FontWeight->"Bold"],
 "Transform cylindrical coordinates (\[Rho], z, phi)",
 " to (\[Lambda], \[Mu], \[Phi])",
 ": ",
 Cell[BoxData[
  RowBox[{
   RowBox[{
    SuperscriptBox["\[Rho]", "2"], "=", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["\[Lambda]", "2"], "-", "1"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "-", 
       SuperscriptBox["\[Mu]", "2"]}], ")"}]}]}], ",", " ", 
   RowBox[{"z", "=", 
    RowBox[{"\[Lambda]", " ", "\[Mu]"}]}], ",", " ", 
   RowBox[{"phi", "=", 
    RowBox[{"\[Phi]", "+", 
     RowBox[{"\[CapitalOmega]", " ", "t"}]}]}]}]]],
 " :"
}], "Text",
 FontSize->16,
 FontColor->RGBColor[0, 0, 1]],

Cell[BoxData[
 RowBox[{
  RowBox[{"xCoord", "=", 
   RowBox[{"{", 
    RowBox[{"t", ",", "\[CurlyPhi]", ",", "\[Lambda]", ",", "\[Mu]"}], 
    "}"}]}], ";"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"g", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"1", "-", 
        RowBox[{
         RowBox[{"\[CapitalOmega]", "^", "2"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"\[Lambda]", "^", "2"}], "-", "1"}], ")"}], 
         RowBox[{"(", 
          RowBox[{"1", "-", 
           RowBox[{"\[Mu]", "^", "2"}]}], ")"}]}]}], ",", 
       RowBox[{
        RowBox[{"-", "\[CapitalOmega]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"\[Lambda]", "^", "2"}], "-", "1"}], ")"}], 
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{"\[Mu]", "^", "2"}]}], ")"}]}], ",", "0", ",", "0"}], "}"}],
      ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "\[CapitalOmega]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"\[Lambda]", "^", "2"}], "-", "1"}], ")"}], 
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{"\[Mu]", "^", "2"}]}], ")"}]}], ",", 
       RowBox[{
        RowBox[{"-", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"\[Lambda]", "^", "2"}], "-", "1"}], ")"}]}], 
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{"\[Mu]", "^", "2"}]}], ")"}]}], ",", "0", ",", "0"}], "}"}],
      ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", 
       RowBox[{
        RowBox[{"-", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"\[Lambda]", "^", "2"}], "-", 
           RowBox[{"\[Mu]", "^", "2"}]}], ")"}]}], "/", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"\[Lambda]", "^", "2"}], "-", "1"}], ")"}]}], ",", "0"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", 
       RowBox[{
        RowBox[{"-", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"\[Lambda]", "^", "2"}], "-", 
           RowBox[{"\[Mu]", "^", "2"}]}], ")"}]}], "/", 
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{"\[Mu]", "^", "2"}]}], ")"}]}]}], "}"}]}], "}"}]}], 
  ";"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"simpRules", "=", 
   RowBox[{"{", "}"}]}], ";"}]], "Input"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"RGtensors", "[", 
   RowBox[{"g", ",", "xCoord"}], "]"}], "//", "Timing"}]], "Input"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"gdd = \"\>", "\[InvisibleSpace]", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {
        RowBox[{"1", "-", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["\[Lambda]", "2"]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"1", "-", 
            SuperscriptBox["\[Mu]", "2"]}], ")"}], " ", 
          SuperscriptBox["\[CapitalOmega]", "2"]}]}], 
        RowBox[{
         RowBox[{"-", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["\[Lambda]", "2"]}], ")"}]}], " ", 
         RowBox[{"(", 
          RowBox[{"1", "-", 
           SuperscriptBox["\[Mu]", "2"]}], ")"}], " ", "\[CapitalOmega]"}], 
        "0", "0"},
       {
        RowBox[{
         RowBox[{"-", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["\[Lambda]", "2"]}], ")"}]}], " ", 
         RowBox[{"(", 
          RowBox[{"1", "-", 
           SuperscriptBox["\[Mu]", "2"]}], ")"}], " ", "\[CapitalOmega]"}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "-", 
           SuperscriptBox["\[Lambda]", "2"]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"1", "-", 
           SuperscriptBox["\[Mu]", "2"]}], ")"}]}], "0", "0"},
       {"0", "0", 
        FractionBox[
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["\[Lambda]", "2"]}], "+", 
          SuperscriptBox["\[Mu]", "2"]}], 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["\[Lambda]", "2"]}]], "0"},
       {"0", "0", "0", 
        FractionBox[
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["\[Lambda]", "2"]}], "+", 
          SuperscriptBox["\[Mu]", "2"]}], 
         RowBox[{"1", "-", 
          SuperscriptBox["\[Mu]", "2"]}]]}
      },
      GridBoxAlignment->{
       "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
        "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]]}],
  SequenceForm["gdd = ", 
   MatrixForm[{{
     1 - (-1 + $CellContext`\[Lambda]^2) (
       1 - $CellContext`\[Mu]^2) $CellContext`\[CapitalOmega]^2, -(-1 + \
$CellContext`\[Lambda]^2) (
       1 - $CellContext`\[Mu]^2) $CellContext`\[CapitalOmega], 0, 
      0}, {-(-1 + $CellContext`\[Lambda]^2) (
       1 - $CellContext`\[Mu]^2) $CellContext`\[CapitalOmega], (
       1 - $CellContext`\[Lambda]^2) (1 - $CellContext`\[Mu]^2), 0, 0}, {
     0, 0, (-1 + $CellContext`\[Lambda]^2)^(-1) (-$CellContext`\[Lambda]^2 + \
$CellContext`\[Mu]^2), 0}, {
     0, 0, 0, (
        1 - $CellContext`\[Mu]^2)^(-1) (-$CellContext`\[Lambda]^2 + \
$CellContext`\[Mu]^2)}}]],
  Editable->False]], "Print",
 CellChangeTimes->{3.5685688911222353`*^9, 3.5685692219021544`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"\\!\\(\\*SuperscriptBox[\\(ds\\), \\(2\\)]\\) = \"\>", 
   "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     RowBox[{
      FractionBox["1", 
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["\[Lambda]", "2"]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["\[Mu]", "2"]}], ")"}]}]], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", " ", 
         SuperscriptBox["\[Lambda]", "2"], " ", 
         SuperscriptBox[
          RowBox[{"d", "[", "\[Lambda]", "]"}], "2"]}], "-", 
        RowBox[{"2", " ", 
         SuperscriptBox["\[Mu]", "2"], " ", 
         SuperscriptBox[
          RowBox[{"d", "[", "\[Lambda]", "]"}], "2"]}], "-", 
        RowBox[{"2", " ", 
         SuperscriptBox["\[Lambda]", "2"], " ", 
         SuperscriptBox["\[Mu]", "2"], " ", 
         SuperscriptBox[
          RowBox[{"d", "[", "\[Lambda]", "]"}], "2"]}], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["\[Mu]", "4"], " ", 
         SuperscriptBox[
          RowBox[{"d", "[", "\[Lambda]", "]"}], "2"]}], "-", 
        RowBox[{"2", " ", 
         SuperscriptBox["\[Lambda]", "2"], " ", 
         SuperscriptBox[
          RowBox[{"d", "[", "\[Mu]", "]"}], "2"]}], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["\[Lambda]", "4"], " ", 
         SuperscriptBox[
          RowBox[{"d", "[", "\[Mu]", "]"}], "2"]}], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["\[Mu]", "2"], " ", 
         SuperscriptBox[
          RowBox[{"d", "[", "\[Mu]", "]"}], "2"]}], "-", 
        RowBox[{"2", " ", 
         SuperscriptBox["\[Lambda]", "2"], " ", 
         SuperscriptBox["\[Mu]", "2"], " ", 
         SuperscriptBox[
          RowBox[{"d", "[", "\[Mu]", "]"}], "2"]}], "+", 
        SuperscriptBox[
         RowBox[{"e", "[", "1", "]"}], "2"], "-", 
        RowBox[{
         SuperscriptBox["\[Lambda]", "2"], " ", 
         SuperscriptBox[
          RowBox[{"e", "[", "1", "]"}], "2"]}], "-", 
        RowBox[{
         SuperscriptBox["\[Mu]", "2"], " ", 
         SuperscriptBox[
          RowBox[{"e", "[", "1", "]"}], "2"]}], "+", 
        RowBox[{
         SuperscriptBox["\[Lambda]", "2"], " ", 
         SuperscriptBox["\[Mu]", "2"], " ", 
         SuperscriptBox[
          RowBox[{"e", "[", "1", "]"}], "2"]}], "+", 
        RowBox[{
         SuperscriptBox["\[CapitalOmega]", "2"], " ", 
         SuperscriptBox[
          RowBox[{"e", "[", "1", "]"}], "2"]}], "-", 
        RowBox[{"2", " ", 
         SuperscriptBox["\[Lambda]", "2"], " ", 
         SuperscriptBox["\[CapitalOmega]", "2"], " ", 
         SuperscriptBox[
          RowBox[{"e", "[", "1", "]"}], "2"]}], "+", 
        RowBox[{
         SuperscriptBox["\[Lambda]", "4"], " ", 
         SuperscriptBox["\[CapitalOmega]", "2"], " ", 
         SuperscriptBox[
          RowBox[{"e", "[", "1", "]"}], "2"]}], "-", 
        RowBox[{"2", " ", 
         SuperscriptBox["\[Mu]", "2"], " ", 
         SuperscriptBox["\[CapitalOmega]", "2"], " ", 
         SuperscriptBox[
          RowBox[{"e", "[", "1", "]"}], "2"]}], "+", 
        RowBox[{"4", " ", 
         SuperscriptBox["\[Lambda]", "2"], " ", 
         SuperscriptBox["\[Mu]", "2"], " ", 
         SuperscriptBox["\[CapitalOmega]", "2"], " ", 
         SuperscriptBox[
          RowBox[{"e", "[", "1", "]"}], "2"]}], "-", 
        RowBox[{"2", " ", 
         SuperscriptBox["\[Lambda]", "4"], " ", 
         SuperscriptBox["\[Mu]", "2"], " ", 
         SuperscriptBox["\[CapitalOmega]", "2"], " ", 
         SuperscriptBox[
          RowBox[{"e", "[", "1", "]"}], "2"]}], "+", 
        RowBox[{
         SuperscriptBox["\[Mu]", "4"], " ", 
         SuperscriptBox["\[CapitalOmega]", "2"], " ", 
         SuperscriptBox[
          RowBox[{"e", "[", "1", "]"}], "2"]}], "-", 
        RowBox[{"2", " ", 
         SuperscriptBox["\[Lambda]", "2"], " ", 
         SuperscriptBox["\[Mu]", "4"], " ", 
         SuperscriptBox["\[CapitalOmega]", "2"], " ", 
         SuperscriptBox[
          RowBox[{"e", "[", "1", "]"}], "2"]}], "+", 
        RowBox[{
         SuperscriptBox["\[Lambda]", "4"], " ", 
         SuperscriptBox["\[Mu]", "4"], " ", 
         SuperscriptBox["\[CapitalOmega]", "2"], " ", 
         SuperscriptBox[
          RowBox[{"e", "[", "1", "]"}], "2"]}], "+", 
        RowBox[{"2", " ", 
         RowBox[{"e", "[", "1", "]"}], " ", 
         RowBox[{"e", "[", "2", "]"}]}], "-", 
        RowBox[{"2", " ", 
         SuperscriptBox["\[Lambda]", "2"], " ", 
         RowBox[{"e", "[", "1", "]"}], " ", 
         RowBox[{"e", "[", "2", "]"}]}], "-", 
        RowBox[{"2", " ", 
         SuperscriptBox["\[Mu]", "2"], " ", 
         RowBox[{"e", "[", "1", "]"}], " ", 
         RowBox[{"e", "[", "2", "]"}]}], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["\[Lambda]", "2"], " ", 
         SuperscriptBox["\[Mu]", "2"], " ", 
         RowBox[{"e", "[", "1", "]"}], " ", 
         RowBox[{"e", "[", "2", "]"}]}], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["\[CapitalOmega]", "2"], " ", 
         RowBox[{"e", "[", "1", "]"}], " ", 
         RowBox[{"e", "[", "2", "]"}]}], "-", 
        RowBox[{"4", " ", 
         SuperscriptBox["\[Lambda]", "2"], " ", 
         SuperscriptBox["\[CapitalOmega]", "2"], " ", 
         RowBox[{"e", "[", "1", "]"}], " ", 
         RowBox[{"e", "[", "2", "]"}]}], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["\[Lambda]", "4"], " ", 
         SuperscriptBox["\[CapitalOmega]", "2"], " ", 
         RowBox[{"e", "[", "1", "]"}], " ", 
         RowBox[{"e", "[", "2", "]"}]}], "-", 
        RowBox[{"4", " ", 
         SuperscriptBox["\[Mu]", "2"], " ", 
         SuperscriptBox["\[CapitalOmega]", "2"], " ", 
         RowBox[{"e", "[", "1", "]"}], " ", 
         RowBox[{"e", "[", "2", "]"}]}], "+", 
        RowBox[{"8", " ", 
         SuperscriptBox["\[Lambda]", "2"], " ", 
         SuperscriptBox["\[Mu]", "2"], " ", 
         SuperscriptBox["\[CapitalOmega]", "2"], " ", 
         RowBox[{"e", "[", "1", "]"}], " ", 
         RowBox[{"e", "[", "2", "]"}]}], "-", 
        RowBox[{"4", " ", 
         SuperscriptBox["\[Lambda]", "4"], " ", 
         SuperscriptBox["\[Mu]", "2"], " ", 
         SuperscriptBox["\[CapitalOmega]", "2"], " ", 
         RowBox[{"e", "[", "1", "]"}], " ", 
         RowBox[{"e", "[", "2", "]"}]}], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["\[Mu]", "4"], " ", 
         SuperscriptBox["\[CapitalOmega]", "2"], " ", 
         RowBox[{"e", "[", "1", "]"}], " ", 
         RowBox[{"e", "[", "2", "]"}]}], "-", 
        RowBox[{"4", " ", 
         SuperscriptBox["\[Lambda]", "2"], " ", 
         SuperscriptBox["\[Mu]", "4"], " ", 
         SuperscriptBox["\[CapitalOmega]", "2"], " ", 
         RowBox[{"e", "[", "1", "]"}], " ", 
         RowBox[{"e", "[", "2", "]"}]}], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["\[Lambda]", "4"], " ", 
         SuperscriptBox["\[Mu]", "4"], " ", 
         SuperscriptBox["\[CapitalOmega]", "2"], " ", 
         RowBox[{"e", "[", "1", "]"}], " ", 
         RowBox[{"e", "[", "2", "]"}]}], "+", 
        SuperscriptBox[
         RowBox[{"e", "[", "2", "]"}], "2"], "-", 
        RowBox[{
         SuperscriptBox["\[Lambda]", "2"], " ", 
         SuperscriptBox[
          RowBox[{"e", "[", "2", "]"}], "2"]}], "-", 
        RowBox[{
         SuperscriptBox["\[Mu]", "2"], " ", 
         SuperscriptBox[
          RowBox[{"e", "[", "2", "]"}], "2"]}], "+", 
        RowBox[{
         SuperscriptBox["\[Lambda]", "2"], " ", 
         SuperscriptBox["\[Mu]", "2"], " ", 
         SuperscriptBox[
          RowBox[{"e", "[", "2", "]"}], "2"]}], "+", 
        RowBox[{
         SuperscriptBox["\[CapitalOmega]", "2"], " ", 
         SuperscriptBox[
          RowBox[{"e", "[", "2", "]"}], "2"]}], "-", 
        RowBox[{"2", " ", 
         SuperscriptBox["\[Lambda]", "2"], " ", 
         SuperscriptBox["\[CapitalOmega]", "2"], " ", 
         SuperscriptBox[
          RowBox[{"e", "[", "2", "]"}], "2"]}], "+", 
        RowBox[{
         SuperscriptBox["\[Lambda]", "4"], " ", 
         SuperscriptBox["\[CapitalOmega]", "2"], " ", 
         SuperscriptBox[
          RowBox[{"e", "[", "2", "]"}], "2"]}], "-", 
        RowBox[{"2", " ", 
         SuperscriptBox["\[Mu]", "2"], " ", 
         SuperscriptBox["\[CapitalOmega]", "2"], " ", 
         SuperscriptBox[
          RowBox[{"e", "[", "2", "]"}], "2"]}], "+", 
        RowBox[{"4", " ", 
         SuperscriptBox["\[Lambda]", "2"], " ", 
         SuperscriptBox["\[Mu]", "2"], " ", 
         SuperscriptBox["\[CapitalOmega]", "2"], " ", 
         SuperscriptBox[
          RowBox[{"e", "[", "2", "]"}], "2"]}], "-", 
        RowBox[{"2", " ", 
         SuperscriptBox["\[Lambda]", "4"], " ", 
         SuperscriptBox["\[Mu]", "2"], " ", 
         SuperscriptBox["\[CapitalOmega]", "2"], " ", 
         SuperscriptBox[
          RowBox[{"e", "[", "2", "]"}], "2"]}], "+", 
        RowBox[{
         SuperscriptBox["\[Mu]", "4"], " ", 
         SuperscriptBox["\[CapitalOmega]", "2"], " ", 
         SuperscriptBox[
          RowBox[{"e", "[", "2", "]"}], "2"]}], "-", 
        RowBox[{"2", " ", 
         SuperscriptBox["\[Lambda]", "2"], " ", 
         SuperscriptBox["\[Mu]", "4"], " ", 
         SuperscriptBox["\[CapitalOmega]", "2"], " ", 
         SuperscriptBox[
          RowBox[{"e", "[", "2", "]"}], "2"]}], "+", 
        RowBox[{
         SuperscriptBox["\[Lambda]", "4"], " ", 
         SuperscriptBox["\[Mu]", "4"], " ", 
         SuperscriptBox["\[CapitalOmega]", "2"], " ", 
         SuperscriptBox[
          RowBox[{"e", "[", "2", "]"}], "2"]}]}], ")"}]}], "+", 
     RowBox[{
      FractionBox["1", "r"], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"m", " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           SuperscriptBox["\[CapitalOmega]", "2"], "-", 
           RowBox[{
            SuperscriptBox["\[Lambda]", "2"], " ", 
            SuperscriptBox["\[CapitalOmega]", "2"]}], "-", 
           RowBox[{
            SuperscriptBox["\[Mu]", "2"], " ", 
            SuperscriptBox["\[CapitalOmega]", "2"]}], "+", 
           RowBox[{
            SuperscriptBox["\[Lambda]", "2"], " ", 
            SuperscriptBox["\[Mu]", "2"], " ", 
            SuperscriptBox["\[CapitalOmega]", "2"]}]}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"e", "[", "1", "]"}], "2"]}], "+", 
        RowBox[{"m", " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           SuperscriptBox["\[CapitalOmega]", "2"], "-", 
           RowBox[{
            SuperscriptBox["\[Lambda]", "2"], " ", 
            SuperscriptBox["\[CapitalOmega]", "2"]}], "-", 
           RowBox[{
            SuperscriptBox["\[Mu]", "2"], " ", 
            SuperscriptBox["\[CapitalOmega]", "2"]}], "+", 
           RowBox[{
            SuperscriptBox["\[Lambda]", "2"], " ", 
            SuperscriptBox["\[Mu]", "2"], " ", 
            SuperscriptBox["\[CapitalOmega]", "2"]}]}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"e", "[", "2", "]"}], "2"]}], "+", 
        RowBox[{
         RowBox[{"e", "[", "2", "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "\[ImaginaryI]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              SuperscriptBox["\[Lambda]", "2"]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              SuperscriptBox["\[Mu]", "2"]}], ")"}], " ", "\[CapitalOmega]", 
            " ", 
            RowBox[{"Csc", "[", "\[Theta]", "]"}], " ", 
            RowBox[{"e", "[", "3", "]"}]}], "+", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              SuperscriptBox["\[Lambda]", "2"]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              SuperscriptBox["\[Mu]", "2"]}], ")"}], " ", "\[CapitalOmega]", 
            " ", 
            RowBox[{"Csc", "[", "\[Theta]", "]"}], " ", 
            RowBox[{"e", "[", "4", "]"}]}]}], ")"}]}], "+", 
        RowBox[{
         RowBox[{"e", "[", "1", "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", "m", " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              SuperscriptBox["\[CapitalOmega]", "2"], "-", 
              RowBox[{
               SuperscriptBox["\[Lambda]", "2"], " ", 
               SuperscriptBox["\[CapitalOmega]", "2"]}], "-", 
              RowBox[{
               SuperscriptBox["\[Mu]", "2"], " ", 
               SuperscriptBox["\[CapitalOmega]", "2"]}], "+", 
              RowBox[{
               SuperscriptBox["\[Lambda]", "2"], " ", 
               SuperscriptBox["\[Mu]", "2"], " ", 
               SuperscriptBox["\[CapitalOmega]", "2"]}]}], ")"}], " ", 
            RowBox[{"e", "[", "2", "]"}]}], "-", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              SuperscriptBox["\[Lambda]", "2"]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              SuperscriptBox["\[Mu]", "2"]}], ")"}], " ", "\[CapitalOmega]", 
            " ", 
            RowBox[{"Csc", "[", "\[Theta]", "]"}], " ", 
            RowBox[{"e", "[", "3", "]"}]}], "+", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              SuperscriptBox["\[Lambda]", "2"]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              SuperscriptBox["\[Mu]", "2"]}], ")"}], " ", "\[CapitalOmega]", 
            " ", 
            RowBox[{"Csc", "[", "\[Theta]", "]"}], " ", 
            RowBox[{"e", "[", "4", "]"}]}]}], ")"}]}]}], ")"}]}], "+", 
     RowBox[{
      FractionBox["1", 
       SuperscriptBox["r", "2"]], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", 
          FractionBox["1", "2"]}], " ", 
         RowBox[{"(", 
          RowBox[{"a", "-", 
           RowBox[{"2", " ", "m"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"a", "+", 
           RowBox[{"2", " ", "m"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           SuperscriptBox["\[CapitalOmega]", "2"], "-", 
           RowBox[{
            SuperscriptBox["\[Lambda]", "2"], " ", 
            SuperscriptBox["\[CapitalOmega]", "2"]}], "-", 
           RowBox[{
            SuperscriptBox["\[Mu]", "2"], " ", 
            SuperscriptBox["\[CapitalOmega]", "2"]}], "+", 
           RowBox[{
            SuperscriptBox["\[Lambda]", "2"], " ", 
            SuperscriptBox["\[Mu]", "2"], " ", 
            SuperscriptBox["\[CapitalOmega]", "2"]}]}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"e", "[", "1", "]"}], "2"]}], "-", 
        RowBox[{
         FractionBox["1", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"a", "-", 
           RowBox[{"2", " ", "m"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"a", "+", 
           RowBox[{"2", " ", "m"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           SuperscriptBox["\[CapitalOmega]", "2"], "-", 
           RowBox[{
            SuperscriptBox["\[Lambda]", "2"], " ", 
            SuperscriptBox["\[CapitalOmega]", "2"]}], "-", 
           RowBox[{
            SuperscriptBox["\[Mu]", "2"], " ", 
            SuperscriptBox["\[CapitalOmega]", "2"]}], "+", 
           RowBox[{
            SuperscriptBox["\[Lambda]", "2"], " ", 
            SuperscriptBox["\[Mu]", "2"], " ", 
            SuperscriptBox["\[CapitalOmega]", "2"]}]}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"e", "[", "2", "]"}], "2"]}], "-", 
        RowBox[{
         FractionBox["1", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["\[Lambda]", "2"]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["\[Mu]", "2"]}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"Csc", "[", "\[Theta]", "]"}], "2"], " ", 
         SuperscriptBox[
          RowBox[{"e", "[", "3", "]"}], "2"]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["\[Lambda]", "2"]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["\[Mu]", "2"]}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"Csc", "[", "\[Theta]", "]"}], "2"], " ", 
         RowBox[{"e", "[", "3", "]"}], " ", 
         RowBox[{"e", "[", "4", "]"}]}], "-", 
        RowBox[{
         FractionBox["1", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["\[Lambda]", "2"]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["\[Mu]", "2"]}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"Csc", "[", "\[Theta]", "]"}], "2"], " ", 
         SuperscriptBox[
          RowBox[{"e", "[", "4", "]"}], "2"]}], "+", 
        RowBox[{
         RowBox[{"e", "[", "2", "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"b", "-", "m"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              SuperscriptBox["\[Lambda]", "2"]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              SuperscriptBox["\[Mu]", "2"]}], ")"}], " ", "\[CapitalOmega]", 
            " ", 
            RowBox[{"Csc", "[", "\[Theta]", "]"}], " ", 
            RowBox[{"e", "[", "3", "]"}]}], "-", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"b", "-", "m"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              SuperscriptBox["\[Lambda]", "2"]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              SuperscriptBox["\[Mu]", "2"]}], ")"}], " ", "\[CapitalOmega]", 
            " ", 
            RowBox[{"Csc", "[", "\[Theta]", "]"}], " ", 
            RowBox[{"e", "[", "4", "]"}]}]}], ")"}]}], "+", 
        RowBox[{
         RowBox[{"e", "[", "1", "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", 
             RowBox[{"(", 
              RowBox[{"a", "-", 
               RowBox[{"2", " ", "m"}]}], ")"}]}], " ", 
            RowBox[{"(", 
             RowBox[{"a", "+", 
              RowBox[{"2", " ", "m"}]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              SuperscriptBox["\[CapitalOmega]", "2"], "-", 
              RowBox[{
               SuperscriptBox["\[Lambda]", "2"], " ", 
               SuperscriptBox["\[CapitalOmega]", "2"]}], "-", 
              RowBox[{
               SuperscriptBox["\[Mu]", "2"], " ", 
               SuperscriptBox["\[CapitalOmega]", "2"]}], "+", 
              RowBox[{
               SuperscriptBox["\[Lambda]", "2"], " ", 
               SuperscriptBox["\[Mu]", "2"], " ", 
               SuperscriptBox["\[CapitalOmega]", "2"]}]}], ")"}], " ", 
            RowBox[{"e", "[", "2", "]"}]}], "+", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"b", "-", "m"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              SuperscriptBox["\[Lambda]", "2"]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              SuperscriptBox["\[Mu]", "2"]}], ")"}], " ", "\[CapitalOmega]", 
            " ", 
            RowBox[{"Csc", "[", "\[Theta]", "]"}], " ", 
            RowBox[{"e", "[", "3", "]"}]}], "-", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"b", "-", "m"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              SuperscriptBox["\[Lambda]", "2"]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              SuperscriptBox["\[Mu]", "2"]}], ")"}], " ", "\[CapitalOmega]", 
            " ", 
            RowBox[{"Csc", "[", "\[Theta]", "]"}], " ", 
            RowBox[{"e", "[", "4", "]"}]}]}], ")"}]}]}], ")"}]}], "+", 
     RowBox[{
      FractionBox["1", 
       SuperscriptBox["r", "3"]], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "2"}], " ", "m", " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["a", "2"], "-", 
           RowBox[{"2", " ", 
            SuperscriptBox["m", "2"]}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           SuperscriptBox["\[CapitalOmega]", "2"], "-", 
           RowBox[{
            SuperscriptBox["\[Lambda]", "2"], " ", 
            SuperscriptBox["\[CapitalOmega]", "2"]}], "-", 
           RowBox[{
            SuperscriptBox["\[Mu]", "2"], " ", 
            SuperscriptBox["\[CapitalOmega]", "2"]}], "+", 
           RowBox[{
            SuperscriptBox["\[Lambda]", "2"], " ", 
            SuperscriptBox["\[Mu]", "2"], " ", 
            SuperscriptBox["\[CapitalOmega]", "2"]}]}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"e", "[", "1", "]"}], "2"]}], "-", 
        RowBox[{"2", " ", "m", " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["a", "2"], "-", 
           RowBox[{"2", " ", 
            SuperscriptBox["m", "2"]}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           SuperscriptBox["\[CapitalOmega]", "2"], "-", 
           RowBox[{
            SuperscriptBox["\[Lambda]", "2"], " ", 
            SuperscriptBox["\[CapitalOmega]", "2"]}], "-", 
           RowBox[{
            SuperscriptBox["\[Mu]", "2"], " ", 
            SuperscriptBox["\[CapitalOmega]", "2"]}], "+", 
           RowBox[{
            SuperscriptBox["\[Lambda]", "2"], " ", 
            SuperscriptBox["\[Mu]", "2"], " ", 
            SuperscriptBox["\[CapitalOmega]", "2"]}]}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"e", "[", "2", "]"}], "2"]}], "+", 
        RowBox[{"b", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["\[Lambda]", "2"]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["\[Mu]", "2"]}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"Csc", "[", "\[Theta]", "]"}], "2"], " ", 
         SuperscriptBox[
          RowBox[{"e", "[", "3", "]"}], "2"]}], "-", 
        RowBox[{"2", " ", "b", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["\[Lambda]", "2"]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["\[Mu]", "2"]}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"Csc", "[", "\[Theta]", "]"}], "2"], " ", 
         RowBox[{"e", "[", "3", "]"}], " ", 
         RowBox[{"e", "[", "4", "]"}]}], "+", 
        RowBox[{"b", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["\[Lambda]", "2"]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["\[Mu]", "2"]}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"Csc", "[", "\[Theta]", "]"}], "2"], " ", 
         SuperscriptBox[
          RowBox[{"e", "[", "4", "]"}], "2"]}], "+", 
        RowBox[{
         RowBox[{"e", "[", "2", "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            FractionBox["1", "2"], " ", "\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["a", "2"], "-", 
              SuperscriptBox["b", "2"], "+", 
              RowBox[{"2", " ", "b", " ", "m"}], "-", 
              RowBox[{"3", " ", 
               SuperscriptBox["m", "2"]}]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              SuperscriptBox["\[Lambda]", "2"]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              SuperscriptBox["\[Mu]", "2"]}], ")"}], " ", "\[CapitalOmega]", 
            " ", 
            RowBox[{"Csc", "[", "\[Theta]", "]"}], " ", 
            RowBox[{"e", "[", "3", "]"}]}], "-", 
           RowBox[{
            FractionBox["1", "2"], " ", "\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["a", "2"], "-", 
              SuperscriptBox["b", "2"], "+", 
              RowBox[{"2", " ", "b", " ", "m"}], "-", 
              RowBox[{"3", " ", 
               SuperscriptBox["m", "2"]}]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              SuperscriptBox["\[Lambda]", "2"]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              SuperscriptBox["\[Mu]", "2"]}], ")"}], " ", "\[CapitalOmega]", 
            " ", 
            RowBox[{"Csc", "[", "\[Theta]", "]"}], " ", 
            RowBox[{"e", "[", "4", "]"}]}]}], ")"}]}], "+", 
        RowBox[{
         RowBox[{"e", "[", "1", "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "4"}], " ", "m", " ", 
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["a", "2"], "-", 
              RowBox[{"2", " ", 
               SuperscriptBox["m", "2"]}]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              SuperscriptBox["\[CapitalOmega]", "2"], "-", 
              RowBox[{
               SuperscriptBox["\[Lambda]", "2"], " ", 
               SuperscriptBox["\[CapitalOmega]", "2"]}], "-", 
              RowBox[{
               SuperscriptBox["\[Mu]", "2"], " ", 
               SuperscriptBox["\[CapitalOmega]", "2"]}], "+", 
              RowBox[{
               SuperscriptBox["\[Lambda]", "2"], " ", 
               SuperscriptBox["\[Mu]", "2"], " ", 
               SuperscriptBox["\[CapitalOmega]", "2"]}]}], ")"}], " ", 
            RowBox[{"e", "[", "2", "]"}]}], "+", 
           RowBox[{
            FractionBox["1", "2"], " ", "\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["a", "2"], "-", 
              SuperscriptBox["b", "2"], "+", 
              RowBox[{"2", " ", "b", " ", "m"}], "-", 
              RowBox[{"3", " ", 
               SuperscriptBox["m", "2"]}]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              SuperscriptBox["\[Lambda]", "2"]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              SuperscriptBox["\[Mu]", "2"]}], ")"}], " ", "\[CapitalOmega]", 
            " ", 
            RowBox[{"Csc", "[", "\[Theta]", "]"}], " ", 
            RowBox[{"e", "[", "3", "]"}]}], "-", 
           RowBox[{
            FractionBox["1", "2"], " ", "\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["a", "2"], "-", 
              SuperscriptBox["b", "2"], "+", 
              RowBox[{"2", " ", "b", " ", "m"}], "-", 
              RowBox[{"3", " ", 
               SuperscriptBox["m", "2"]}]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              SuperscriptBox["\[Lambda]", "2"]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              SuperscriptBox["\[Mu]", "2"]}], ")"}], " ", "\[CapitalOmega]", 
            " ", 
            RowBox[{"Csc", "[", "\[Theta]", "]"}], " ", 
            RowBox[{"e", "[", "4", "]"}]}]}], ")"}]}]}], ")"}]}], "+", 
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", 
        FractionBox["1", "r"], "]"}], "4"],
      SeriesData[$CellContext`r, 
       DirectedInfinity[1], {}, 0, 4, 1],
      Editable->False]}],
    SeriesData[$CellContext`r, 
     DirectedInfinity[1], {
     Rational[1, 
        2] (-1 + $CellContext`\[Lambda]^2)^(-1) (-1 + \
$CellContext`\[Mu]^2)^(-1) (
       2 $CellContext`\[Lambda]^2 $CellContext`d[$CellContext`\[Lambda]]^2 - 
       2 $CellContext`\[Mu]^2 $CellContext`d[$CellContext`\[Lambda]]^2 - 
       2 $CellContext`\[Lambda]^2 $CellContext`\[Mu]^2 \
$CellContext`d[$CellContext`\[Lambda]]^2 + 
       2 $CellContext`\[Mu]^4 $CellContext`d[$CellContext`\[Lambda]]^2 - 
       2 $CellContext`\[Lambda]^2 $CellContext`d[$CellContext`\[Mu]]^2 + 
       2 $CellContext`\[Lambda]^4 $CellContext`d[$CellContext`\[Mu]]^2 + 
       2 $CellContext`\[Mu]^2 $CellContext`d[$CellContext`\[Mu]]^2 - 
       2 $CellContext`\[Lambda]^2 $CellContext`\[Mu]^2 \
$CellContext`d[$CellContext`\[Mu]]^2 + $CellContext`e[
         1]^2 - $CellContext`\[Lambda]^2 $CellContext`e[
         1]^2 - $CellContext`\[Mu]^2 $CellContext`e[
         1]^2 + $CellContext`\[Lambda]^2 $CellContext`\[Mu]^2 $CellContext`e[
          1]^2 + $CellContext`\[CapitalOmega]^2 $CellContext`e[1]^2 - 
       2 $CellContext`\[Lambda]^2 $CellContext`\[CapitalOmega]^2 \
$CellContext`e[
         1]^2 + $CellContext`\[Lambda]^4 $CellContext`\[CapitalOmega]^2 \
$CellContext`e[1]^2 - 
       2 $CellContext`\[Mu]^2 $CellContext`\[CapitalOmega]^2 $CellContext`e[
         1]^2 + 4 $CellContext`\[Lambda]^2 $CellContext`\[Mu]^2 $CellContext`\
\[CapitalOmega]^2 $CellContext`e[1]^2 - 
       2 $CellContext`\[Lambda]^4 $CellContext`\[Mu]^2 $CellContext`\
\[CapitalOmega]^2 $CellContext`e[
         1]^2 + $CellContext`\[Mu]^4 $CellContext`\[CapitalOmega]^2 \
$CellContext`e[1]^2 - 
       2 $CellContext`\[Lambda]^2 $CellContext`\[Mu]^4 $CellContext`\
\[CapitalOmega]^2 $CellContext`e[
         1]^2 + $CellContext`\[Lambda]^4 $CellContext`\[Mu]^4 $CellContext`\
\[CapitalOmega]^2 $CellContext`e[1]^2 + 2 $CellContext`e[1] $CellContext`e[2] - 
       2 $CellContext`\[Lambda]^2 $CellContext`e[1] $CellContext`e[2] - 
       2 $CellContext`\[Mu]^2 $CellContext`e[1] $CellContext`e[2] + 
       2 $CellContext`\[Lambda]^2 $CellContext`\[Mu]^2 $CellContext`e[
         1] $CellContext`e[2] + 
       2 $CellContext`\[CapitalOmega]^2 $CellContext`e[1] $CellContext`e[2] - 
       4 $CellContext`\[Lambda]^2 $CellContext`\[CapitalOmega]^2 \
$CellContext`e[1] $CellContext`e[2] + 
       2 $CellContext`\[Lambda]^4 $CellContext`\[CapitalOmega]^2 \
$CellContext`e[1] $CellContext`e[2] - 
       4 $CellContext`\[Mu]^2 $CellContext`\[CapitalOmega]^2 $CellContext`e[
        1] $CellContext`e[2] + 
       8 $CellContext`\[Lambda]^2 $CellContext`\[Mu]^2 $CellContext`\
\[CapitalOmega]^2 $CellContext`e[1] $CellContext`e[2] - 
       4 $CellContext`\[Lambda]^4 $CellContext`\[Mu]^2 $CellContext`\
\[CapitalOmega]^2 $CellContext`e[1] $CellContext`e[2] + 
       2 $CellContext`\[Mu]^4 $CellContext`\[CapitalOmega]^2 $CellContext`e[
         1] $CellContext`e[2] - 
       4 $CellContext`\[Lambda]^2 $CellContext`\[Mu]^4 $CellContext`\
\[CapitalOmega]^2 $CellContext`e[1] $CellContext`e[2] + 
       2 $CellContext`\[Lambda]^4 $CellContext`\[Mu]^4 $CellContext`\
\[CapitalOmega]^2 $CellContext`e[1] $CellContext`e[2] + $CellContext`e[
         2]^2 - $CellContext`\[Lambda]^2 $CellContext`e[
         2]^2 - $CellContext`\[Mu]^2 $CellContext`e[
         2]^2 + $CellContext`\[Lambda]^2 $CellContext`\[Mu]^2 $CellContext`e[
          2]^2 + $CellContext`\[CapitalOmega]^2 $CellContext`e[2]^2 - 
       2 $CellContext`\[Lambda]^2 $CellContext`\[CapitalOmega]^2 \
$CellContext`e[
         2]^2 + $CellContext`\[Lambda]^4 $CellContext`\[CapitalOmega]^2 \
$CellContext`e[2]^2 - 
       2 $CellContext`\[Mu]^2 $CellContext`\[CapitalOmega]^2 $CellContext`e[
         2]^2 + 4 $CellContext`\[Lambda]^2 $CellContext`\[Mu]^2 $CellContext`\
\[CapitalOmega]^2 $CellContext`e[2]^2 - 
       2 $CellContext`\[Lambda]^4 $CellContext`\[Mu]^2 $CellContext`\
\[CapitalOmega]^2 $CellContext`e[
         2]^2 + $CellContext`\[Mu]^4 $CellContext`\[CapitalOmega]^2 \
$CellContext`e[2]^2 - 
       2 $CellContext`\[Lambda]^2 $CellContext`\[Mu]^4 $CellContext`\
\[CapitalOmega]^2 $CellContext`e[
         2]^2 + $CellContext`\[Lambda]^4 $CellContext`\[Mu]^4 $CellContext`\
\[CapitalOmega]^2 $CellContext`e[2]^2), $CellContext`m (
        1 + $CellContext`\[CapitalOmega]^2 - $CellContext`\[Lambda]^2 \
$CellContext`\[CapitalOmega]^2 - $CellContext`\[Mu]^2 $CellContext`\
\[CapitalOmega]^2 + $CellContext`\[Lambda]^2 $CellContext`\[Mu]^2 \
$CellContext`\[CapitalOmega]^2) $CellContext`e[1]^2 + $CellContext`m (
        1 + $CellContext`\[CapitalOmega]^2 - $CellContext`\[Lambda]^2 \
$CellContext`\[CapitalOmega]^2 - $CellContext`\[Mu]^2 $CellContext`\
\[CapitalOmega]^2 + $CellContext`\[Lambda]^2 $CellContext`\[Mu]^2 \
$CellContext`\[CapitalOmega]^2) $CellContext`e[2]^2 + $CellContext`e[2] (
        Complex[0, -1] (-1 + $CellContext`\[Lambda]^2) (-1 + $CellContext`\
\[Mu]^2) $CellContext`\[CapitalOmega] 
         Csc[$CellContext`\[Theta]] $CellContext`e[3] + 
        Complex[0, 
           1] (-1 + $CellContext`\[Lambda]^2) (-1 + $CellContext`\[Mu]^2) \
$CellContext`\[CapitalOmega] 
         Csc[$CellContext`\[Theta]] $CellContext`e[4]) + $CellContext`e[1] (
        2 $CellContext`m (
          1 + $CellContext`\[CapitalOmega]^2 - $CellContext`\[Lambda]^2 \
$CellContext`\[CapitalOmega]^2 - $CellContext`\[Mu]^2 $CellContext`\
\[CapitalOmega]^2 + $CellContext`\[Lambda]^2 $CellContext`\[Mu]^2 \
$CellContext`\[CapitalOmega]^2) $CellContext`e[2] + 
        Complex[0, -1] (-1 + $CellContext`\[Lambda]^2) (-1 + $CellContext`\
\[Mu]^2) $CellContext`\[CapitalOmega] 
         Csc[$CellContext`\[Theta]] $CellContext`e[3] + 
        Complex[0, 
           1] (-1 + $CellContext`\[Lambda]^2) (-1 + $CellContext`\[Mu]^2) \
$CellContext`\[CapitalOmega] Csc[$CellContext`\[Theta]] $CellContext`e[4]), 
      Rational[-1, 2] ($CellContext`a - 2 $CellContext`m) ($CellContext`a + 
        2 $CellContext`m) (
        1 + $CellContext`\[CapitalOmega]^2 - $CellContext`\[Lambda]^2 \
$CellContext`\[CapitalOmega]^2 - $CellContext`\[Mu]^2 $CellContext`\
\[CapitalOmega]^2 + $CellContext`\[Lambda]^2 $CellContext`\[Mu]^2 \
$CellContext`\[CapitalOmega]^2) $CellContext`e[1]^2 + 
      Rational[-1, 2] ($CellContext`a - 2 $CellContext`m) ($CellContext`a + 
        2 $CellContext`m) (
        1 + $CellContext`\[CapitalOmega]^2 - $CellContext`\[Lambda]^2 \
$CellContext`\[CapitalOmega]^2 - $CellContext`\[Mu]^2 $CellContext`\
\[CapitalOmega]^2 + $CellContext`\[Lambda]^2 $CellContext`\[Mu]^2 \
$CellContext`\[CapitalOmega]^2) $CellContext`e[2]^2 + 
      Rational[-1, 
         2] (-1 + $CellContext`\[Lambda]^2) (-1 + $CellContext`\[Mu]^2) 
       Csc[$CellContext`\[Theta]]^2 $CellContext`e[
         3]^2 + (-1 + $CellContext`\[Lambda]^2) (-1 + $CellContext`\[Mu]^2) 
       Csc[$CellContext`\[Theta]]^2 $CellContext`e[3] $CellContext`e[4] + 
      Rational[-1, 
         2] (-1 + $CellContext`\[Lambda]^2) (-1 + $CellContext`\[Mu]^2) 
       Csc[$CellContext`\[Theta]]^2 $CellContext`e[4]^2 + $CellContext`e[2] (
        Complex[0, 
           1] ($CellContext`b - $CellContext`m) (-1 + \
$CellContext`\[Lambda]^2) (-1 + $CellContext`\[Mu]^2) $CellContext`\
\[CapitalOmega] Csc[$CellContext`\[Theta]] $CellContext`e[3] + 
        Complex[0, -1] ($CellContext`b - $CellContext`m) (-1 + $CellContext`\
\[Lambda]^2) (-1 + $CellContext`\[Mu]^2) $CellContext`\[CapitalOmega] 
         Csc[$CellContext`\[Theta]] $CellContext`e[4]) + $CellContext`e[
        1] (-($CellContext`a - 2 $CellContext`m) ($CellContext`a + 
          2 $CellContext`m) (
          1 + $CellContext`\[CapitalOmega]^2 - $CellContext`\[Lambda]^2 \
$CellContext`\[CapitalOmega]^2 - $CellContext`\[Mu]^2 $CellContext`\
\[CapitalOmega]^2 + $CellContext`\[Lambda]^2 $CellContext`\[Mu]^2 \
$CellContext`\[CapitalOmega]^2) $CellContext`e[2] + 
        Complex[0, 
           1] ($CellContext`b - $CellContext`m) (-1 + \
$CellContext`\[Lambda]^2) (-1 + $CellContext`\[Mu]^2) $CellContext`\
\[CapitalOmega] Csc[$CellContext`\[Theta]] $CellContext`e[3] + 
        Complex[
          0, -1] ($CellContext`b - $CellContext`m) (-1 + $CellContext`\
\[Lambda]^2) (-1 + $CellContext`\[Mu]^2) $CellContext`\[CapitalOmega] 
         Csc[$CellContext`\[Theta]] $CellContext`e[
          4]), (-2) $CellContext`m ($CellContext`a^2 - 2 $CellContext`m^2) (
        1 + $CellContext`\[CapitalOmega]^2 - $CellContext`\[Lambda]^2 \
$CellContext`\[CapitalOmega]^2 - $CellContext`\[Mu]^2 $CellContext`\
\[CapitalOmega]^2 + $CellContext`\[Lambda]^2 $CellContext`\[Mu]^2 \
$CellContext`\[CapitalOmega]^2) $CellContext`e[1]^2 - 
      2 $CellContext`m ($CellContext`a^2 - 2 $CellContext`m^2) (
       1 + $CellContext`\[CapitalOmega]^2 - $CellContext`\[Lambda]^2 \
$CellContext`\[CapitalOmega]^2 - $CellContext`\[Mu]^2 $CellContext`\
\[CapitalOmega]^2 + $CellContext`\[Lambda]^2 $CellContext`\[Mu]^2 \
$CellContext`\[CapitalOmega]^2) $CellContext`e[
        2]^2 + $CellContext`b (-1 + $CellContext`\[Lambda]^2) (-1 + \
$CellContext`\[Mu]^2) Csc[$CellContext`\[Theta]]^2 $CellContext`e[3]^2 - 
      2 $CellContext`b (-1 + $CellContext`\[Lambda]^2) (-1 + $CellContext`\
\[Mu]^2) Csc[$CellContext`\[Theta]]^2 $CellContext`e[3] $CellContext`e[
       4] + $CellContext`b (-1 + $CellContext`\[Lambda]^2) (-1 + \
$CellContext`\[Mu]^2) 
       Csc[$CellContext`\[Theta]]^2 $CellContext`e[4]^2 + $CellContext`e[2] (
        Complex[0, 
           Rational[1, 2]] ($CellContext`a^2 - $CellContext`b^2 + 
          2 $CellContext`b $CellContext`m - 
          3 $CellContext`m^2) (-1 + $CellContext`\[Lambda]^2) (-1 + \
$CellContext`\[Mu]^2) $CellContext`\[CapitalOmega] 
         Csc[$CellContext`\[Theta]] $CellContext`e[3] + Complex[0, 
           Rational[-1, 2]] ($CellContext`a^2 - $CellContext`b^2 + 
          2 $CellContext`b $CellContext`m - 
          3 $CellContext`m^2) (-1 + $CellContext`\[Lambda]^2) (-1 + \
$CellContext`\[Mu]^2) $CellContext`\[CapitalOmega] 
         Csc[$CellContext`\[Theta]] $CellContext`e[4]) + $CellContext`e[
        1] ((-4) $CellContext`m ($CellContext`a^2 - 2 $CellContext`m^2) (
          1 + $CellContext`\[CapitalOmega]^2 - $CellContext`\[Lambda]^2 \
$CellContext`\[CapitalOmega]^2 - $CellContext`\[Mu]^2 $CellContext`\
\[CapitalOmega]^2 + $CellContext`\[Lambda]^2 $CellContext`\[Mu]^2 \
$CellContext`\[CapitalOmega]^2) $CellContext`e[2] + Complex[0, 
           Rational[1, 2]] ($CellContext`a^2 - $CellContext`b^2 + 
          2 $CellContext`b $CellContext`m - 
          3 $CellContext`m^2) (-1 + $CellContext`\[Lambda]^2) (-1 + \
$CellContext`\[Mu]^2) $CellContext`\[CapitalOmega] 
         Csc[$CellContext`\[Theta]] $CellContext`e[3] + Complex[0, 
           Rational[-1, 2]] ($CellContext`a^2 - $CellContext`b^2 + 
          2 $CellContext`b $CellContext`m - 
          3 $CellContext`m^2) (-1 + $CellContext`\[Lambda]^2) (-1 + \
$CellContext`\[Mu]^2) $CellContext`\[CapitalOmega] 
         Csc[$CellContext`\[Theta]] $CellContext`e[4])}, 0, 4, 1],
    Editable->False]}],
  SequenceForm["\!\(\*SuperscriptBox[\(ds\), \(2\)]\) = ", 
   SeriesData[$CellContext`r, 
    DirectedInfinity[1], {
    Rational[1, 
       2] (-1 + $CellContext`\[Lambda]^2)^(-1) (-1 + \
$CellContext`\[Mu]^2)^(-1) (
      2 $CellContext`\[Lambda]^2 $CellContext`d[$CellContext`\[Lambda]]^2 - 
      2 $CellContext`\[Mu]^2 $CellContext`d[$CellContext`\[Lambda]]^2 - 
      2 $CellContext`\[Lambda]^2 $CellContext`\[Mu]^2 \
$CellContext`d[$CellContext`\[Lambda]]^2 + 
      2 $CellContext`\[Mu]^4 $CellContext`d[$CellContext`\[Lambda]]^2 - 
      2 $CellContext`\[Lambda]^2 $CellContext`d[$CellContext`\[Mu]]^2 + 
      2 $CellContext`\[Lambda]^4 $CellContext`d[$CellContext`\[Mu]]^2 + 
      2 $CellContext`\[Mu]^2 $CellContext`d[$CellContext`\[Mu]]^2 - 
      2 $CellContext`\[Lambda]^2 $CellContext`\[Mu]^2 \
$CellContext`d[$CellContext`\[Mu]]^2 + $CellContext`e[
        1]^2 - $CellContext`\[Lambda]^2 $CellContext`e[
        1]^2 - $CellContext`\[Mu]^2 $CellContext`e[
        1]^2 + $CellContext`\[Lambda]^2 $CellContext`\[Mu]^2 $CellContext`e[
         1]^2 + $CellContext`\[CapitalOmega]^2 $CellContext`e[1]^2 - 
      2 $CellContext`\[Lambda]^2 $CellContext`\[CapitalOmega]^2 \
$CellContext`e[
        1]^2 + $CellContext`\[Lambda]^4 $CellContext`\[CapitalOmega]^2 \
$CellContext`e[1]^2 - 
      2 $CellContext`\[Mu]^2 $CellContext`\[CapitalOmega]^2 $CellContext`e[
        1]^2 + 4 $CellContext`\[Lambda]^2 $CellContext`\[Mu]^2 $CellContext`\
\[CapitalOmega]^2 $CellContext`e[1]^2 - 
      2 $CellContext`\[Lambda]^4 $CellContext`\[Mu]^2 $CellContext`\
\[CapitalOmega]^2 $CellContext`e[
        1]^2 + $CellContext`\[Mu]^4 $CellContext`\[CapitalOmega]^2 \
$CellContext`e[1]^2 - 
      2 $CellContext`\[Lambda]^2 $CellContext`\[Mu]^4 $CellContext`\
\[CapitalOmega]^2 $CellContext`e[
        1]^2 + $CellContext`\[Lambda]^4 $CellContext`\[Mu]^4 $CellContext`\
\[CapitalOmega]^2 $CellContext`e[1]^2 + 2 $CellContext`e[1] $CellContext`e[2] - 
      2 $CellContext`\[Lambda]^2 $CellContext`e[1] $CellContext`e[2] - 
      2 $CellContext`\[Mu]^2 $CellContext`e[1] $CellContext`e[2] + 
      2 $CellContext`\[Lambda]^2 $CellContext`\[Mu]^2 $CellContext`e[
        1] $CellContext`e[2] + 
      2 $CellContext`\[CapitalOmega]^2 $CellContext`e[1] $CellContext`e[2] - 
      4 $CellContext`\[Lambda]^2 $CellContext`\[CapitalOmega]^2 \
$CellContext`e[1] $CellContext`e[2] + 
      2 $CellContext`\[Lambda]^4 $CellContext`\[CapitalOmega]^2 \
$CellContext`e[1] $CellContext`e[2] - 
      4 $CellContext`\[Mu]^2 $CellContext`\[CapitalOmega]^2 $CellContext`e[
       1] $CellContext`e[2] + 
      8 $CellContext`\[Lambda]^2 $CellContext`\[Mu]^2 $CellContext`\
\[CapitalOmega]^2 $CellContext`e[1] $CellContext`e[2] - 
      4 $CellContext`\[Lambda]^4 $CellContext`\[Mu]^2 $CellContext`\
\[CapitalOmega]^2 $CellContext`e[1] $CellContext`e[2] + 
      2 $CellContext`\[Mu]^4 $CellContext`\[CapitalOmega]^2 $CellContext`e[
        1] $CellContext`e[2] - 
      4 $CellContext`\[Lambda]^2 $CellContext`\[Mu]^4 $CellContext`\
\[CapitalOmega]^2 $CellContext`e[1] $CellContext`e[2] + 
      2 $CellContext`\[Lambda]^4 $CellContext`\[Mu]^4 $CellContext`\
\[CapitalOmega]^2 $CellContext`e[1] $CellContext`e[2] + $CellContext`e[
        2]^2 - $CellContext`\[Lambda]^2 $CellContext`e[
        2]^2 - $CellContext`\[Mu]^2 $CellContext`e[
        2]^2 + $CellContext`\[Lambda]^2 $CellContext`\[Mu]^2 $CellContext`e[
         2]^2 + $CellContext`\[CapitalOmega]^2 $CellContext`e[2]^2 - 
      2 $CellContext`\[Lambda]^2 $CellContext`\[CapitalOmega]^2 \
$CellContext`e[
        2]^2 + $CellContext`\[Lambda]^4 $CellContext`\[CapitalOmega]^2 \
$CellContext`e[2]^2 - 
      2 $CellContext`\[Mu]^2 $CellContext`\[CapitalOmega]^2 $CellContext`e[
        2]^2 + 4 $CellContext`\[Lambda]^2 $CellContext`\[Mu]^2 $CellContext`\
\[CapitalOmega]^2 $CellContext`e[2]^2 - 
      2 $CellContext`\[Lambda]^4 $CellContext`\[Mu]^2 $CellContext`\
\[CapitalOmega]^2 $CellContext`e[
        2]^2 + $CellContext`\[Mu]^4 $CellContext`\[CapitalOmega]^2 \
$CellContext`e[2]^2 - 
      2 $CellContext`\[Lambda]^2 $CellContext`\[Mu]^4 $CellContext`\
\[CapitalOmega]^2 $CellContext`e[
        2]^2 + $CellContext`\[Lambda]^4 $CellContext`\[Mu]^4 $CellContext`\
\[CapitalOmega]^2 $CellContext`e[2]^2), $CellContext`m (
       1 + $CellContext`\[CapitalOmega]^2 - $CellContext`\[Lambda]^2 \
$CellContext`\[CapitalOmega]^2 - $CellContext`\[Mu]^2 $CellContext`\
\[CapitalOmega]^2 + $CellContext`\[Lambda]^2 $CellContext`\[Mu]^2 \
$CellContext`\[CapitalOmega]^2) $CellContext`e[1]^2 + $CellContext`m (
       1 + $CellContext`\[CapitalOmega]^2 - $CellContext`\[Lambda]^2 \
$CellContext`\[CapitalOmega]^2 - $CellContext`\[Mu]^2 $CellContext`\
\[CapitalOmega]^2 + $CellContext`\[Lambda]^2 $CellContext`\[Mu]^2 \
$CellContext`\[CapitalOmega]^2) $CellContext`e[2]^2 + $CellContext`e[2] (
       Complex[0, -1] (-1 + $CellContext`\[Lambda]^2) (-1 + \
$CellContext`\[Mu]^2) $CellContext`\[CapitalOmega] 
        Csc[$CellContext`\[Theta]] $CellContext`e[3] + 
       Complex[0, 
          1] (-1 + $CellContext`\[Lambda]^2) (-1 + $CellContext`\[Mu]^2) \
$CellContext`\[CapitalOmega] 
        Csc[$CellContext`\[Theta]] $CellContext`e[4]) + $CellContext`e[1] (
       2 $CellContext`m (
         1 + $CellContext`\[CapitalOmega]^2 - $CellContext`\[Lambda]^2 \
$CellContext`\[CapitalOmega]^2 - $CellContext`\[Mu]^2 $CellContext`\
\[CapitalOmega]^2 + $CellContext`\[Lambda]^2 $CellContext`\[Mu]^2 \
$CellContext`\[CapitalOmega]^2) $CellContext`e[2] + 
       Complex[0, -1] (-1 + $CellContext`\[Lambda]^2) (-1 + \
$CellContext`\[Mu]^2) $CellContext`\[CapitalOmega] 
        Csc[$CellContext`\[Theta]] $CellContext`e[3] + 
       Complex[0, 
          1] (-1 + $CellContext`\[Lambda]^2) (-1 + $CellContext`\[Mu]^2) \
$CellContext`\[CapitalOmega] Csc[$CellContext`\[Theta]] $CellContext`e[4]), 
     Rational[-1, 2] ($CellContext`a - 2 $CellContext`m) ($CellContext`a + 
       2 $CellContext`m) (
       1 + $CellContext`\[CapitalOmega]^2 - $CellContext`\[Lambda]^2 \
$CellContext`\[CapitalOmega]^2 - $CellContext`\[Mu]^2 $CellContext`\
\[CapitalOmega]^2 + $CellContext`\[Lambda]^2 $CellContext`\[Mu]^2 \
$CellContext`\[CapitalOmega]^2) $CellContext`e[1]^2 + 
     Rational[-1, 2] ($CellContext`a - 2 $CellContext`m) ($CellContext`a + 
       2 $CellContext`m) (
       1 + $CellContext`\[CapitalOmega]^2 - $CellContext`\[Lambda]^2 \
$CellContext`\[CapitalOmega]^2 - $CellContext`\[Mu]^2 $CellContext`\
\[CapitalOmega]^2 + $CellContext`\[Lambda]^2 $CellContext`\[Mu]^2 \
$CellContext`\[CapitalOmega]^2) $CellContext`e[2]^2 + 
     Rational[-1, 
        2] (-1 + $CellContext`\[Lambda]^2) (-1 + $CellContext`\[Mu]^2) 
      Csc[$CellContext`\[Theta]]^2 $CellContext`e[
        3]^2 + (-1 + $CellContext`\[Lambda]^2) (-1 + $CellContext`\[Mu]^2) 
      Csc[$CellContext`\[Theta]]^2 $CellContext`e[3] $CellContext`e[4] + 
     Rational[-1, 
        2] (-1 + $CellContext`\[Lambda]^2) (-1 + $CellContext`\[Mu]^2) 
      Csc[$CellContext`\[Theta]]^2 $CellContext`e[4]^2 + $CellContext`e[2] (
       Complex[0, 
          1] ($CellContext`b - $CellContext`m) (-1 + \
$CellContext`\[Lambda]^2) (-1 + $CellContext`\[Mu]^2) $CellContext`\
\[CapitalOmega] Csc[$CellContext`\[Theta]] $CellContext`e[3] + 
       Complex[0, -1] ($CellContext`b - $CellContext`m) (-1 + $CellContext`\
\[Lambda]^2) (-1 + $CellContext`\[Mu]^2) $CellContext`\[CapitalOmega] 
        Csc[$CellContext`\[Theta]] $CellContext`e[4]) + $CellContext`e[
       1] (-($CellContext`a - 2 $CellContext`m) ($CellContext`a + 
         2 $CellContext`m) (
         1 + $CellContext`\[CapitalOmega]^2 - $CellContext`\[Lambda]^2 \
$CellContext`\[CapitalOmega]^2 - $CellContext`\[Mu]^2 $CellContext`\
\[CapitalOmega]^2 + $CellContext`\[Lambda]^2 $CellContext`\[Mu]^2 \
$CellContext`\[CapitalOmega]^2) $CellContext`e[2] + 
       Complex[0, 
          1] ($CellContext`b - $CellContext`m) (-1 + \
$CellContext`\[Lambda]^2) (-1 + $CellContext`\[Mu]^2) $CellContext`\
\[CapitalOmega] Csc[$CellContext`\[Theta]] $CellContext`e[3] + 
       Complex[0, -1] ($CellContext`b - $CellContext`m) (-1 + $CellContext`\
\[Lambda]^2) (-1 + $CellContext`\[Mu]^2) $CellContext`\[CapitalOmega] 
        Csc[$CellContext`\[Theta]] $CellContext`e[
         4]), (-2) $CellContext`m ($CellContext`a^2 - 2 $CellContext`m^2) (
       1 + $CellContext`\[CapitalOmega]^2 - $CellContext`\[Lambda]^2 \
$CellContext`\[CapitalOmega]^2 - $CellContext`\[Mu]^2 $CellContext`\
\[CapitalOmega]^2 + $CellContext`\[Lambda]^2 $CellContext`\[Mu]^2 \
$CellContext`\[CapitalOmega]^2) $CellContext`e[1]^2 - 
     2 $CellContext`m ($CellContext`a^2 - 2 $CellContext`m^2) (
      1 + $CellContext`\[CapitalOmega]^2 - $CellContext`\[Lambda]^2 \
$CellContext`\[CapitalOmega]^2 - $CellContext`\[Mu]^2 $CellContext`\
\[CapitalOmega]^2 + $CellContext`\[Lambda]^2 $CellContext`\[Mu]^2 \
$CellContext`\[CapitalOmega]^2) $CellContext`e[
       2]^2 + $CellContext`b (-1 + $CellContext`\[Lambda]^2) (-1 + \
$CellContext`\[Mu]^2) Csc[$CellContext`\[Theta]]^2 $CellContext`e[3]^2 - 
     2 $CellContext`b (-1 + $CellContext`\[Lambda]^2) (-1 + \
$CellContext`\[Mu]^2) 
     Csc[$CellContext`\[Theta]]^2 $CellContext`e[3] $CellContext`e[
      4] + $CellContext`b (-1 + $CellContext`\[Lambda]^2) (-1 + $CellContext`\
\[Mu]^2) Csc[$CellContext`\[Theta]]^2 $CellContext`e[4]^2 + $CellContext`e[
       2] (Complex[0, 
          Rational[1, 2]] ($CellContext`a^2 - $CellContext`b^2 + 
         2 $CellContext`b $CellContext`m - 
         3 $CellContext`m^2) (-1 + $CellContext`\[Lambda]^2) (-1 + \
$CellContext`\[Mu]^2) $CellContext`\[CapitalOmega] 
        Csc[$CellContext`\[Theta]] $CellContext`e[3] + Complex[0, 
          Rational[-1, 2]] ($CellContext`a^2 - $CellContext`b^2 + 
         2 $CellContext`b $CellContext`m - 
         3 $CellContext`m^2) (-1 + $CellContext`\[Lambda]^2) (-1 + \
$CellContext`\[Mu]^2) $CellContext`\[CapitalOmega] 
        Csc[$CellContext`\[Theta]] $CellContext`e[4]) + $CellContext`e[
       1] ((-4) $CellContext`m ($CellContext`a^2 - 2 $CellContext`m^2) (
         1 + $CellContext`\[CapitalOmega]^2 - $CellContext`\[Lambda]^2 \
$CellContext`\[CapitalOmega]^2 - $CellContext`\[Mu]^2 $CellContext`\
\[CapitalOmega]^2 + $CellContext`\[Lambda]^2 $CellContext`\[Mu]^2 \
$CellContext`\[CapitalOmega]^2) $CellContext`e[2] + Complex[0, 
          Rational[1, 2]] ($CellContext`a^2 - $CellContext`b^2 + 
         2 $CellContext`b $CellContext`m - 
         3 $CellContext`m^2) (-1 + $CellContext`\[Lambda]^2) (-1 + \
$CellContext`\[Mu]^2) $CellContext`\[CapitalOmega] 
        Csc[$CellContext`\[Theta]] $CellContext`e[3] + Complex[0, 
          Rational[-1, 2]] ($CellContext`a^2 - $CellContext`b^2 + 
         2 $CellContext`b $CellContext`m - 
         3 $CellContext`m^2) (-1 + $CellContext`\[Lambda]^2) (-1 + \
$CellContext`\[Mu]^2) $CellContext`\[CapitalOmega] 
        Csc[$CellContext`\[Theta]] $CellContext`e[4])}, 0, 4, 1]],
  Editable->False]], "Print",
 CellChangeTimes->{3.5685688911222353`*^9, 3.5685696050660706`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"gUU = \"\>", "\[InvisibleSpace]", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {"1", 
        RowBox[{"-", "\[CapitalOmega]"}], "0", "0"},
       {
        RowBox[{"-", "\[CapitalOmega]"}], 
        FractionBox[
         RowBox[{"1", "+", 
          SuperscriptBox["\[CapitalOmega]", "2"], "-", 
          RowBox[{
           SuperscriptBox["\[Lambda]", "2"], " ", 
           SuperscriptBox["\[CapitalOmega]", "2"]}], "-", 
          RowBox[{
           SuperscriptBox["\[Mu]", "2"], " ", 
           SuperscriptBox["\[CapitalOmega]", "2"]}], "+", 
          RowBox[{
           SuperscriptBox["\[Lambda]", "2"], " ", 
           SuperscriptBox["\[Mu]", "2"], " ", 
           SuperscriptBox["\[CapitalOmega]", "2"]}]}], 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["\[Lambda]", "2"]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["\[Mu]", "2"]}], ")"}]}]], "0", "0"},
       {"0", "0", 
        RowBox[{"-", 
         FractionBox[
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["\[Lambda]", "2"]}], 
          RowBox[{
           SuperscriptBox["\[Lambda]", "2"], "-", 
           SuperscriptBox["\[Mu]", "2"]}]]}], "0"},
       {"0", "0", "0", 
        RowBox[{"-", 
         FractionBox[
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["\[Mu]", "2"]}], 
          RowBox[{
           RowBox[{"-", 
            SuperscriptBox["\[Lambda]", "2"]}], "+", 
           SuperscriptBox["\[Mu]", "2"]}]]}]}
      },
      GridBoxAlignment->{
       "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
        "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]]}],
  SequenceForm["gUU = ", 
   MatrixForm[{{
     1, -$CellContext`\[CapitalOmega], 0, 
      0}, {-$CellContext`\[CapitalOmega], (-1 + \
$CellContext`\[Lambda]^2)^(-1) (-1 + $CellContext`\[Mu]^2)^(-1) (
       1 + $CellContext`\[CapitalOmega]^2 - $CellContext`\[Lambda]^2 \
$CellContext`\[CapitalOmega]^2 - $CellContext`\[Mu]^2 $CellContext`\
\[CapitalOmega]^2 + $CellContext`\[Lambda]^2 $CellContext`\[Mu]^2 \
$CellContext`\[CapitalOmega]^2), 0, 0}, {
     0, 0, -(-1 + $CellContext`\[Lambda]^2)/($CellContext`\[Lambda]^2 - \
$CellContext`\[Mu]^2), 0}, {
     0, 0, 0, -(-1 + $CellContext`\[Mu]^2)/(-$CellContext`\[Lambda]^2 + \
$CellContext`\[Mu]^2)}}]],
  Editable->False]], "Print",
 CellChangeTimes->{3.5685688911222353`*^9, 3.5685696050710707`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"gUU computed in \"\>", "\[InvisibleSpace]", "0.`", 
   "\[InvisibleSpace]", "\<\" sec\"\>"}],
  SequenceForm["gUU computed in ", 0., " sec"],
  Editable->False]], "Print",
 CellChangeTimes->{3.5685688911222353`*^9, 3.5685696050730705`*^9}],

Cell[BoxData["$Aborted"], "Output",
 CellChangeTimes->{3.5685692184779587`*^9, 3.5685696050920715`*^9},
 FontSize->20,
 FontWeight->"Bold",
 FontColor->RGBColor[1, 0, 1]]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"GUdd", "[", 
  RowBox[{"[", 
   RowBox[{"3", ",", "1", ",", "2"}], "]"}], "]"}]], "Input"],

Cell[BoxData[
 FractionBox[
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "1"}], "+", "\[Lambda]"}], ")"}], " ", "\[Lambda]", " ", 
   RowBox[{"(", 
    RowBox[{"1", "+", "\[Lambda]"}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "1"}], "+", "\[Mu]"}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"1", "+", "\[Mu]"}], ")"}], " ", "\[CapitalOmega]"}], 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"\[Lambda]", "-", "\[Mu]"}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"\[Lambda]", "+", "\[Mu]"}], ")"}]}]]], "Output"]
}, Open  ]],

Cell[TextData[{
 "\t",
 StyleBox["Check covariant derivatives of metric tensor:",
  FontSize->16]
}], "Text",
 FontColor->RGBColor[0, 0, 1]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"covD", "[", "gdd", "]"}]], "Input"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}]}], "}"}]}], 
  "}"}]], "Output"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"covD", "[", 
  RowBox[{"gUU", ",", 
   RowBox[{"{", 
    RowBox[{"1", ",", "2"}], "}"}]}], "]"}]], "Input"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}]}], "}"}]}], 
  "}"}]], "Output"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Example 1: Schwarzschild  (~ 1 + 3 sec)", "Subsection",
 FontSize->16],

Cell[BoxData[
 RowBox[{
  RowBox[{"xCoord", "=", 
   RowBox[{"{", 
    RowBox[{"t", ",", "r", ",", "\[Theta]", ",", "\[CurlyPhi]"}], "}"}]}], 
  ";"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"g", "=", 
   RowBox[{"DiagonalMatrix", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"1", "-", 
       RowBox[{"2", 
        RowBox[{"M", "/", "r"}]}]}], ",", 
      RowBox[{
       RowBox[{"-", "1"}], "/", 
       RowBox[{"(", 
        RowBox[{"1", "-", 
         RowBox[{"2", 
          RowBox[{"M", "/", "r"}]}]}], ")"}]}], ",", 
      RowBox[{"-", 
       RowBox[{"r", "^", "2"}]}], ",", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"r", "^", "2"}]}], 
       RowBox[{
        RowBox[{"Sin", "[", "\[Theta]", "]"}], "^", "2"}]}]}], "}"}], "]"}]}],
   ";"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"simpRules", "=", "TrigRules"}], ";"}]], "Input"],

Cell[TextData[{
 "\t",
 StyleBox["TrigRules are predefined to implement the identities ",
  FontSize->16],
 Cell[BoxData[
  StyleBox[
   SuperscriptBox[
    RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"],
   FontSize->14]]],
 " ",
 StyleBox["+",
  FontSize->16],
 Cell[BoxData[
  RowBox[{" ", 
   StyleBox[
    SuperscriptBox[
     RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"],
    FontSize->14]}]]],
 StyleBox["=1 and ",
  FontSize->16],
 Cell[BoxData[
  RowBox[{
   StyleBox[
    SuperscriptBox[
     RowBox[{"Csc", "[", "\[Theta]", "]"}], "2"],
    FontSize->14], " "}]]],
 StyleBox["- ",
  FontSize->16],
 Cell[BoxData[
  SuperscriptBox[
   RowBox[{"Cot", "[", "\[Theta]", "]"}], "2"]],
  FontSize->14],
 StyleBox["=1.",
  FontSize->16]
}], "Text",
 FontColor->RGBColor[0, 0, 1]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"RGtensors", "[", 
   RowBox[{"g", ",", "xCoord"}], "]"}], "//", "Timing"}]], "Input"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"gdd = \"\>", "\[InvisibleSpace]", 
   TagBox[
    RowBox[{"(", GridBox[{
       {
        RowBox[{"1", "-", 
         FractionBox[
          RowBox[{"2", " ", "M"}], "r"]}], "0", "0", "0"},
       {"0", 
        RowBox[{"-", 
         FractionBox["1", 
          RowBox[{"1", "-", 
           FractionBox[
            RowBox[{"2", " ", "M"}], "r"]}]]}], "0", "0"},
       {"0", "0", 
        RowBox[{"-", 
         SuperscriptBox["r", "2"]}], "0"},
       {"0", "0", "0", 
        RowBox[{
         RowBox[{"-", 
          SuperscriptBox["r", "2"]}], " ", 
         SuperscriptBox[
          RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"]}]}
      }], ")"}],
    MatrixForm[#]& ]}],
  SequenceForm["gdd = ", 
   MatrixForm[{{1 - 2 (M/r), 0, 0, 0}, {0, (-1)/(1 - 2 (M/r)), 0, 0}, {
     0, 0, -r^2, 0}, {0, 0, 0, (-r^2) Sin[\[Theta]]^2}}]],
  Editable->False]], "Print"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"\\!\\(ds\\^2\\) = \"\>", "\[InvisibleSpace]", 
   RowBox[{
    FractionBox[
     RowBox[{"r", " ", 
      SuperscriptBox[
       RowBox[{"d", "[", "r", "]"}], "2"]}], 
     RowBox[{
      RowBox[{"2", " ", "M"}], "-", "r"}]], "-", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", " ", "M"}], "-", "r"}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{"d", "[", "t", "]"}], "2"]}], "r"], "-", 
    RowBox[{
     SuperscriptBox["r", "2"], " ", 
     SuperscriptBox[
      RowBox[{"d", "[", "\[Theta]", "]"}], "2"]}], "-", 
    RowBox[{
     SuperscriptBox["r", "2"], " ", 
     SuperscriptBox[
      RowBox[{"d", "[", "\[CurlyPhi]", "]"}], "2"], " ", 
     SuperscriptBox[
      RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"]}]}]}],
  SequenceForm[
  "\!\(ds\^2\) = ", ((2 M - r)^(-1) r) d[r]^2 - ((2 M - r)/r) d[t]^2 - r^2 
   d[\[Theta]]^2 - (r^2 d[\[CurlyPhi]]^2) Sin[\[Theta]]^2],
  Editable->False]], "Print"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"gUU = \"\>", "\[InvisibleSpace]", 
   TagBox[
    RowBox[{"(", GridBox[{
       {
        RowBox[{"-", 
         FractionBox["r", 
          RowBox[{
           RowBox[{"2", " ", "M"}], "-", "r"}]]}], "0", "0", "0"},
       {"0", 
        RowBox[{"-", 
         FractionBox[
          RowBox[{
           RowBox[{
            RowBox[{"-", "2"}], " ", "M"}], "+", "r"}], "r"]}], "0", "0"},
       {"0", "0", 
        RowBox[{"-", 
         FractionBox["1", 
          SuperscriptBox["r", "2"]]}], "0"},
       {"0", "0", "0", 
        RowBox[{"-", 
         FractionBox[
          SuperscriptBox[
           RowBox[{"Csc", "[", "\[Theta]", "]"}], "2"], 
          SuperscriptBox["r", "2"]]}]}
      }], ")"}],
    MatrixForm[#]& ]}],
  SequenceForm["gUU = ", 
   MatrixForm[{{((-1)/(2 M - r)) r, 0, 0, 0}, {
     0, ((-1)/r) ((-2) M + r), 0, 0}, {0, 0, (-1) r^(-2), 0}, {
     0, 0, 0, ((-1) r^(-2)) Csc[\[Theta]]^2}}]],
  Editable->False]], "Print"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"gUU computed in \"\>", "\[InvisibleSpace]", 
   "0.0666666666666699825`", "\[InvisibleSpace]", "\<\" sec\"\>"}],
  SequenceForm["gUU computed in ", 0.06666666666666998, " sec"],
  Editable->False]], "Print"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Gamma computed in \"\>", "\[InvisibleSpace]", 
   "0.0333333333333314385`", "\[InvisibleSpace]", "\<\" sec\"\>"}],
  SequenceForm["Gamma computed in ", 0.03333333333333144, " sec"],
  Editable->False]], "Print"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Riemann(dddd) computed in \"\>", "\[InvisibleSpace]", 
   "0.0666666666666699825`", "\[InvisibleSpace]", "\<\" sec\"\>"}],
  SequenceForm["Riemann(dddd) computed in ", 0.06666666666666998, " sec"],
  Editable->False]], "Print"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Riemann(Uddd) computed in \"\>", "\[InvisibleSpace]", 
   "0.0499999999999971578`", "\[InvisibleSpace]", "\<\" sec\"\>"}],
  SequenceForm["Riemann(Uddd) computed in ", 0.04999999999999716, " sec"],
  Editable->False]], "Print"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ricci computed in \"\>", "\[InvisibleSpace]", "0.`", 
   "\[InvisibleSpace]", "\<\" sec\"\>"}],
  SequenceForm["Ricci computed in ", 0., " sec"],
  Editable->False]], "Print"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Weyl computed in \"\>", "\[InvisibleSpace]", "0.`", 
   "\[InvisibleSpace]", "\<\" sec\"\>"}],
  SequenceForm["Weyl computed in ", 0., " sec"],
  Editable->False]], "Print"],

Cell[BoxData["\<\"Ricci Flat\"\>"], "Output",
 FontSize->20,
 FontWeight->"Bold",
 FontColor->RGBColor[1, 0, 1]],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"0.466666666666661456`", " ", "Second"}], ",", "Null"}], 
  "}"}]], "Output"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"RUddd", "[", 
  RowBox[{"[", 
   RowBox[{"1", ",", "2", ",", "1", ",", "2"}], "]"}], "]"}]], "Input"],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox[
   RowBox[{"2", " ", "M"}], 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"2", " ", "M"}], "-", "r"}], ")"}], " ", 
    SuperscriptBox["r", "2"]}]]}]], "Output"]
}, Open  ]],

Cell[TextData[{
 "\t",
 StyleBox["Check the full Bianchi identities:",
  FontSize->16]
}], "Text",
 FontSize->16,
 FontColor->RGBColor[0, 0, 1]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"zeroQ", "[", 
   RowBox[{"Bianchi", "[", "0", "]"}], "]"}], "//", "Timing"}]], "Input"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"3.16666666666666429`", " ", "Second"}], ",", "True"}], 
  "}"}]], "Output"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["\<\
Example 1a: Schwarzschild with Cosmological Constant (~ 1 + 1 sec)\
\>", "Subsection",
 FontSize->16],

Cell[BoxData[
 RowBox[{
  RowBox[{"xCoord", "=", 
   RowBox[{"{", 
    RowBox[{"t", ",", "r", ",", "\[Theta]", ",", "\[CurlyPhi]"}], "}"}]}], 
  ";"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"g", "=", 
   RowBox[{"DiagonalMatrix", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"1", "-", 
       RowBox[{"2", 
        RowBox[{"M", "/", "r"}]}], "-", 
       RowBox[{"\[CapitalLambda]", " ", 
        RowBox[{
         RowBox[{"r", "^", "2"}], "/", "3"}]}]}], ",", 
      RowBox[{
       RowBox[{"-", "1"}], "/", 
       RowBox[{"(", 
        RowBox[{"1", "-", 
         RowBox[{"2", 
          RowBox[{"M", "/", "r"}]}], "-", 
         RowBox[{"\[CapitalLambda]", " ", 
          RowBox[{
           RowBox[{"r", "^", "2"}], "/", "3"}]}]}], ")"}]}], ",", 
      RowBox[{"-", 
       RowBox[{"r", "^", "2"}]}], ",", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"r", "^", "2"}]}], 
       RowBox[{
        RowBox[{"Sin", "[", "\[Theta]", "]"}], "^", "2"}]}]}], "}"}], "]"}]}],
   ";"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"simpRules", "=", "TrigRules"}], ";"}]], "Input"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"RGtensors", "[", 
   RowBox[{"g", ",", "xCoord"}], "]"}], "//", "Timing"}]], "Input"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"gdd = \"\>", "\[InvisibleSpace]", 
   TagBox[
    RowBox[{"(", GridBox[{
       {
        RowBox[{"1", "-", 
         FractionBox[
          RowBox[{"2", " ", "M"}], "r"], "-", 
         FractionBox[
          RowBox[{
           SuperscriptBox["r", "2"], " ", "\[CapitalLambda]"}], "3"]}], "0", 
        "0", "0"},
       {"0", 
        RowBox[{"-", 
         FractionBox["1", 
          RowBox[{"1", "-", 
           FractionBox[
            RowBox[{"2", " ", "M"}], "r"], "-", 
           FractionBox[
            RowBox[{
             SuperscriptBox["r", "2"], " ", "\[CapitalLambda]"}], "3"]}]]}], 
        "0", "0"},
       {"0", "0", 
        RowBox[{"-", 
         SuperscriptBox["r", "2"]}], "0"},
       {"0", "0", "0", 
        RowBox[{
         RowBox[{"-", 
          SuperscriptBox["r", "2"]}], " ", 
         SuperscriptBox[
          RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"]}]}
      }], ")"}],
    MatrixForm[#]& ]}],
  SequenceForm["gdd = ", 
   MatrixForm[{{
     1 - 2 (M/r) + (Rational[-1, 3] r^2) \[CapitalLambda], 0, 0, 0}, {
     0, (-1)/(1 - 2 (M/r) + (Rational[-1, 3] r^2) \[CapitalLambda]), 0, 0}, {
     0, 0, -r^2, 0}, {0, 0, 0, (-r^2) Sin[\[Theta]]^2}}]],
  Editable->False]], "Print"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"\\!\\(ds\\^2\\) = \"\>", "\[InvisibleSpace]", 
   RowBox[{
    FractionBox[
     RowBox[{"3", " ", "r", " ", 
      SuperscriptBox[
       RowBox[{"d", "[", "r", "]"}], "2"]}], 
     RowBox[{
      RowBox[{"6", " ", "M"}], "-", 
      RowBox[{"3", " ", "r"}], "+", 
      RowBox[{
       SuperscriptBox["r", "3"], " ", "\[CapitalLambda]"}]}]], "-", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"6", " ", "M"}], "-", 
        RowBox[{"3", " ", "r"}], "+", 
        RowBox[{
         SuperscriptBox["r", "3"], " ", "\[CapitalLambda]"}]}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{"d", "[", "t", "]"}], "2"]}], 
     RowBox[{"3", " ", "r"}]], "-", 
    RowBox[{
     SuperscriptBox["r", "2"], " ", 
     SuperscriptBox[
      RowBox[{"d", "[", "\[Theta]", "]"}], "2"]}], "-", 
    RowBox[{
     SuperscriptBox["r", "2"], " ", 
     SuperscriptBox[
      RowBox[{"d", "[", "\[CurlyPhi]", "]"}], "2"], " ", 
     SuperscriptBox[
      RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"]}]}]}],
  SequenceForm[
  "\!\(ds\^2\) = ", ((3 r)/(6 M - 3 r + r^3 \[CapitalLambda])) 
    d[r]^2 + ((Rational[-1, 3]/r) (6 M - 3 r + r^3 \[CapitalLambda])) d[t]^2 - 
   r^2 d[\[Theta]]^2 - (r^2 d[\[CurlyPhi]]^2) Sin[\[Theta]]^2],
  Editable->False]], "Print"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"gUU = \"\>", "\[InvisibleSpace]", 
   TagBox[
    RowBox[{"(", GridBox[{
       {
        RowBox[{"-", 
         FractionBox[
          RowBox[{"3", " ", "r"}], 
          RowBox[{
           RowBox[{"6", " ", "M"}], "-", 
           RowBox[{"3", " ", "r"}], "+", 
           RowBox[{
            SuperscriptBox["r", "3"], " ", "\[CapitalLambda]"}]}]]}], "0", 
        "0", "0"},
       {"0", 
        FractionBox[
         RowBox[{
          RowBox[{"6", " ", "M"}], "-", 
          RowBox[{"3", " ", "r"}], "+", 
          RowBox[{
           SuperscriptBox["r", "3"], " ", "\[CapitalLambda]"}]}], 
         RowBox[{"3", " ", "r"}]], "0", "0"},
       {"0", "0", 
        RowBox[{"-", 
         FractionBox["1", 
          SuperscriptBox["r", "2"]]}], "0"},
       {"0", "0", "0", 
        RowBox[{"-", 
         FractionBox[
          SuperscriptBox[
           RowBox[{"Csc", "[", "\[Theta]", "]"}], "2"], 
          SuperscriptBox["r", "2"]]}]}
      }], ")"}],
    MatrixForm[#]& ]}],
  SequenceForm["gUU = ", 
   MatrixForm[{{(-3) (r/(6 M - 3 r + r^3 \[CapitalLambda])), 0, 0, 0}, {
     0, (Rational[1, 3]/r) (6 M - 3 r + r^3 \[CapitalLambda]), 0, 0}, {
     0, 0, (-1) r^(-2), 0}, {0, 0, 0, ((-1) r^(-2)) Csc[\[Theta]]^2}}]],
  Editable->False]], "Print"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"gUU computed in \"\>", "\[InvisibleSpace]", 
   "0.0666666666666628771`", "\[InvisibleSpace]", "\<\" sec\"\>"}],
  SequenceForm["gUU computed in ", 0.06666666666666288, " sec"],
  Editable->False]], "Print"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Gamma computed in \"\>", "\[InvisibleSpace]", 
   "0.0499999999999971578`", "\[InvisibleSpace]", "\<\" sec\"\>"}],
  SequenceForm["Gamma computed in ", 0.04999999999999716, " sec"],
  Editable->False]], "Print"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Riemann(dddd) computed in \"\>", "\[InvisibleSpace]", 
   "0.0666666666666699825`", "\[InvisibleSpace]", "\<\" sec\"\>"}],
  SequenceForm["Riemann(dddd) computed in ", 0.06666666666666998, " sec"],
  Editable->False]], "Print"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Riemann(Uddd) computed in \"\>", "\[InvisibleSpace]", 
   "0.0666666666666628771`", "\[InvisibleSpace]", "\<\" sec\"\>"}],
  SequenceForm["Riemann(Uddd) computed in ", 0.06666666666666288, " sec"],
  Editable->False]], "Print"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ricci computed in \"\>", "\[InvisibleSpace]", 
   "0.0333333333333314385`", "\[InvisibleSpace]", "\<\" sec\"\>"}],
  SequenceForm["Ricci computed in ", 0.03333333333333144, " sec"],
  Editable->False]], "Print"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Weyl computed in \"\>", "\[InvisibleSpace]", 
   "0.11666666666666714`", "\[InvisibleSpace]", "\<\" sec\"\>"}],
  SequenceForm["Weyl computed in ", 0.11666666666666714`, " sec"],
  Editable->False]], "Print"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Einstein computed in \"\>", "\[InvisibleSpace]", "0.`", 
   "\[InvisibleSpace]", "\<\" sec\"\>"}],
  SequenceForm["Einstein computed in ", 0., " sec"],
  Editable->False]], "Print"],

Cell[BoxData["\<\"Einstein Space\"\>"], "Output",
 FontSize->20,
 FontWeight->"Bold",
 FontColor->RGBColor[1, 0, 1]],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"0.600000000000001421`", " ", "Second"}], ",", "Null"}], 
  "}"}]], "Output"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Rdd", "[", 
  RowBox[{"[", 
   RowBox[{"3", ",", "3"}], "]"}], "]"}]], "Input"],

Cell[BoxData[
 RowBox[{
  SuperscriptBox["r", "2"], " ", "\[CapitalLambda]"}]], "Output"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData["R"], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", "4"}], " ", "\[CapitalLambda]"}]], "Output"]
}, Open  ]],

Cell[TextData[{
 "\t",
 StyleBox["Check the once-contracted Bianchi identities:",
  FontSize->16]
}], "Text",
 FontColor->RGBColor[0, 0, 1]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"zeroQ", "[", 
  RowBox[{"Bianchi", "[", "1", "]"}], "]"}]], "Input"],

Cell[BoxData["True"], "Output"]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "\t",
 StyleBox["Use ",
  FontSize->16],
 StyleBox["multiDot",
  FontSize->16,
  FontWeight->"Bold"],
 StyleBox[" and ",
  FontSize->16],
 StyleBox["Contract",
  FontSize->16,
  FontWeight->"Bold"],
 StyleBox[" to compute the quadratic and cubic Weyl tensors and invariants:",
  FontSize->16]
}], "Subsubsection",
 FontColor->RGBColor[0, 0, 1]],

Cell[BoxData[
 RowBox[{
  RowBox[{"Off", "[", 
   RowBox[{
    RowBox[{"General", "::", "\"\<spell\>\""}], ",", 
    RowBox[{"General", "::", "\"\<spell1\>\""}]}], "]"}], ";"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"WUUdd", "=", 
   RowBox[{"Raise", "[", 
    RowBox[{"Wdddd", ",", "1", ",", "2"}], "]"}]}], ";"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"*", " ", 
     StyleBox["W2",
      FontColor->RGBColor[0, 0, 1]]}], 
    StyleBox["=",
     FontColor->RGBColor[0, 0, 1]], 
    StyleBox[
     RowBox[{"Weyl", " ", "squared"}],
     FontColor->RGBColor[0, 0, 1]]}], " ", "**)"}], 
  RowBox[{
   RowBox[{
    RowBox[{"W2UUdd", "=", 
     StyleBox[
      RowBox[{"multiDot", "[", 
       RowBox[{"WUUdd", ",", "WUUdd", ",", 
        RowBox[{"{", 
         RowBox[{"3", ",", "1"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"4", ",", "2"}], "}"}]}], "]"}],
      ShowStringCharacters->True,
      NumberMarks->True]}], 
    StyleBox[";",
     ShowStringCharacters->True,
     NumberMarks->True]}], "\n", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{"*", " ", 
      StyleBox["W3",
       FontColor->RGBColor[0, 0, 1]]}], 
     StyleBox["=",
      FontColor->RGBColor[0, 0, 1]], 
     StyleBox[
      RowBox[{"Weyl", " ", "cubed"}],
      FontColor->RGBColor[0, 0, 1]]}], " ", "**)"}], 
   RowBox[{
    RowBox[{"W3UUdd", "=", 
     StyleBox[
      RowBox[{"multiDot", "[", 
       RowBox[{"W2UUdd", ",", "WUUdd", ",", 
        RowBox[{"{", 
         RowBox[{"3", ",", "1"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"4", ",", "2"}], "}"}]}], "]"}],
      ShowStringCharacters->True,
      NumberMarks->True]}], 
    StyleBox[";",
     ShowStringCharacters->True,
     NumberMarks->True]}]}]}]], "Input"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"quadraticInv", "=", 
   RowBox[{
    StyleBox["Contract",
     ShowStringCharacters->True,
     NumberMarks->True], 
    StyleBox["[",
     ShowStringCharacters->True,
     NumberMarks->True], 
    RowBox[{"W2UUdd", ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "3"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", "4"}], "}"}]}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"cubicInv", "=", 
   RowBox[{
    StyleBox["Contract",
     ShowStringCharacters->True,
     NumberMarks->True], 
    StyleBox["[",
     ShowStringCharacters->True,
     NumberMarks->True], 
    RowBox[{"W3UUdd", ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "3"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", "4"}], "}"}]}], "]"}]}], ";"}]}], "Input"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"quadraticInv", ",", "cubicInv", ",", 
   RowBox[{
    RowBox[{"quadraticInv", "^", "3"}], "/", 
    RowBox[{"cubicInv", "^", "2"}]}]}], "}"}]], "Input"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   FractionBox[
    RowBox[{"48", " ", 
     SuperscriptBox["M", "2"]}], 
    SuperscriptBox["r", "6"]], ",", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{"96", " ", 
      SuperscriptBox["M", "3"]}], 
     SuperscriptBox["r", "9"]]}], ",", "12"}], "}"}]], "Output"]
}, Open  ]],

Cell[TextData[{
 "\t",
 StyleBox["The invariants can be computed directly using ",
  FontSize->16],
 StyleBox["multiDot",
  FontSize->16,
  FontWeight->"Bold"],
 StyleBox[":",
  FontSize->16]
}], "Text",
 FontColor->RGBColor[0, 0, 1]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"{", 
  StyleBox[
   RowBox[{
    RowBox[{"multiDot", "[", 
     RowBox[{"WUUdd", ",", "WUUdd", ",", 
      RowBox[{"{", 
       RowBox[{"1", ",", "3"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"2", ",", "4"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"3", ",", "1"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"4", ",", "2"}], "}"}]}], "]"}], ",", 
    RowBox[{"multiDot", "[", 
     RowBox[{"W2UUdd", ",", "WUUdd", ",", 
      RowBox[{"{", 
       RowBox[{"1", ",", "3"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"2", ",", "4"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"3", ",", "1"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"4", ",", "2"}], "}"}]}], "]"}]}],
   ShowStringCharacters->True,
   NumberMarks->True], 
  StyleBox["}",
   ShowStringCharacters->True,
   NumberMarks->True]}]], "Input"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   FractionBox[
    RowBox[{"48", " ", 
     SuperscriptBox["M", "2"]}], 
    SuperscriptBox["r", "6"]], ",", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{"96", " ", 
      SuperscriptBox["M", "3"]}], 
     SuperscriptBox["r", "9"]]}]}], "}"}]], "Output"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"On", "[", 
   RowBox[{
    RowBox[{"General", "::", "\"\<spell\>\""}], ",", 
    RowBox[{"General", "::", "\"\<spell1\>\""}]}], "]"}], ";"}]], "Input"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Example 2: Robertson-Walker (~ 1 sec)", "Subsection",
 FontSize->16],

Cell[BoxData[
 RowBox[{
  RowBox[{"xCoord", "=", 
   RowBox[{"{", 
    RowBox[{"t", ",", "r", ",", "\[Theta]", ",", "\[CurlyPhi]"}], "}"}]}], 
  ";"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"g", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", 
       RowBox[{
        RowBox[{"-", 
         RowBox[{
          RowBox[{"a", "[", "t", "]"}], "^", "2"}]}], "/", 
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{"k", " ", 
           RowBox[{"r", "^", "2"}]}]}], ")"}]}], ",", "0", ",", "0"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", 
       RowBox[{
        RowBox[{"-", 
         RowBox[{
          RowBox[{"a", "[", "t", "]"}], "^", "2"}]}], 
        RowBox[{"r", "^", "2"}]}], ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", 
       RowBox[{
        RowBox[{"-", 
         RowBox[{"r", "^", "2"}]}], 
        RowBox[{
         RowBox[{"a", "[", "t", "]"}], "^", "2"}], 
        RowBox[{
         RowBox[{"Sin", "[", "\[Theta]", "]"}], "^", "2"}]}]}], "}"}]}], 
    "}"}]}], ";"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"simpRules", "=", "TrigRules"}], ";"}]], "Input"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"RGtensors", "[", 
   RowBox[{"g", ",", "xCoord"}], "]"}], "//", "Timing"}]], "Input"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"gdd = \"\>", "\[InvisibleSpace]", 
   TagBox[
    RowBox[{"(", GridBox[{
       {"1", "0", "0", "0"},
       {"0", 
        RowBox[{"-", 
         FractionBox[
          SuperscriptBox[
           RowBox[{"a", "[", "t", "]"}], "2"], 
          RowBox[{"1", "-", 
           RowBox[{"k", " ", 
            SuperscriptBox["r", "2"]}]}]]}], "0", "0"},
       {"0", "0", 
        RowBox[{
         RowBox[{"-", 
          SuperscriptBox["r", "2"]}], " ", 
         SuperscriptBox[
          RowBox[{"a", "[", "t", "]"}], "2"]}], "0"},
       {"0", "0", "0", 
        RowBox[{
         RowBox[{"-", 
          SuperscriptBox["r", "2"]}], " ", 
         SuperscriptBox[
          RowBox[{"a", "[", "t", "]"}], "2"], " ", 
         SuperscriptBox[
          RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"]}]}
      }], ")"}],
    MatrixForm[#]& ]}],
  SequenceForm["gdd = ", 
   MatrixForm[{{1, 0, 0, 0}, {0, ((-1)/(1 - k r^2)) a[t]^2, 0, 0}, {
     0, 0, (-r^2) a[t]^2, 0}, {0, 0, 0, ((-r^2) a[t]^2) Sin[\[Theta]]^2}}]],
  Editable->False]], "Print"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"\\!\\(ds\\^2\\) = \"\>", "\[InvisibleSpace]", 
   RowBox[{
    FractionBox[
     RowBox[{
      SuperscriptBox[
       RowBox[{"a", "[", "t", "]"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{"d", "[", "r", "]"}], "2"]}], 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      RowBox[{"k", " ", 
       SuperscriptBox["r", "2"]}]}]], "+", 
    SuperscriptBox[
     RowBox[{"d", "[", "t", "]"}], "2"], "-", 
    RowBox[{
     SuperscriptBox["r", "2"], " ", 
     SuperscriptBox[
      RowBox[{"a", "[", "t", "]"}], "2"], " ", 
     SuperscriptBox[
      RowBox[{"d", "[", "\[Theta]", "]"}], "2"]}], "-", 
    RowBox[{
     SuperscriptBox["r", "2"], " ", 
     SuperscriptBox[
      RowBox[{"a", "[", "t", "]"}], "2"], " ", 
     SuperscriptBox[
      RowBox[{"d", "[", "\[CurlyPhi]", "]"}], "2"], " ", 
     SuperscriptBox[
      RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"]}]}]}],
  SequenceForm[
  "\!\(ds\^2\) = ", ((-1 + k r^2)^(-1) a[t]^2) d[r]^2 + d[t]^2 - (r^2 a[t]^2) 
   d[\[Theta]]^2 - ((r^2 a[t]^2) d[\[CurlyPhi]]^2) Sin[\[Theta]]^2],
  Editable->False]], "Print"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"gUU = \"\>", "\[InvisibleSpace]", 
   TagBox[
    RowBox[{"(", GridBox[{
       {"1", "0", "0", "0"},
       {"0", 
        FractionBox[
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"k", " ", 
           SuperscriptBox["r", "2"]}]}], 
         SuperscriptBox[
          RowBox[{"a", "[", "t", "]"}], "2"]], "0", "0"},
       {"0", "0", 
        RowBox[{"-", 
         FractionBox["1", 
          RowBox[{
           SuperscriptBox["r", "2"], " ", 
           SuperscriptBox[
            RowBox[{"a", "[", "t", "]"}], "2"]}]]}], "0"},
       {"0", "0", "0", 
        RowBox[{"-", 
         FractionBox[
          SuperscriptBox[
           RowBox[{"Csc", "[", "\[Theta]", "]"}], "2"], 
          RowBox[{
           SuperscriptBox["r", "2"], " ", 
           SuperscriptBox[
            RowBox[{"a", "[", "t", "]"}], "2"]}]]}]}
      }], ")"}],
    MatrixForm[#]& ]}],
  SequenceForm["gUU = ", 
   MatrixForm[{{1, 0, 0, 0}, {0, (-1 + k r^2) a[t]^(-2), 0, 0}, {
     0, 0, ((-1) r^(-2)) a[t]^(-2), 0}, {
     0, 0, 0, (((-1) r^(-2)) a[t]^(-2)) Csc[\[Theta]]^2}}]],
  Editable->False]], "Print"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"gUU computed in \"\>", "\[InvisibleSpace]", 
   "0.0666666666666699825`", "\[InvisibleSpace]", "\<\" sec\"\>"}],
  SequenceForm["gUU computed in ", 0.06666666666666998, " sec"],
  Editable->False]], "Print"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Gamma computed in \"\>", "\[InvisibleSpace]", 
   "0.0499999999999971578`", "\[InvisibleSpace]", "\<\" sec\"\>"}],
  SequenceForm["Gamma computed in ", 0.04999999999999716, " sec"],
  Editable->False]], "Print"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Riemann(dddd) computed in \"\>", "\[InvisibleSpace]", 
   "0.0833333333333357018`", "\[InvisibleSpace]", "\<\" sec\"\>"}],
  SequenceForm["Riemann(dddd) computed in ", 0.0833333333333357, " sec"],
  Editable->False]], "Print"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Riemann(Uddd) computed in \"\>", "\[InvisibleSpace]", 
   "0.0499999999999971578`", "\[InvisibleSpace]", "\<\" sec\"\>"}],
  SequenceForm["Riemann(Uddd) computed in ", 0.04999999999999716, " sec"],
  Editable->False]], "Print"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ricci computed in \"\>", "\[InvisibleSpace]", 
   "0.0333333333333385439`", "\[InvisibleSpace]", "\<\" sec\"\>"}],
  SequenceForm["Ricci computed in ", 0.033333333333338544`, " sec"],
  Editable->False]], "Print"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Weyl computed in \"\>", "\[InvisibleSpace]", 
   "0.11666666666666714`", "\[InvisibleSpace]", "\<\" sec\"\>"}],
  SequenceForm["Weyl computed in ", 0.11666666666666714`, " sec"],
  Editable->False]], "Print"],

Cell[BoxData["\<\"Conformally Flat\"\>"], "Output",
 FontSize->20,
 FontWeight->"Bold",
 FontColor->RGBColor[1, 0, 1]],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Einstein computed in \"\>", "\[InvisibleSpace]", 
   "0.0166666666666657192`", "\[InvisibleSpace]", "\<\" sec\"\>"}],
  SequenceForm["Einstein computed in ", 0.01666666666666572, " sec"],
  Editable->False]], "Print"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"0.583333333333335701`", " ", "Second"}], ",", "Null"}], 
  "}"}]], "Output"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Rdd", "[", 
  RowBox[{"[", 
   RowBox[{"1", ",", "1"}], "]"}], "]"}]], "Input"],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox[
   RowBox[{"3", " ", 
    RowBox[{
     SuperscriptBox["a", "\[DoublePrime]",
      MultilineFunction->None], "[", "t", "]"}]}], 
   RowBox[{"a", "[", "t", "]"}]]}]], "Output"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"EUd", "[", 
  RowBox[{"[", 
   RowBox[{"1", ",", "1"}], "]"}], "]"}]], "Input"],

Cell[BoxData[
 FractionBox[
  RowBox[{"3", " ", 
   RowBox[{"(", 
    RowBox[{"k", "+", 
     SuperscriptBox[
      RowBox[{
       SuperscriptBox["a", "\[Prime]",
        MultilineFunction->None], "[", "t", "]"}], "2"]}], ")"}]}], 
  SuperscriptBox[
   RowBox[{"a", "[", "t", "]"}], "2"]]], "Output"]
}, Open  ]],

Cell[TextData[{
 "\t",
 StyleBox["Check the twice-contracted Bianchi identities:",
  FontSize->16]
}], "Text",
 FontColor->RGBColor[0, 0, 1]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"zeroQ", "[", 
  RowBox[{"Bianchi", "[", "2", "]"}], "]"}]], "Input"],

Cell[BoxData["True"], "Output"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Example 3: Conformally Flat 5-dim metrics (~ 2 + 2 sec)", "Subsection",
 FontSize->16],

Cell[BoxData[
 RowBox[{
  RowBox[{"xCoord", "=", 
   RowBox[{"{", 
    RowBox[{"x1", ",", "x2", ",", "x3", ",", "x4", ",", "x5"}], "}"}]}], 
  ";"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"g", "=", 
   RowBox[{
    RowBox[{"ConformalFactor", "^", "2"}], 
    RowBox[{"IdentityMatrix", "[", "5", "]"}]}]}], ";"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"simpRules", "=", 
   RowBox[{"{", "}"}]}], ";"}]], "Input"],

Cell[CellGroupData[{

Cell[TextData[{
 "\t",
 StyleBox["(1) General Case:",
  FontSize->16]
}], "Subsubsection",
 FontSize->14,
 FontColor->RGBColor[0, 0, 1]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"RGtensors", "[", 
   RowBox[{
    RowBox[{"g", "/.", 
     RowBox[{"ConformalFactor", "->", 
      RowBox[{"\[CapitalOmega]", "[", 
       RowBox[{"x1", ",", "x2", ",", "x3", ",", "x4", ",", "x5"}], "]"}]}]}], 
    ",", "xCoord"}], "]"}], "//", "Timing"}]], "Input"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"gdd = \"\>", "\[InvisibleSpace]", 
   TagBox[
    RowBox[{"(", GridBox[{
       {
        SuperscriptBox[
         RowBox[{"\[CapitalOmega]", "[", 
          RowBox[{"x1", ",", "x2", ",", "x3", ",", "x4", ",", "x5"}], "]"}], 
         "2"], "0", "0", "0", "0"},
       {"0", 
        SuperscriptBox[
         RowBox[{"\[CapitalOmega]", "[", 
          RowBox[{"x1", ",", "x2", ",", "x3", ",", "x4", ",", "x5"}], "]"}], 
         "2"], "0", "0", "0"},
       {"0", "0", 
        SuperscriptBox[
         RowBox[{"\[CapitalOmega]", "[", 
          RowBox[{"x1", ",", "x2", ",", "x3", ",", "x4", ",", "x5"}], "]"}], 
         "2"], "0", "0"},
       {"0", "0", "0", 
        SuperscriptBox[
         RowBox[{"\[CapitalOmega]", "[", 
          RowBox[{"x1", ",", "x2", ",", "x3", ",", "x4", ",", "x5"}], "]"}], 
         "2"], "0"},
       {"0", "0", "0", "0", 
        SuperscriptBox[
         RowBox[{"\[CapitalOmega]", "[", 
          RowBox[{"x1", ",", "x2", ",", "x3", ",", "x4", ",", "x5"}], "]"}], 
         "2"]}
      }], ")"}],
    MatrixForm[#]& ]}],
  SequenceForm["gdd = ", 
   MatrixForm[{{\[CapitalOmega][x1, x2, x3, x4, x5]^2, 0, 0, 0, 0}, {
     0, \[CapitalOmega][x1, x2, x3, x4, x5]^2, 0, 0, 0}, {
     0, 0, \[CapitalOmega][x1, x2, x3, x4, x5]^2, 0, 0}, {
     0, 0, 0, \[CapitalOmega][x1, x2, x3, x4, x5]^2, 0}, {
     0, 0, 0, 0, \[CapitalOmega][x1, x2, x3, x4, x5]^2}}]],
  Editable->False]], "Print"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"\\!\\(ds\\^2\\) = \"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{
     SuperscriptBox[
      RowBox[{"d", "[", "x1", "]"}], "2"], " ", 
     SuperscriptBox[
      RowBox[{"\[CapitalOmega]", "[", 
       RowBox[{"x1", ",", "x2", ",", "x3", ",", "x4", ",", "x5"}], "]"}], 
      "2"]}], "+", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"d", "[", "x2", "]"}], "2"], " ", 
     SuperscriptBox[
      RowBox[{"\[CapitalOmega]", "[", 
       RowBox[{"x1", ",", "x2", ",", "x3", ",", "x4", ",", "x5"}], "]"}], 
      "2"]}], "+", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"d", "[", "x3", "]"}], "2"], " ", 
     SuperscriptBox[
      RowBox[{"\[CapitalOmega]", "[", 
       RowBox[{"x1", ",", "x2", ",", "x3", ",", "x4", ",", "x5"}], "]"}], 
      "2"]}], "+", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"d", "[", "x4", "]"}], "2"], " ", 
     SuperscriptBox[
      RowBox[{"\[CapitalOmega]", "[", 
       RowBox[{"x1", ",", "x2", ",", "x3", ",", "x4", ",", "x5"}], "]"}], 
      "2"]}], "+", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"d", "[", "x5", "]"}], "2"], " ", 
     SuperscriptBox[
      RowBox[{"\[CapitalOmega]", "[", 
       RowBox[{"x1", ",", "x2", ",", "x3", ",", "x4", ",", "x5"}], "]"}], 
      "2"]}]}]}],
  SequenceForm[
  "\!\(ds\^2\) = ", d[x1]^2 \[CapitalOmega][x1, x2, x3, x4, x5]^2 + 
   d[x2]^2 \[CapitalOmega][x1, x2, x3, x4, x5]^2 + 
   d[x3]^2 \[CapitalOmega][x1, x2, x3, x4, x5]^2 + 
   d[x4]^2 \[CapitalOmega][x1, x2, x3, x4, x5]^2 + 
   d[x5]^2 \[CapitalOmega][x1, x2, x3, x4, x5]^2],
  Editable->False]], "Print"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"gUU = \"\>", "\[InvisibleSpace]", 
   TagBox[
    RowBox[{"(", GridBox[{
       {
        FractionBox["1", 
         SuperscriptBox[
          RowBox[{"\[CapitalOmega]", "[", 
           RowBox[{"x1", ",", "x2", ",", "x3", ",", "x4", ",", "x5"}], "]"}], 
          "2"]], "0", "0", "0", "0"},
       {"0", 
        FractionBox["1", 
         SuperscriptBox[
          RowBox[{"\[CapitalOmega]", "[", 
           RowBox[{"x1", ",", "x2", ",", "x3", ",", "x4", ",", "x5"}], "]"}], 
          "2"]], "0", "0", "0"},
       {"0", "0", 
        FractionBox["1", 
         SuperscriptBox[
          RowBox[{"\[CapitalOmega]", "[", 
           RowBox[{"x1", ",", "x2", ",", "x3", ",", "x4", ",", "x5"}], "]"}], 
          "2"]], "0", "0"},
       {"0", "0", "0", 
        FractionBox["1", 
         SuperscriptBox[
          RowBox[{"\[CapitalOmega]", "[", 
           RowBox[{"x1", ",", "x2", ",", "x3", ",", "x4", ",", "x5"}], "]"}], 
          "2"]], "0"},
       {"0", "0", "0", "0", 
        FractionBox["1", 
         SuperscriptBox[
          RowBox[{"\[CapitalOmega]", "[", 
           RowBox[{"x1", ",", "x2", ",", "x3", ",", "x4", ",", "x5"}], "]"}], 
          "2"]]}
      }], ")"}],
    MatrixForm[#]& ]}],
  SequenceForm["gUU = ", 
   MatrixForm[{{\[CapitalOmega][x1, x2, x3, x4, x5]^(-2), 0, 0, 0, 0}, {
     0, \[CapitalOmega][x1, x2, x3, x4, x5]^(-2), 0, 0, 0}, {
     0, 0, \[CapitalOmega][x1, x2, x3, x4, x5]^(-2), 0, 0}, {
     0, 0, 0, \[CapitalOmega][x1, x2, x3, x4, x5]^(-2), 0}, {
     0, 0, 0, 0, \[CapitalOmega][x1, x2, x3, x4, x5]^(-2)}}]],
  Editable->False]], "Print"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"gUU computed in \"\>", "\[InvisibleSpace]", 
   "0.0500000000000042632`", "\[InvisibleSpace]", "\<\" sec\"\>"}],
  SequenceForm["gUU computed in ", 0.05000000000000426, " sec"],
  Editable->False]], "Print"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Gamma computed in \"\>", "\[InvisibleSpace]", 
   "0.0499999999999971578`", "\[InvisibleSpace]", "\<\" sec\"\>"}],
  SequenceForm["Gamma computed in ", 0.04999999999999716, " sec"],
  Editable->False]], "Print"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Riemann(dddd) computed in \"\>", "\[InvisibleSpace]", 
   "0.350000000000001421`", "\[InvisibleSpace]", "\<\" sec\"\>"}],
  SequenceForm["Riemann(dddd) computed in ", 0.3500000000000014, " sec"],
  Editable->False]], "Print"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Riemann(Uddd) computed in \"\>", "\[InvisibleSpace]", 
   "0.61666666666666714`", "\[InvisibleSpace]", "\<\" sec\"\>"}],
  SequenceForm["Riemann(Uddd) computed in ", 0.6166666666666671, " sec"],
  Editable->False]], "Print"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ricci computed in \"\>", "\[InvisibleSpace]", 
   "0.11666666666666714`", "\[InvisibleSpace]", "\<\" sec\"\>"}],
  SequenceForm["Ricci computed in ", 0.11666666666666714`, " sec"],
  Editable->False]], "Print"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Weyl computed in \"\>", "\[InvisibleSpace]", 
   "0.283333333333331438`", "\[InvisibleSpace]", "\<\" sec\"\>"}],
  SequenceForm["Weyl computed in ", 0.28333333333333144`, " sec"],
  Editable->False]], "Print"],

Cell[BoxData["\<\"Conformally Flat\"\>"], "Output",
 FontSize->20,
 FontWeight->"Bold",
 FontColor->RGBColor[1, 0, 1]],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Einstein computed in \"\>", "\[InvisibleSpace]", 
   "0.0666666666666628771`", "\[InvisibleSpace]", "\<\" sec\"\>"}],
  SequenceForm["Einstein computed in ", 0.06666666666666288, " sec"],
  Editable->False]], "Print"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"1.69999999999999573`", " ", "Second"}], ",", "Null"}], 
  "}"}]], "Output"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"GUdd", "[", 
  RowBox[{"[", 
   RowBox[{"2", ",", "2", ",", "2"}], "]"}], "]"}]], "Input"],

Cell[BoxData[
 FractionBox[
  RowBox[{
   SuperscriptBox["\[CapitalOmega]", 
    TagBox[
     RowBox[{"(", 
      RowBox[{"0", ",", "1", ",", "0", ",", "0", ",", "0"}], ")"}],
     Derivative],
    MultilineFunction->None], "[", 
   RowBox[{"x1", ",", "x2", ",", "x3", ",", "x4", ",", "x5"}], "]"}], 
  RowBox[{"\[CapitalOmega]", "[", 
   RowBox[{"x1", ",", "x2", ",", "x3", ",", "x4", ",", "x5"}], 
   "]"}]]], "Output"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"EUd", "[", 
  RowBox[{"[", 
   RowBox[{"1", ",", "1"}], "]"}], "]"}]], "Input"],

Cell[BoxData[
 RowBox[{
  FractionBox["1", 
   SuperscriptBox[
    RowBox[{"\[CapitalOmega]", "[", 
     RowBox[{"x1", ",", "x2", ",", "x3", ",", "x4", ",", "x5"}], "]"}], "4"]], 
  RowBox[{"(", 
   RowBox[{"3", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"\[CapitalOmega]", "[", 
        RowBox[{"x1", ",", "x2", ",", "x3", ",", "x4", ",", "x5"}], "]"}], 
       " ", 
       RowBox[{
        SuperscriptBox["\[CapitalOmega]", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "2"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"x1", ",", "x2", ",", "x3", ",", "x4", ",", "x5"}], "]"}]}], 
      "+", 
      RowBox[{
       RowBox[{"\[CapitalOmega]", "[", 
        RowBox[{"x1", ",", "x2", ",", "x3", ",", "x4", ",", "x5"}], "]"}], 
       " ", 
       RowBox[{
        SuperscriptBox["\[CapitalOmega]", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"0", ",", "0", ",", "0", ",", "2", ",", "0"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"x1", ",", "x2", ",", "x3", ",", "x4", ",", "x5"}], "]"}]}], 
      "+", 
      RowBox[{
       RowBox[{"\[CapitalOmega]", "[", 
        RowBox[{"x1", ",", "x2", ",", "x3", ",", "x4", ",", "x5"}], "]"}], 
       " ", 
       RowBox[{
        SuperscriptBox["\[CapitalOmega]", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"0", ",", "0", ",", "2", ",", "0", ",", "0"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"x1", ",", "x2", ",", "x3", ",", "x4", ",", "x5"}], "]"}]}], 
      "+", 
      RowBox[{
       RowBox[{"\[CapitalOmega]", "[", 
        RowBox[{"x1", ",", "x2", ",", "x3", ",", "x4", ",", "x5"}], "]"}], 
       " ", 
       RowBox[{
        SuperscriptBox["\[CapitalOmega]", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"0", ",", "2", ",", "0", ",", "0", ",", "0"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"x1", ",", "x2", ",", "x3", ",", "x4", ",", "x5"}], "]"}]}], 
      "+", 
      RowBox[{"2", " ", 
       SuperscriptBox[
        RowBox[{
         SuperscriptBox["\[CapitalOmega]", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"1", ",", "0", ",", "0", ",", "0", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"x1", ",", "x2", ",", "x3", ",", "x4", ",", "x5"}], "]"}], 
        "2"]}]}], ")"}]}], ")"}]}]], "Output"]
}, Open  ]],

Cell[TextData[{
 "\t",
 StyleBox["Of the 5^4 components in Rdddd",
  FontSize->16]
}], "Text",
 FontColor->RGBColor[0, 0, 1]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"nonZeroN", "[", "Rdddd", "]"}]], "Input"],

Cell[BoxData["280"], "Output"]
}, Open  ]],

Cell[TextData[{
 "\t",
 StyleBox["are non-zero, of which ",
  FontSize->16]
}], "Text",
 FontColor->RGBColor[0, 0, 1]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Length", "[", 
  RowBox[{"nonZeroL", "[", "Rdddd", "]"}], "]"}]], "Input"],

Cell[BoxData["40"], "Output"]
}, Open  ]],

Cell[TextData[{
 "\t",
 StyleBox["are different. Of these ",
  FontSize->16]
}], "Text",
 FontColor->RGBColor[0, 0, 1]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Length", "[", 
  RowBox[{"indepTerms", "[", "Rdddd", "]"}], "]"}]], "Input"],

Cell[BoxData["20"], "Output"]
}, Open  ]],

Cell[TextData[{
 "\t",
 StyleBox["are independent (modulo numerical factors).",
  FontSize->16]
}], "Text",
 FontColor->RGBColor[0, 0, 1]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "\t",
 StyleBox["(2) Constant Curvature Case:",
  FontSize->16]
}], "Subsubsection",
 FontSize->14,
 FontColor->RGBColor[0, 0, 1]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"RGtensors", "[", 
   RowBox[{
    RowBox[{"g", "/.", 
     RowBox[{"{", 
      RowBox[{"ConformalFactor", "->", 
       RowBox[{"1", "/", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{
           RowBox[{"K", "/", "4"}], 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"x1", "^", "2"}], "+", 
             RowBox[{"x2", "^", "2"}], "+", 
             RowBox[{"x3", "^", "2"}], "+", 
             RowBox[{"x4", "^", "2"}], "+", 
             RowBox[{"x5", "^", "2"}]}], ")"}]}]}], ")"}]}]}], "}"}]}], ",", 
    "xCoord"}], "]"}], "//", "Timing"}]], "Input"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"gdd = \"\>", "\[InvisibleSpace]", 
   TagBox[
    RowBox[{"(", GridBox[{
       {
        FractionBox["1", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{
             FractionBox["1", "4"], " ", "K", " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["x1", "2"], "+", 
               SuperscriptBox["x2", "2"], "+", 
               SuperscriptBox["x3", "2"], "+", 
               SuperscriptBox["x4", "2"], "+", 
               SuperscriptBox["x5", "2"]}], ")"}]}]}], ")"}], "2"]], "0", "0",
         "0", "0"},
       {"0", 
        FractionBox["1", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{
             FractionBox["1", "4"], " ", "K", " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["x1", "2"], "+", 
               SuperscriptBox["x2", "2"], "+", 
               SuperscriptBox["x3", "2"], "+", 
               SuperscriptBox["x4", "2"], "+", 
               SuperscriptBox["x5", "2"]}], ")"}]}]}], ")"}], "2"]], "0", "0",
         "0"},
       {"0", "0", 
        FractionBox["1", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{
             FractionBox["1", "4"], " ", "K", " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["x1", "2"], "+", 
               SuperscriptBox["x2", "2"], "+", 
               SuperscriptBox["x3", "2"], "+", 
               SuperscriptBox["x4", "2"], "+", 
               SuperscriptBox["x5", "2"]}], ")"}]}]}], ")"}], "2"]], "0", "0"},
       {"0", "0", "0", 
        FractionBox["1", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{
             FractionBox["1", "4"], " ", "K", " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["x1", "2"], "+", 
               SuperscriptBox["x2", "2"], "+", 
               SuperscriptBox["x3", "2"], "+", 
               SuperscriptBox["x4", "2"], "+", 
               SuperscriptBox["x5", "2"]}], ")"}]}]}], ")"}], "2"]], "0"},
       {"0", "0", "0", "0", 
        FractionBox["1", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{
             FractionBox["1", "4"], " ", "K", " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["x1", "2"], "+", 
               SuperscriptBox["x2", "2"], "+", 
               SuperscriptBox["x3", "2"], "+", 
               SuperscriptBox["x4", "2"], "+", 
               SuperscriptBox["x5", "2"]}], ")"}]}]}], ")"}], "2"]]}
      }], ")"}],
    MatrixForm[#]& ]}],
  SequenceForm["gdd = ", 
   MatrixForm[{{(
       1 + (Rational[1, 4] K) (x1^2 + x2^2 + x3^2 + x4^2 + x5^2))^(-2), 0, 0, 
      0, 0}, {0, (
       1 + (Rational[1, 4] K) (x1^2 + x2^2 + x3^2 + x4^2 + x5^2))^(-2), 0, 0, 
      0}, {0, 0, (
       1 + (Rational[1, 4] K) (x1^2 + x2^2 + x3^2 + x4^2 + x5^2))^(-2), 0, 
      0}, {0, 0, 
      0, (1 + (Rational[1, 4] K) (x1^2 + x2^2 + x3^2 + x4^2 + x5^2))^(-2), 
      0}, {0, 0, 0, 
      0, (1 + (Rational[1, 4] K) (x1^2 + x2^2 + x3^2 + x4^2 + x5^2))^(-2)}}]],
  
  Editable->False]], "Print"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"\\!\\(ds\\^2\\) = \"\>", "\[InvisibleSpace]", 
   RowBox[{
    FractionBox[
     RowBox[{"16", " ", 
      SuperscriptBox[
       RowBox[{"d", "[", "x1", "]"}], "2"]}], 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"4", "+", 
        RowBox[{"K", " ", 
         SuperscriptBox["x1", "2"]}], "+", 
        RowBox[{"K", " ", 
         SuperscriptBox["x2", "2"]}], "+", 
        RowBox[{"K", " ", 
         SuperscriptBox["x3", "2"]}], "+", 
        RowBox[{"K", " ", 
         SuperscriptBox["x4", "2"]}], "+", 
        RowBox[{"K", " ", 
         SuperscriptBox["x5", "2"]}]}], ")"}], "2"]], "+", 
    FractionBox[
     RowBox[{"16", " ", 
      SuperscriptBox[
       RowBox[{"d", "[", "x2", "]"}], "2"]}], 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"4", "+", 
        RowBox[{"K", " ", 
         SuperscriptBox["x1", "2"]}], "+", 
        RowBox[{"K", " ", 
         SuperscriptBox["x2", "2"]}], "+", 
        RowBox[{"K", " ", 
         SuperscriptBox["x3", "2"]}], "+", 
        RowBox[{"K", " ", 
         SuperscriptBox["x4", "2"]}], "+", 
        RowBox[{"K", " ", 
         SuperscriptBox["x5", "2"]}]}], ")"}], "2"]], "+", 
    FractionBox[
     RowBox[{"16", " ", 
      SuperscriptBox[
       RowBox[{"d", "[", "x3", "]"}], "2"]}], 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"4", "+", 
        RowBox[{"K", " ", 
         SuperscriptBox["x1", "2"]}], "+", 
        RowBox[{"K", " ", 
         SuperscriptBox["x2", "2"]}], "+", 
        RowBox[{"K", " ", 
         SuperscriptBox["x3", "2"]}], "+", 
        RowBox[{"K", " ", 
         SuperscriptBox["x4", "2"]}], "+", 
        RowBox[{"K", " ", 
         SuperscriptBox["x5", "2"]}]}], ")"}], "2"]], "+", 
    FractionBox[
     RowBox[{"16", " ", 
      SuperscriptBox[
       RowBox[{"d", "[", "x4", "]"}], "2"]}], 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"4", "+", 
        RowBox[{"K", " ", 
         SuperscriptBox["x1", "2"]}], "+", 
        RowBox[{"K", " ", 
         SuperscriptBox["x2", "2"]}], "+", 
        RowBox[{"K", " ", 
         SuperscriptBox["x3", "2"]}], "+", 
        RowBox[{"K", " ", 
         SuperscriptBox["x4", "2"]}], "+", 
        RowBox[{"K", " ", 
         SuperscriptBox["x5", "2"]}]}], ")"}], "2"]], "+", 
    FractionBox[
     RowBox[{"16", " ", 
      SuperscriptBox[
       RowBox[{"d", "[", "x5", "]"}], "2"]}], 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"4", "+", 
        RowBox[{"K", " ", 
         SuperscriptBox["x1", "2"]}], "+", 
        RowBox[{"K", " ", 
         SuperscriptBox["x2", "2"]}], "+", 
        RowBox[{"K", " ", 
         SuperscriptBox["x3", "2"]}], "+", 
        RowBox[{"K", " ", 
         SuperscriptBox["x4", "2"]}], "+", 
        RowBox[{"K", " ", 
         SuperscriptBox["x5", "2"]}]}], ")"}], "2"]]}]}],
  SequenceForm[
  "\!\(ds\^2\) = ", (16 (4 + K x1^2 + K x2^2 + K x3^2 + K x4^2 + K x5^2)^(-2))
      d[x1]^2 + (16 (4 + K x1^2 + K x2^2 + K x3^2 + K x4^2 + K x5^2)^(-2)) 
    d[x2]^2 + (16 (4 + K x1^2 + K x2^2 + K x3^2 + K x4^2 + K x5^2)^(-2)) 
    d[x3]^2 + (16 (4 + K x1^2 + K x2^2 + K x3^2 + K x4^2 + K x5^2)^(-2)) 
    d[x4]^2 + (16 (4 + K x1^2 + K x2^2 + K x3^2 + K x4^2 + K x5^2)^(-2)) 
    d[x5]^2],
  Editable->False]], "Print"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"gUU = \"\>", "\[InvisibleSpace]", 
   TagBox[
    RowBox[{"(", GridBox[{
       {
        RowBox[{
         FractionBox["1", "16"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"4", "+", 
            RowBox[{"K", " ", 
             SuperscriptBox["x1", "2"]}], "+", 
            RowBox[{"K", " ", 
             SuperscriptBox["x2", "2"]}], "+", 
            RowBox[{"K", " ", 
             SuperscriptBox["x3", "2"]}], "+", 
            RowBox[{"K", " ", 
             SuperscriptBox["x4", "2"]}], "+", 
            RowBox[{"K", " ", 
             SuperscriptBox["x5", "2"]}]}], ")"}], "2"]}], "0", "0", "0", "0"},
       {"0", 
        RowBox[{
         FractionBox["1", "16"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"4", "+", 
            RowBox[{"K", " ", 
             SuperscriptBox["x1", "2"]}], "+", 
            RowBox[{"K", " ", 
             SuperscriptBox["x2", "2"]}], "+", 
            RowBox[{"K", " ", 
             SuperscriptBox["x3", "2"]}], "+", 
            RowBox[{"K", " ", 
             SuperscriptBox["x4", "2"]}], "+", 
            RowBox[{"K", " ", 
             SuperscriptBox["x5", "2"]}]}], ")"}], "2"]}], "0", "0", "0"},
       {"0", "0", 
        RowBox[{
         FractionBox["1", "16"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"4", "+", 
            RowBox[{"K", " ", 
             SuperscriptBox["x1", "2"]}], "+", 
            RowBox[{"K", " ", 
             SuperscriptBox["x2", "2"]}], "+", 
            RowBox[{"K", " ", 
             SuperscriptBox["x3", "2"]}], "+", 
            RowBox[{"K", " ", 
             SuperscriptBox["x4", "2"]}], "+", 
            RowBox[{"K", " ", 
             SuperscriptBox["x5", "2"]}]}], ")"}], "2"]}], "0", "0"},
       {"0", "0", "0", 
        RowBox[{
         FractionBox["1", "16"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"4", "+", 
            RowBox[{"K", " ", 
             SuperscriptBox["x1", "2"]}], "+", 
            RowBox[{"K", " ", 
             SuperscriptBox["x2", "2"]}], "+", 
            RowBox[{"K", " ", 
             SuperscriptBox["x3", "2"]}], "+", 
            RowBox[{"K", " ", 
             SuperscriptBox["x4", "2"]}], "+", 
            RowBox[{"K", " ", 
             SuperscriptBox["x5", "2"]}]}], ")"}], "2"]}], "0"},
       {"0", "0", "0", "0", 
        RowBox[{
         FractionBox["1", "16"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"4", "+", 
            RowBox[{"K", " ", 
             SuperscriptBox["x1", "2"]}], "+", 
            RowBox[{"K", " ", 
             SuperscriptBox["x2", "2"]}], "+", 
            RowBox[{"K", " ", 
             SuperscriptBox["x3", "2"]}], "+", 
            RowBox[{"K", " ", 
             SuperscriptBox["x4", "2"]}], "+", 
            RowBox[{"K", " ", 
             SuperscriptBox["x5", "2"]}]}], ")"}], "2"]}]}
      }], ")"}],
    MatrixForm[#]& ]}],
  SequenceForm["gUU = ", 
   MatrixForm[{{
     Rational[1, 16] (4 + K x1^2 + K x2^2 + K x3^2 + K x4^2 + K x5^2)^2, 0, 0,
       0, 0}, {0, 
      Rational[1, 16] (4 + K x1^2 + K x2^2 + K x3^2 + K x4^2 + K x5^2)^2, 0, 
      0, 0}, {0, 0, 
      Rational[1, 16] (4 + K x1^2 + K x2^2 + K x3^2 + K x4^2 + K x5^2)^2, 0, 
      0}, {0, 0, 0, 
      Rational[1, 16] (4 + K x1^2 + K x2^2 + K x3^2 + K x4^2 + K x5^2)^2, 
      0}, {0, 0, 0, 0, 
      Rational[1, 16] (4 + K x1^2 + K x2^2 + K x3^2 + K x4^2 + K x5^2)^2}}]],
  Editable->False]], "Print"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"gUU computed in \"\>", "\[InvisibleSpace]", 
   "0.0499999999999971578`", "\[InvisibleSpace]", "\<\" sec\"\>"}],
  SequenceForm["gUU computed in ", 0.04999999999999716, " sec"],
  Editable->False]], "Print"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Gamma computed in \"\>", "\[InvisibleSpace]", 
   "0.383333333333332859`", "\[InvisibleSpace]", "\<\" sec\"\>"}],
  SequenceForm["Gamma computed in ", 0.38333333333333286`, " sec"],
  Editable->False]], "Print"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Riemann(dddd) computed in \"\>", "\[InvisibleSpace]", 
   "0.36666666666666714`", "\[InvisibleSpace]", "\<\" sec\"\>"}],
  SequenceForm["Riemann(dddd) computed in ", 0.36666666666666714`, " sec"],
  Editable->False]], "Print"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Riemann(Uddd) computed in \"\>", "\[InvisibleSpace]", 
   "0.200000000000002842`", "\[InvisibleSpace]", "\<\" sec\"\>"}],
  SequenceForm["Riemann(Uddd) computed in ", 0.20000000000000284`, " sec"],
  Editable->False]], "Print"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ricci computed in \"\>", "\[InvisibleSpace]", 
   "0.0166666666666657192`", "\[InvisibleSpace]", "\<\" sec\"\>"}],
  SequenceForm["Ricci computed in ", 0.01666666666666572, " sec"],
  Editable->False]], "Print"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Weyl computed in \"\>", "\[InvisibleSpace]", 
   "0.216666666666668561`", "\[InvisibleSpace]", "\<\" sec\"\>"}],
  SequenceForm["Weyl computed in ", 0.21666666666666856`, " sec"],
  Editable->False]], "Print"],

Cell[BoxData["\<\"Conformally Flat\"\>"], "Output",
 FontSize->20,
 FontWeight->"Bold",
 FontColor->RGBColor[1, 0, 1]],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Einstein computed in \"\>", "\[InvisibleSpace]", "0.`", 
   "\[InvisibleSpace]", "\<\" sec\"\>"}],
  SequenceForm["Einstein computed in ", 0., " sec"],
  Editable->False]], "Print"],

Cell[BoxData["\<\"Einstein Space\"\>"], "Output",
 FontSize->20,
 FontWeight->"Bold",
 FontColor->RGBColor[1, 0, 1]],

Cell[BoxData["\<\"Space of Constant Curvature!\"\>"], "Output",
 FontSize->20,
 FontWeight->"Bold",
 FontColor->RGBColor[1, 0, 1]],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"1.48333333333333428`", " ", "Second"}], ",", "Null"}], 
  "}"}]], "Output"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"RUddd", "[", 
  RowBox[{"[", 
   RowBox[{"1", ",", "2", ",", "1", ",", "2"}], "]"}], "]"}]], "Input"],

Cell[BoxData[
 FractionBox[
  RowBox[{"16", " ", "K"}], 
  SuperscriptBox[
   RowBox[{"(", 
    RowBox[{"4", "+", 
     RowBox[{"K", " ", 
      SuperscriptBox["x1", "2"]}], "+", 
     RowBox[{"K", " ", 
      SuperscriptBox["x2", "2"]}], "+", 
     RowBox[{"K", " ", 
      SuperscriptBox["x3", "2"]}], "+", 
     RowBox[{"K", " ", 
      SuperscriptBox["x4", "2"]}], "+", 
     RowBox[{"K", " ", 
      SuperscriptBox["x5", "2"]}]}], ")"}], "2"]]], "Output"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData["R"], "Input"],

Cell[BoxData[
 RowBox[{"20", " ", "K"}]], "Output"]
}, Open  ]],

Cell[TextData[{
 "\t",
 StyleBox["Of the 5^4 components in RUddd",
  FontSize->16]
}], "Text",
 FontColor->RGBColor[0, 0, 1]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"nonZeroN", "[", "RUddd", "]"}]], "Input"],

Cell[BoxData["40"], "Output"]
}, Open  ]],

Cell[TextData[{
 "\t",
 StyleBox["are non-zero, of which the following are independent (modulo \
numerical factors):",
  FontSize->16]
}], "Text",
 FontColor->RGBColor[0, 0, 1]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"indepTerms", "[", "RUddd", "]"}]], "Input"],

Cell[BoxData[
 RowBox[{"{", 
  FractionBox["K", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"4", "+", 
      RowBox[{"K", " ", 
       SuperscriptBox["x1", "2"]}], "+", 
      RowBox[{"K", " ", 
       SuperscriptBox["x2", "2"]}], "+", 
      RowBox[{"K", " ", 
       SuperscriptBox["x3", "2"]}], "+", 
      RowBox[{"K", " ", 
       SuperscriptBox["x4", "2"]}], "+", 
      RowBox[{"K", " ", 
       SuperscriptBox["x5", "2"]}]}], ")"}], "2"]], "}"}]], "Output"]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["\<\
Example 4: Kerr in Boyer-Lindquist coordinates (Cos[\[Theta]] -> x)  (~ 3 + 3 \
sec)\
\>", "Subsection",
 FontSize->16],

Cell[BoxData[
 RowBox[{
  RowBox[{"Clear", "[", "x", "]"}], ";", 
  RowBox[{"xCoord", "=", 
   RowBox[{"{", 
    RowBox[{"t", ",", "r", ",", "x", ",", "\[CurlyPhi]"}], "}"}]}], 
  ";"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Sigma", "=", 
   RowBox[{
    RowBox[{"r", "^", "2"}], "+", 
    RowBox[{
     RowBox[{"a", "^", "2"}], 
     RowBox[{"x", "^", "2"}]}]}]}], ";", 
  RowBox[{"Delta", "=", 
   RowBox[{
    RowBox[{"r", "^", "2"}], "+", 
    RowBox[{"a", "^", "2"}], "-", 
    RowBox[{"2", "M", " ", "r"}]}]}], ";"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"g", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"1", "-", 
        RowBox[{"2", "M", " ", 
         RowBox[{"r", "/", "Sigma"}]}]}], ",", "0", ",", "0", ",", 
       RowBox[{"2", "a", " ", "M", " ", "r", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "-", 
           RowBox[{"x", "^", "2"}]}], ")"}], "/", "Sigma"}]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", 
       RowBox[{
        RowBox[{"-", "Sigma"}], "/", "Delta"}], ",", "0", ",", "0"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", 
       RowBox[{
        RowBox[{"-", "Sigma"}], "/", 
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{"x", "^", "2"}]}], ")"}]}], ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"2", "a", " ", "M", " ", "r", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "-", 
           RowBox[{"x", "^", "2"}]}], ")"}], "/", "Sigma"}]}], ",", "0", ",", 
       "0", ",", 
       RowBox[{
        RowBox[{"-", 
         RowBox[{"(", 
          RowBox[{"1", "-", 
           RowBox[{"x", "^", "2"}]}], ")"}]}], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"r", "^", "2"}], "+", 
          RowBox[{"a", "^", "2"}], "+", 
          RowBox[{"2", 
           RowBox[{"a", "^", "2"}], "M", " ", "r", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"1", "-", 
              RowBox[{"x", "^", "2"}]}], ")"}], "/", "Sigma"}]}]}], ")"}]}]}],
       "}"}]}], "}"}]}], ";"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"simpRules", "=", 
   RowBox[{"{", "}"}]}], ";"}]], "Input"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"RGtensors", "[", 
   RowBox[{"g", ",", "xCoord"}], "]"}], "//", "Timing"}]], "Input"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"gdd = \"\>", "\[InvisibleSpace]", 
   TagBox[
    RowBox[{"(", GridBox[{
       {
        RowBox[{"1", "-", 
         FractionBox[
          RowBox[{"2", " ", "M", " ", "r"}], 
          RowBox[{
           SuperscriptBox["r", "2"], "+", 
           RowBox[{
            SuperscriptBox["a", "2"], " ", 
            SuperscriptBox["x", "2"]}]}]]}], "0", "0", 
        FractionBox[
         RowBox[{"2", " ", "a", " ", "M", " ", "r", " ", 
          RowBox[{"(", 
           RowBox[{"1", "-", 
            SuperscriptBox["x", "2"]}], ")"}]}], 
         RowBox[{
          SuperscriptBox["r", "2"], "+", 
          RowBox[{
           SuperscriptBox["a", "2"], " ", 
           SuperscriptBox["x", "2"]}]}]]},
       {"0", 
        FractionBox[
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["r", "2"]}], "-", 
          RowBox[{
           SuperscriptBox["a", "2"], " ", 
           SuperscriptBox["x", "2"]}]}], 
         RowBox[{
          SuperscriptBox["a", "2"], "-", 
          RowBox[{"2", " ", "M", " ", "r"}], "+", 
          SuperscriptBox["r", "2"]}]], "0", "0"},
       {"0", "0", 
        FractionBox[
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["r", "2"]}], "-", 
          RowBox[{
           SuperscriptBox["a", "2"], " ", 
           SuperscriptBox["x", "2"]}]}], 
         RowBox[{"1", "-", 
          SuperscriptBox["x", "2"]}]], "0"},
       {
        FractionBox[
         RowBox[{"2", " ", "a", " ", "M", " ", "r", " ", 
          RowBox[{"(", 
           RowBox[{"1", "-", 
            SuperscriptBox["x", "2"]}], ")"}]}], 
         RowBox[{
          SuperscriptBox["r", "2"], "+", 
          RowBox[{
           SuperscriptBox["a", "2"], " ", 
           SuperscriptBox["x", "2"]}]}]], "0", "0", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["x", "2"]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["a", "2"], "+", 
           SuperscriptBox["r", "2"], "+", 
           FractionBox[
            RowBox[{"2", " ", 
             SuperscriptBox["a", "2"], " ", "M", " ", "r", " ", 
             RowBox[{"(", 
              RowBox[{"1", "-", 
               SuperscriptBox["x", "2"]}], ")"}]}], 
            RowBox[{
             SuperscriptBox["r", "2"], "+", 
             RowBox[{
              SuperscriptBox["a", "2"], " ", 
              SuperscriptBox["x", "2"]}]}]]}], ")"}]}]}
      }], ")"}],
    MatrixForm[#]& ]}],
  SequenceForm["gdd = ", 
   MatrixForm[{{
     1 - (2 M) (r/(r^2 + a^2 x^2)), 0, 
      0, (((2 a) M) r) ((1 - x^2)/(r^2 + a^2 x^2))}, {
     0, (a^2 - (2 M) r + r^2)^(-1) (-r^2 - a^2 x^2), 0, 0}, {
     0, 0, (1 - x^2)^(-1) (-r^2 - a^2 x^2), 
      0}, {(((2 a) M) r) ((1 - x^2)/(r^2 + a^2 x^2)), 0, 
      0, (-1 + x^2) (a^2 + 
       r^2 + (((2 a^2) M) r) ((1 - x^2)/(r^2 + a^2 x^2)))}}]],
  Editable->False]], "Print"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"\\!\\(ds\\^2\\) = \"\>", "\[InvisibleSpace]", 
   RowBox[{
    FractionBox[
     RowBox[{"-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["r", "2"], "+", 
         RowBox[{
          SuperscriptBox["a", "2"], " ", 
          SuperscriptBox["x", "2"]}]}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"d", "[", "r", "]"}], "2"]}]}], 
     RowBox[{
      SuperscriptBox["a", "2"], "-", 
      RowBox[{"2", " ", "M", " ", "r"}], "+", 
      SuperscriptBox["r", "2"]}]], "-", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", " ", "M", " ", "r"}], "-", 
        SuperscriptBox["r", "2"], "-", 
        RowBox[{
         SuperscriptBox["a", "2"], " ", 
         SuperscriptBox["x", "2"]}]}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{"d", "[", "t", "]"}], "2"]}], 
     RowBox[{
      SuperscriptBox["r", "2"], "+", 
      RowBox[{
       SuperscriptBox["a", "2"], " ", 
       SuperscriptBox["x", "2"]}]}]], "+", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["r", "2"], "+", 
        RowBox[{
         SuperscriptBox["a", "2"], " ", 
         SuperscriptBox["x", "2"]}]}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{"d", "[", "x", "]"}], "2"]}], 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      SuperscriptBox["x", "2"]}]], "-", 
    FractionBox[
     RowBox[{"4", " ", "a", " ", "M", " ", "r", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        SuperscriptBox["x", "2"]}], ")"}], " ", 
      RowBox[{"d", "[", "t", "]"}], " ", 
      RowBox[{"d", "[", "\[CurlyPhi]", "]"}]}], 
     RowBox[{
      SuperscriptBox["r", "2"], "+", 
      RowBox[{
       SuperscriptBox["a", "2"], " ", 
       SuperscriptBox["x", "2"]}]}]], "+", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        SuperscriptBox["x", "2"]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", " ", 
         SuperscriptBox["a", "2"], " ", "M", " ", "r"}], "+", 
        RowBox[{
         SuperscriptBox["a", "2"], " ", 
         SuperscriptBox["r", "2"]}], "+", 
        SuperscriptBox["r", "4"], "+", 
        RowBox[{
         SuperscriptBox["a", "4"], " ", 
         SuperscriptBox["x", "2"]}], "-", 
        RowBox[{"2", " ", 
         SuperscriptBox["a", "2"], " ", "M", " ", "r", " ", 
         SuperscriptBox["x", "2"]}], "+", 
        RowBox[{
         SuperscriptBox["a", "2"], " ", 
         SuperscriptBox["r", "2"], " ", 
         SuperscriptBox["x", "2"]}]}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{"d", "[", "\[CurlyPhi]", "]"}], "2"]}], 
     RowBox[{
      SuperscriptBox["r", "2"], "+", 
      RowBox[{
       SuperscriptBox["a", "2"], " ", 
       SuperscriptBox["x", "2"]}]}]]}]}],
  SequenceForm[
  "\!\(ds\^2\) = ", (((-1)/(a^2 - (2 M) r + r^2)) (r^2 + a^2 x^2)) 
    d[r]^2 - (((2 M) r - r^2 - a^2 x^2)/(r^2 + a^2 x^2)) 
   d[t]^2 + ((-1 + x^2)^(-1) (r^2 + a^2 x^2)) 
    d[x]^2 - ((((((4 a) M) r) (-1 + x^2))/(r^2 + a^2 x^2)) d[t]) 
   d[\[CurlyPhi]] + (((-1 + x^2)/(r^2 + a^2 x^2)) (((2 a^2) M) r + a^2 r^2 + 
      r^4 + a^4 x^2 - (((2 a^2) M) r) x^2 + (a^2 r^2) x^2)) d[\[CurlyPhi]]^2],
  
  Editable->False]], "Print"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"gUU = \"\>", "\[InvisibleSpace]", 
   TagBox[
    RowBox[{"(", GridBox[{
       {
        FractionBox[
         RowBox[{
          RowBox[{"2", " ", 
           SuperscriptBox["a", "2"], " ", "M", " ", "r"}], "+", 
          RowBox[{
           SuperscriptBox["a", "2"], " ", 
           SuperscriptBox["r", "2"]}], "+", 
          SuperscriptBox["r", "4"], "+", 
          RowBox[{
           SuperscriptBox["a", "4"], " ", 
           SuperscriptBox["x", "2"]}], "-", 
          RowBox[{"2", " ", 
           SuperscriptBox["a", "2"], " ", "M", " ", "r", " ", 
           SuperscriptBox["x", "2"]}], "+", 
          RowBox[{
           SuperscriptBox["a", "2"], " ", 
           SuperscriptBox["r", "2"], " ", 
           SuperscriptBox["x", "2"]}]}], 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["a", "2"], "-", 
            RowBox[{"2", " ", "M", " ", "r"}], "+", 
            SuperscriptBox["r", "2"]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["r", "2"], "+", 
            RowBox[{
             SuperscriptBox["a", "2"], " ", 
             SuperscriptBox["x", "2"]}]}], ")"}]}]], "0", "0", 
        FractionBox[
         RowBox[{"2", " ", "a", " ", "M", " ", "r"}], 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["a", "2"], "-", 
            RowBox[{"2", " ", "M", " ", "r"}], "+", 
            SuperscriptBox["r", "2"]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["r", "2"], "+", 
            RowBox[{
             SuperscriptBox["a", "2"], " ", 
             SuperscriptBox["x", "2"]}]}], ")"}]}]]},
       {"0", 
        RowBox[{"-", 
         FractionBox[
          RowBox[{
           SuperscriptBox["a", "2"], "-", 
           RowBox[{"2", " ", "M", " ", "r"}], "+", 
           SuperscriptBox["r", "2"]}], 
          RowBox[{
           SuperscriptBox["r", "2"], "+", 
           RowBox[{
            SuperscriptBox["a", "2"], " ", 
            SuperscriptBox["x", "2"]}]}]]}], "0", "0"},
       {"0", "0", 
        FractionBox[
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["x", "2"]}], 
         RowBox[{
          SuperscriptBox["r", "2"], "+", 
          RowBox[{
           SuperscriptBox["a", "2"], " ", 
           SuperscriptBox["x", "2"]}]}]], "0"},
       {
        FractionBox[
         RowBox[{"2", " ", "a", " ", "M", " ", "r"}], 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["a", "2"], "-", 
            RowBox[{"2", " ", "M", " ", "r"}], "+", 
            SuperscriptBox["r", "2"]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["r", "2"], "+", 
            RowBox[{
             SuperscriptBox["a", "2"], " ", 
             SuperscriptBox["x", "2"]}]}], ")"}]}]], "0", "0", 
        FractionBox[
         RowBox[{
          RowBox[{
           RowBox[{"-", "2"}], " ", "M", " ", "r"}], "+", 
          SuperscriptBox["r", "2"], "+", 
          RowBox[{
           SuperscriptBox["a", "2"], " ", 
           SuperscriptBox["x", "2"]}]}], 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["a", "2"], "-", 
            RowBox[{"2", " ", "M", " ", "r"}], "+", 
            SuperscriptBox["r", "2"]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["x", "2"]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["r", "2"], "+", 
            RowBox[{
             SuperscriptBox["a", "2"], " ", 
             SuperscriptBox["x", "2"]}]}], ")"}]}]]}
      }], ")"}],
    MatrixForm[#]& ]}],
  SequenceForm["gUU = ", 
   MatrixForm[{{((a^2 - (2 M) r + r^2)^(-1)/(r^2 + a^2 x^2)) (((2 a^2) M) r + 
       a^2 r^2 + r^4 + a^4 x^2 - (((2 a^2) M) r) x^2 + (a^2 r^2) x^2), 0, 
      0, (((2 a) M) r) ((a^2 - (2 M) r + r^2)^(-1)/(r^2 + a^2 x^2))}, {
     0, (-(a^2 - (2 M) r + r^2))/(r^2 + a^2 x^2), 0, 0}, {
     0, 0, (-1 + x^2)/(r^2 + a^2 x^2), 
      0}, {(((2 a) M) r) ((a^2 - (2 M) r + r^2)^(-1)/(r^2 + a^2 x^2)), 0, 
      0, (((a^2 - (2 M) r + r^2)^(-1)/(-1 + x^2))/(r^2 + 
       a^2 x^2)) (((-2) M) r + r^2 + a^2 x^2)}}]],
  Editable->False]], "Print"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"gUU computed in \"\>", "\[InvisibleSpace]", 
   "0.350000000000001421`", "\[InvisibleSpace]", "\<\" sec\"\>"}],
  SequenceForm["gUU computed in ", 0.3500000000000014, " sec"],
  Editable->False]], "Print"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Gamma computed in \"\>", "\[InvisibleSpace]", 
   "0.516666666666665719`", "\[InvisibleSpace]", "\<\" sec\"\>"}],
  SequenceForm["Gamma computed in ", 0.5166666666666657, " sec"],
  Editable->False]], "Print"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Riemann(dddd) computed in \"\>", "\[InvisibleSpace]", 
   "0.633333333333332859`", "\[InvisibleSpace]", "\<\" sec\"\>"}],
  SequenceForm["Riemann(dddd) computed in ", 0.6333333333333329, " sec"],
  Editable->False]], "Print"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Riemann(Uddd) computed in \"\>", "\[InvisibleSpace]", 
   "1.0833333333333357`", "\[InvisibleSpace]", "\<\" sec\"\>"}],
  SequenceForm["Riemann(Uddd) computed in ", 1.0833333333333357`, " sec"],
  Editable->False]], "Print"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ricci computed in \"\>", "\[InvisibleSpace]", 
   "0.0333333333333314385`", "\[InvisibleSpace]", "\<\" sec\"\>"}],
  SequenceForm["Ricci computed in ", 0.03333333333333144, " sec"],
  Editable->False]], "Print"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Weyl computed in \"\>", "\[InvisibleSpace]", "0.`", 
   "\[InvisibleSpace]", "\<\" sec\"\>"}],
  SequenceForm["Weyl computed in ", 0., " sec"],
  Editable->False]], "Print"],

Cell[BoxData["\<\"Ricci Flat\"\>"], "Output",
 FontSize->20,
 FontWeight->"Bold",
 FontColor->RGBColor[1, 0, 1]],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"2.85000000000000142`", " ", "Second"}], ",", "Null"}], 
  "}"}]], "Output"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"GUdd", "[", 
  RowBox[{"[", 
   RowBox[{"2", ",", "2", ",", "3"}], "]"}], "]"}]], "Input"],

Cell[BoxData[
 FractionBox[
  RowBox[{
   SuperscriptBox["a", "2"], " ", "x"}], 
  RowBox[{
   SuperscriptBox["r", "2"], "+", 
   RowBox[{
    SuperscriptBox["a", "2"], " ", 
    SuperscriptBox["x", "2"]}]}]]], "Output"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"RUddd", "[", 
  RowBox[{"[", 
   RowBox[{"1", ",", "2", ",", "1", ",", "3"}], "]"}], "]"}]], "Input"],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox[
   RowBox[{
    SuperscriptBox["a", "2"], " ", "M", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"3", " ", 
       SuperscriptBox["a", "2"]}], "-", 
      RowBox[{"2", " ", "M", " ", "r"}], "+", 
      RowBox[{"3", " ", 
       SuperscriptBox["r", "2"]}]}], ")"}], " ", "x", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "3"}], " ", 
       SuperscriptBox["r", "2"]}], "+", 
      RowBox[{
       SuperscriptBox["a", "2"], " ", 
       SuperscriptBox["x", "2"]}]}], ")"}]}], 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["a", "2"], "-", 
      RowBox[{"2", " ", "M", " ", "r"}], "+", 
      SuperscriptBox["r", "2"]}], ")"}], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["r", "2"], "+", 
       RowBox[{
        SuperscriptBox["a", "2"], " ", 
        SuperscriptBox["x", "2"]}]}], ")"}], "3"]}]]}]], "Output"]
}, Open  ]],

Cell[TextData[{
 "\t",
 StyleBox["Check the once-contracted Bianchi identities:",
  FontSize->16]
}], "Text",
 FontColor->RGBColor[0, 0, 1]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"zeroQ", "[", 
   RowBox[{"Bianchi", "[", "1", "]"}], "]"}], "//", "Timing"}]], "Input"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"3.11666666666666714`", " ", "Second"}], ",", "True"}], 
  "}"}]], "Output"]
}, Open  ]],

Cell[TextData[{
 "\t",
 StyleBox["Bianchi[1]",
  FontFamily->"Courier",
  FontSize->16],
 StyleBox[" calls ",
  FontSize->16],
 StyleBox["covD",
  FontFamily->"Courier",
  FontSize->16],
 StyleBox[" and ",
  FontSize->16],
 StyleBox["covDiv",
  FontFamily->"Courier",
  FontSize->16],
 StyleBox[" which remember their values; therefore, calling it again takes no \
time:",
  FontSize->16]
}], "Text",
 FontColor->RGBColor[0, 0, 1]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"zeroQ", "[", 
   RowBox[{"Bianchi", "[", "1", "]"}], "]"}], "//", "Timing"}]], "Input"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"0.`", " ", "Second"}], ",", "True"}], "}"}]], "Output"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "Example 5: Floratos-Kehagias 8-dim Ricci-flat metric (",
 ButtonBox["hep_th/9802107",
  BaseStyle->"Hyperlink",
  ButtonData:>{
    URL["http://xxx.sissa.it/abs/hep-th/9802107"], None}],
 ") (~ 25 sec)"
}], "Subsection",
 FontSize->16],

Cell[BoxData[
 RowBox[{
  RowBox[{"Clear", "[", 
   RowBox[{"u", ",", "g", ",", "h", ",", "a", ",", "b", ",", "c"}], "]"}], 
  ";"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"xCoord", "=", 
   RowBox[{"{", 
    RowBox[{
    "x1", ",", "x2", ",", "x3", ",", "x4", ",", "x5", ",", "x6", ",", "x7", 
     ",", "x8"}], "}"}]}], ";"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"gFloKeh", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"u", "^", "2"}], " ", 
        RowBox[{"g", "^", "2"}], " ", 
        RowBox[{"h", "^", "2"}]}], ",", "0", ",", "0", ",", "0", ",", "0", 
       ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", 
       RowBox[{
        RowBox[{"u", "^", "2"}], " ", 
        RowBox[{"g", "^", "2"}], " ", 
        RowBox[{"h", "^", "2"}]}], ",", "0", ",", "0", ",", "0", ",", "0", 
       ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", 
       RowBox[{"1", "/", 
        RowBox[{"u", "^", "2"}]}], ",", "0", ",", "0", ",", "0", ",", "0", 
       ",", 
       RowBox[{"2", 
        RowBox[{"a", "/", 
         RowBox[{"u", "^", "2"}]}]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", 
       RowBox[{"1", "/", 
        RowBox[{"g", "^", "2"}]}], ",", 
       RowBox[{"2", 
        RowBox[{"b", "/", 
         RowBox[{"g", "^", "2"}]}]}], ",", "0", ",", "0", ",", "0"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", 
       RowBox[{"2", 
        RowBox[{"b", "/", 
         RowBox[{"g", "^", "2"}]}]}], ",", 
       RowBox[{
        RowBox[{"g", "^", "2"}], "+", 
        RowBox[{"4", 
         RowBox[{
          RowBox[{"b", "^", "2"}], "/", 
          RowBox[{"g", "^", "2"}]}]}]}], ",", "0", ",", "0", ",", "0"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
       RowBox[{
        RowBox[{"h", "^", "2"}], "+", 
        RowBox[{"4", 
         RowBox[{
          RowBox[{"c", "^", "2"}], "/", 
          RowBox[{"h", "^", "2"}]}]}]}], ",", 
       RowBox[{"2", 
        RowBox[{"c", "/", 
         RowBox[{"h", "^", "2"}]}]}], ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
       RowBox[{"2", 
        RowBox[{"c", "/", 
         RowBox[{"h", "^", "2"}]}]}], ",", 
       RowBox[{"1", "/", 
        RowBox[{"h", "^", "2"}]}], ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", 
       RowBox[{"2", 
        RowBox[{"a", "/", 
         RowBox[{"u", "^", "2"}]}]}], ",", "0", ",", "0", ",", "0", ",", "0", 
       ",", 
       RowBox[{
        RowBox[{"4", 
         RowBox[{
          RowBox[{"a", "^", "2"}], "/", 
          RowBox[{"u", "^", "2"}]}]}], "+", 
        RowBox[{"u", "^", "2"}]}]}], "}"}]}], "}"}]}], ";"}]], "Input"],

Cell["\tThe symbols u, g, h, a, b, c are functions  x1, x2 :", "Text",
 FontSize->16,
 FontColor->RGBColor[0, 0, 1]],

Cell[BoxData[
 RowBox[{
  RowBox[{"u", "=", 
   RowBox[{"U", "[", 
    RowBox[{"x1", ",", "x2"}], "]"}]}], ";", 
  RowBox[{"g", "=", 
   RowBox[{"G", "[", 
    RowBox[{"x1", ",", "x2"}], "]"}]}], ";", 
  RowBox[{"h", "=", 
   RowBox[{"H", "[", 
    RowBox[{"x1", ",", "x2"}], "]"}]}], ";", 
  RowBox[{"a", "=", 
   RowBox[{"A", "[", 
    RowBox[{"x1", ",", "x2"}], "]"}]}], ";", 
  RowBox[{"b", "=", 
   RowBox[{"B", "[", 
    RowBox[{"x1", ",", "x2"}], "]"}]}], ";", 
  RowBox[{"c", "=", 
   RowBox[{"C", "[", 
    RowBox[{"x1", ",", "x2"}], "]"}]}], ";"}]], "Input"],

Cell["\<\
\tThe complex functions u^2 +2 i a, g^2 +2 i b, h^2 +2 i c  are assumed to be \
analytic functions of x1+i x2. Therefore, use simpRules to implement the \
Cauchy-Riemann & harmonic function conditions:\
\>", "Text",
 FontSize->16,
 FontColor->RGBColor[0, 0, 1]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"simpRules", "=", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{
     RowBox[{"D", "[", 
      RowBox[{"a", ",", "x1"}], "]"}], "->", 
     RowBox[{
      RowBox[{"-", "u"}], " ", 
      RowBox[{"D", "[", 
       RowBox[{"u", ",", "x2"}], "]"}]}]}], ",", 
    RowBox[{
     RowBox[{"D", "[", 
      RowBox[{"a", ",", "x2"}], "]"}], "->", 
     RowBox[{"u", " ", 
      RowBox[{"D", "[", 
       RowBox[{"u", ",", "x1"}], "]"}]}]}], ",", 
    RowBox[{
     RowBox[{"D", "[", 
      RowBox[{"b", ",", "x1"}], "]"}], "->", 
     RowBox[{
      RowBox[{"-", "g"}], " ", 
      RowBox[{"D", "[", 
       RowBox[{"g", ",", "x2"}], "]"}]}]}], ",", 
    RowBox[{
     RowBox[{"D", "[", 
      RowBox[{"b", ",", "x2"}], "]"}], "->", 
     RowBox[{"g", " ", 
      RowBox[{"D", "[", 
       RowBox[{"g", ",", "x1"}], "]"}]}]}], ",", 
    RowBox[{
     RowBox[{"D", "[", 
      RowBox[{"c", ",", "x1"}], "]"}], "->", 
     RowBox[{
      RowBox[{"-", "h"}], " ", 
      RowBox[{"D", "[", 
       RowBox[{"h", ",", "x2"}], "]"}]}]}], ",", 
    RowBox[{
     RowBox[{"D", "[", 
      RowBox[{"c", ",", "x2"}], "]"}], "->", 
     RowBox[{"h", " ", 
      RowBox[{"D", "[", 
       RowBox[{"h", ",", "x1"}], "]"}]}]}], ",", 
    RowBox[{
     RowBox[{
      RowBox[{"Z_.", 
       TagBox[
        StyleBox[
         RowBox[{
          RowBox[{
           RowBox[{"Derivative", "[", 
            RowBox[{"0", ",", "2"}], "]"}], "[", "G_", "]"}], "[", 
          RowBox[{"x1", ",", "x2"}], "]"}],
         ShowSpecialCharacters->False,
         ShowStringCharacters->True],
        FullForm]}], "+", 
      RowBox[{"Z_.", 
       TagBox[
        StyleBox[
         RowBox[{
          RowBox[{
           RowBox[{"Derivative", "[", 
            RowBox[{"2", ",", "0"}], "]"}], "[", "G_", "]"}], "[", 
          RowBox[{"x1", ",", "x2"}], "]"}],
         ShowSpecialCharacters->False,
         ShowStringCharacters->True],
        FullForm]}]}], ":>", 
     RowBox[{
      RowBox[{"-", "Z"}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          TagBox[
           StyleBox[
            RowBox[{
             RowBox[{
              RowBox[{"Derivative", "[", 
               RowBox[{"1", ",", "0"}], "]"}], "[", "G", "]"}], "[", 
             RowBox[{"x1", ",", "x2"}], "]"}],
            ShowSpecialCharacters->False,
            ShowStringCharacters->True],
           FullForm], "^", "2"}], "+", 
         RowBox[{
          TagBox[
           StyleBox[
            RowBox[{
             RowBox[{
              RowBox[{"Derivative", "[", 
               RowBox[{"0", ",", "1"}], "]"}], "[", "G", "]"}], "[", 
             RowBox[{"x1", ",", "x2"}], "]"}],
            ShowSpecialCharacters->False,
            ShowStringCharacters->True],
           FullForm], "^", "2"}]}], ")"}], "/", 
       RowBox[{"G", "[", 
        RowBox[{"x1", ",", "x2"}], "]"}]}]}]}]}], "}"}]}]], "Input"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{
     SuperscriptBox["A", 
      TagBox[
       RowBox[{"(", 
        RowBox[{"1", ",", "0"}], ")"}],
       Derivative],
      MultilineFunction->None], "[", 
     RowBox[{"x1", ",", "x2"}], "]"}], "\[Rule]", 
    RowBox[{
     RowBox[{"-", 
      RowBox[{"U", "[", 
       RowBox[{"x1", ",", "x2"}], "]"}]}], " ", 
     RowBox[{
      SuperscriptBox["U", 
       TagBox[
        RowBox[{"(", 
         RowBox[{"0", ",", "1"}], ")"}],
        Derivative],
       MultilineFunction->None], "[", 
      RowBox[{"x1", ",", "x2"}], "]"}]}]}], ",", 
   RowBox[{
    RowBox[{
     SuperscriptBox["A", 
      TagBox[
       RowBox[{"(", 
        RowBox[{"0", ",", "1"}], ")"}],
       Derivative],
      MultilineFunction->None], "[", 
     RowBox[{"x1", ",", "x2"}], "]"}], "\[Rule]", 
    RowBox[{
     RowBox[{"U", "[", 
      RowBox[{"x1", ",", "x2"}], "]"}], " ", 
     RowBox[{
      SuperscriptBox["U", 
       TagBox[
        RowBox[{"(", 
         RowBox[{"1", ",", "0"}], ")"}],
        Derivative],
       MultilineFunction->None], "[", 
      RowBox[{"x1", ",", "x2"}], "]"}]}]}], ",", 
   RowBox[{
    RowBox[{
     SuperscriptBox["B", 
      TagBox[
       RowBox[{"(", 
        RowBox[{"1", ",", "0"}], ")"}],
       Derivative],
      MultilineFunction->None], "[", 
     RowBox[{"x1", ",", "x2"}], "]"}], "\[Rule]", 
    RowBox[{
     RowBox[{"-", 
      RowBox[{"G", "[", 
       RowBox[{"x1", ",", "x2"}], "]"}]}], " ", 
     RowBox[{
      SuperscriptBox["G", 
       TagBox[
        RowBox[{"(", 
         RowBox[{"0", ",", "1"}], ")"}],
        Derivative],
       MultilineFunction->None], "[", 
      RowBox[{"x1", ",", "x2"}], "]"}]}]}], ",", 
   RowBox[{
    RowBox[{
     SuperscriptBox["B", 
      TagBox[
       RowBox[{"(", 
        RowBox[{"0", ",", "1"}], ")"}],
       Derivative],
      MultilineFunction->None], "[", 
     RowBox[{"x1", ",", "x2"}], "]"}], "\[Rule]", 
    RowBox[{
     RowBox[{"G", "[", 
      RowBox[{"x1", ",", "x2"}], "]"}], " ", 
     RowBox[{
      SuperscriptBox["G", 
       TagBox[
        RowBox[{"(", 
         RowBox[{"1", ",", "0"}], ")"}],
        Derivative],
       MultilineFunction->None], "[", 
      RowBox[{"x1", ",", "x2"}], "]"}]}]}], ",", 
   RowBox[{
    RowBox[{
     SuperscriptBox["C", 
      TagBox[
       RowBox[{"(", 
        RowBox[{"1", ",", "0"}], ")"}],
       Derivative],
      MultilineFunction->None], "[", 
     RowBox[{"x1", ",", "x2"}], "]"}], "\[Rule]", 
    RowBox[{
     RowBox[{"-", 
      RowBox[{"H", "[", 
       RowBox[{"x1", ",", "x2"}], "]"}]}], " ", 
     RowBox[{
      SuperscriptBox["H", 
       TagBox[
        RowBox[{"(", 
         RowBox[{"0", ",", "1"}], ")"}],
        Derivative],
       MultilineFunction->None], "[", 
      RowBox[{"x1", ",", "x2"}], "]"}]}]}], ",", 
   RowBox[{
    RowBox[{
     SuperscriptBox["C", 
      TagBox[
       RowBox[{"(", 
        RowBox[{"0", ",", "1"}], ")"}],
       Derivative],
      MultilineFunction->None], "[", 
     RowBox[{"x1", ",", "x2"}], "]"}], "\[Rule]", 
    RowBox[{
     RowBox[{"H", "[", 
      RowBox[{"x1", ",", "x2"}], "]"}], " ", 
     RowBox[{
      SuperscriptBox["H", 
       TagBox[
        RowBox[{"(", 
         RowBox[{"1", ",", "0"}], ")"}],
        Derivative],
       MultilineFunction->None], "[", 
      RowBox[{"x1", ",", "x2"}], "]"}]}]}], ",", 
   RowBox[{
    RowBox[{
     RowBox[{"Z_.", " ", 
      RowBox[{
       SuperscriptBox["G_", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"0", ",", "2"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"x1", ",", "x2"}], "]"}]}], "+", 
     RowBox[{"Z_.", " ", 
      RowBox[{
       SuperscriptBox["G_", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"2", ",", "0"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"x1", ",", "x2"}], "]"}]}]}], "\[RuleDelayed]", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{"Z", " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox[
          RowBox[{
           SuperscriptBox["G", 
            TagBox[
             RowBox[{"(", 
              RowBox[{"1", ",", "0"}], ")"}],
             Derivative],
            MultilineFunction->None], "[", 
           RowBox[{"x1", ",", "x2"}], "]"}], "2"], "+", 
         SuperscriptBox[
          RowBox[{
           SuperscriptBox["G", 
            TagBox[
             RowBox[{"(", 
              RowBox[{"0", ",", "1"}], ")"}],
             Derivative],
            MultilineFunction->None], "[", 
           RowBox[{"x1", ",", "x2"}], "]"}], "2"]}], ")"}]}], 
      RowBox[{"G", "[", 
       RowBox[{"x1", ",", "x2"}], "]"}]]}]}]}], "}"}]], "Output"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"RGtensors", "[", 
   RowBox[{"gFloKeh", ",", "xCoord"}], "]"}], "//", "Timing"}]], "Input"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"gdd = \"\>", "\[InvisibleSpace]", 
   TagBox[
    RowBox[{"(", GridBox[{
       {
        RowBox[{
         SuperscriptBox[
          RowBox[{"G", "[", 
           RowBox[{"x1", ",", "x2"}], "]"}], "2"], " ", 
         SuperscriptBox[
          RowBox[{"H", "[", 
           RowBox[{"x1", ",", "x2"}], "]"}], "2"], " ", 
         SuperscriptBox[
          RowBox[{"U", "[", 
           RowBox[{"x1", ",", "x2"}], "]"}], "2"]}], "0", "0", "0", "0", "0", 
        "0", "0"},
       {"0", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"G", "[", 
           RowBox[{"x1", ",", "x2"}], "]"}], "2"], " ", 
         SuperscriptBox[
          RowBox[{"H", "[", 
           RowBox[{"x1", ",", "x2"}], "]"}], "2"], " ", 
         SuperscriptBox[
          RowBox[{"U", "[", 
           RowBox[{"x1", ",", "x2"}], "]"}], "2"]}], "0", "0", "0", "0", "0", 
        "0"},
       {"0", "0", 
        FractionBox["1", 
         SuperscriptBox[
          RowBox[{"U", "[", 
           RowBox[{"x1", ",", "x2"}], "]"}], "2"]], "0", "0", "0", "0", 
        FractionBox[
         RowBox[{"2", " ", 
          RowBox[{"A", "[", 
           RowBox[{"x1", ",", "x2"}], "]"}]}], 
         SuperscriptBox[
          RowBox[{"U", "[", 
           RowBox[{"x1", ",", "x2"}], "]"}], "2"]]},
       {"0", "0", "0", 
        FractionBox["1", 
         SuperscriptBox[
          RowBox[{"G", "[", 
           RowBox[{"x1", ",", "x2"}], "]"}], "2"]], 
        FractionBox[
         RowBox[{"2", " ", 
          RowBox[{"B", "[", 
           RowBox[{"x1", ",", "x2"}], "]"}]}], 
         SuperscriptBox[
          RowBox[{"G", "[", 
           RowBox[{"x1", ",", "x2"}], "]"}], "2"]], "0", "0", "0"},
       {"0", "0", "0", 
        FractionBox[
         RowBox[{"2", " ", 
          RowBox[{"B", "[", 
           RowBox[{"x1", ",", "x2"}], "]"}]}], 
         SuperscriptBox[
          RowBox[{"G", "[", 
           RowBox[{"x1", ",", "x2"}], "]"}], "2"]], 
        RowBox[{
         FractionBox[
          RowBox[{"4", " ", 
           SuperscriptBox[
            RowBox[{"B", "[", 
             RowBox[{"x1", ",", "x2"}], "]"}], "2"]}], 
          SuperscriptBox[
           RowBox[{"G", "[", 
            RowBox[{"x1", ",", "x2"}], "]"}], "2"]], "+", 
         SuperscriptBox[
          RowBox[{"G", "[", 
           RowBox[{"x1", ",", "x2"}], "]"}], "2"]}], "0", "0", "0"},
       {"0", "0", "0", "0", "0", 
        RowBox[{
         FractionBox[
          RowBox[{"4", " ", 
           SuperscriptBox[
            RowBox[{"C", "[", 
             RowBox[{"x1", ",", "x2"}], "]"}], "2"]}], 
          SuperscriptBox[
           RowBox[{"H", "[", 
            RowBox[{"x1", ",", "x2"}], "]"}], "2"]], "+", 
         SuperscriptBox[
          RowBox[{"H", "[", 
           RowBox[{"x1", ",", "x2"}], "]"}], "2"]}], 
        FractionBox[
         RowBox[{"2", " ", 
          RowBox[{"C", "[", 
           RowBox[{"x1", ",", "x2"}], "]"}]}], 
         SuperscriptBox[
          RowBox[{"H", "[", 
           RowBox[{"x1", ",", "x2"}], "]"}], "2"]], "0"},
       {"0", "0", "0", "0", "0", 
        FractionBox[
         RowBox[{"2", " ", 
          RowBox[{"C", "[", 
           RowBox[{"x1", ",", "x2"}], "]"}]}], 
         SuperscriptBox[
          RowBox[{"H", "[", 
           RowBox[{"x1", ",", "x2"}], "]"}], "2"]], 
        FractionBox["1", 
         SuperscriptBox[
          RowBox[{"H", "[", 
           RowBox[{"x1", ",", "x2"}], "]"}], "2"]], "0"},
       {"0", "0", 
        FractionBox[
         RowBox[{"2", " ", 
          RowBox[{"A", "[", 
           RowBox[{"x1", ",", "x2"}], "]"}]}], 
         SuperscriptBox[
          RowBox[{"U", "[", 
           RowBox[{"x1", ",", "x2"}], "]"}], "2"]], "0", "0", "0", "0", 
        RowBox[{
         FractionBox[
          RowBox[{"4", " ", 
           SuperscriptBox[
            RowBox[{"A", "[", 
             RowBox[{"x1", ",", "x2"}], "]"}], "2"]}], 
          SuperscriptBox[
           RowBox[{"U", "[", 
            RowBox[{"x1", ",", "x2"}], "]"}], "2"]], "+", 
         SuperscriptBox[
          RowBox[{"U", "[", 
           RowBox[{"x1", ",", "x2"}], "]"}], "2"]}]}
      }], ")"}],
    MatrixForm[#]& ]}],
  SequenceForm["gdd = ", 
   MatrixForm[{{(G[x1, x2]^2 H[x1, x2]^2) U[x1, x2]^2, 0, 0, 0, 0, 0, 0, 0}, {
     0, (G[x1, x2]^2 H[x1, x2]^2) U[x1, x2]^2, 0, 0, 0, 0, 0, 0}, {
     0, 0, U[x1, x2]^(-2), 0, 0, 0, 0, (2 A[x1, x2]) U[x1, x2]^(-2)}, {
     0, 0, 0, G[x1, x2]^(-2), (2 B[x1, x2]) G[x1, x2]^(-2), 0, 0, 0}, {
     0, 0, 0, (2 B[x1, x2]) G[x1, x2]^(-2), (4 B[x1, x2]^2) G[x1, x2]^(-2) + 
      G[x1, x2]^2, 0, 0, 0}, {
     0, 0, 0, 0, 0, (4 C[x1, x2]^2) H[x1, x2]^(-2) + 
      H[x1, x2]^2, (2 C[x1, x2]) H[x1, x2]^(-2), 0}, {
     0, 0, 0, 0, 0, (2 C[x1, x2]) H[x1, x2]^(-2), H[x1, x2]^(-2), 0}, {
     0, 0, (2 A[x1, x2]) U[x1, x2]^(-2), 0, 0, 0, 
      0, (4 A[x1, x2]^2) U[x1, x2]^(-2) + U[x1, x2]^2}}]],
  Editable->False]], "Print"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"\\!\\(ds\\^2\\) = \"\>", "\[InvisibleSpace]", 
   RowBox[{
    FractionBox[
     SuperscriptBox[
      RowBox[{"d", "[", "x4", "]"}], "2"], 
     SuperscriptBox[
      RowBox[{"G", "[", 
       RowBox[{"x1", ",", "x2"}], "]"}], "2"]], "+", 
    FractionBox[
     RowBox[{"4", " ", 
      RowBox[{"B", "[", 
       RowBox[{"x1", ",", "x2"}], "]"}], " ", 
      RowBox[{"d", "[", "x4", "]"}], " ", 
      RowBox[{"d", "[", "x5", "]"}]}], 
     SuperscriptBox[
      RowBox[{"G", "[", 
       RowBox[{"x1", ",", "x2"}], "]"}], "2"]], "+", 
    FractionBox[
     RowBox[{
      SuperscriptBox[
       RowBox[{"d", "[", "x5", "]"}], "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"4", " ", 
         SuperscriptBox[
          RowBox[{"B", "[", 
           RowBox[{"x1", ",", "x2"}], "]"}], "2"]}], "+", 
        SuperscriptBox[
         RowBox[{"G", "[", 
          RowBox[{"x1", ",", "x2"}], "]"}], "4"]}], ")"}]}], 
     SuperscriptBox[
      RowBox[{"G", "[", 
       RowBox[{"x1", ",", "x2"}], "]"}], "2"]], "+", 
    FractionBox[
     RowBox[{"4", " ", 
      RowBox[{"C", "[", 
       RowBox[{"x1", ",", "x2"}], "]"}], " ", 
      RowBox[{"d", "[", "x6", "]"}], " ", 
      RowBox[{"d", "[", "x7", "]"}]}], 
     SuperscriptBox[
      RowBox[{"H", "[", 
       RowBox[{"x1", ",", "x2"}], "]"}], "2"]], "+", 
    FractionBox[
     SuperscriptBox[
      RowBox[{"d", "[", "x7", "]"}], "2"], 
     SuperscriptBox[
      RowBox[{"H", "[", 
       RowBox[{"x1", ",", "x2"}], "]"}], "2"]], "+", 
    FractionBox[
     RowBox[{
      SuperscriptBox[
       RowBox[{"d", "[", "x6", "]"}], "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"4", " ", 
         SuperscriptBox[
          RowBox[{"C", "[", 
           RowBox[{"x1", ",", "x2"}], "]"}], "2"]}], "+", 
        SuperscriptBox[
         RowBox[{"H", "[", 
          RowBox[{"x1", ",", "x2"}], "]"}], "4"]}], ")"}]}], 
     SuperscriptBox[
      RowBox[{"H", "[", 
       RowBox[{"x1", ",", "x2"}], "]"}], "2"]], "+", 
    FractionBox[
     SuperscriptBox[
      RowBox[{"d", "[", "x3", "]"}], "2"], 
     SuperscriptBox[
      RowBox[{"U", "[", 
       RowBox[{"x1", ",", "x2"}], "]"}], "2"]], "+", 
    FractionBox[
     RowBox[{"4", " ", 
      RowBox[{"A", "[", 
       RowBox[{"x1", ",", "x2"}], "]"}], " ", 
      RowBox[{"d", "[", "x3", "]"}], " ", 
      RowBox[{"d", "[", "x8", "]"}]}], 
     SuperscriptBox[
      RowBox[{"U", "[", 
       RowBox[{"x1", ",", "x2"}], "]"}], "2"]], "+", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"d", "[", "x1", "]"}], "2"], " ", 
     SuperscriptBox[
      RowBox[{"G", "[", 
       RowBox[{"x1", ",", "x2"}], "]"}], "2"], " ", 
     SuperscriptBox[
      RowBox[{"H", "[", 
       RowBox[{"x1", ",", "x2"}], "]"}], "2"], " ", 
     SuperscriptBox[
      RowBox[{"U", "[", 
       RowBox[{"x1", ",", "x2"}], "]"}], "2"]}], "+", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"d", "[", "x2", "]"}], "2"], " ", 
     SuperscriptBox[
      RowBox[{"G", "[", 
       RowBox[{"x1", ",", "x2"}], "]"}], "2"], " ", 
     SuperscriptBox[
      RowBox[{"H", "[", 
       RowBox[{"x1", ",", "x2"}], "]"}], "2"], " ", 
     SuperscriptBox[
      RowBox[{"U", "[", 
       RowBox[{"x1", ",", "x2"}], "]"}], "2"]}], "+", 
    FractionBox[
     RowBox[{
      SuperscriptBox[
       RowBox[{"d", "[", "x8", "]"}], "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"4", " ", 
         SuperscriptBox[
          RowBox[{"A", "[", 
           RowBox[{"x1", ",", "x2"}], "]"}], "2"]}], "+", 
        SuperscriptBox[
         RowBox[{"U", "[", 
          RowBox[{"x1", ",", "x2"}], "]"}], "4"]}], ")"}]}], 
     SuperscriptBox[
      RowBox[{"U", "[", 
       RowBox[{"x1", ",", "x2"}], "]"}], "2"]]}]}],
  SequenceForm[
  "\!\(ds\^2\) = ", 
   d[x4]^2 G[x1, x2]^(-2) + (((4 B[x1, x2]) d[x4]) d[x5]) 
    G[x1, x2]^(-2) + (d[x5]^2 G[x1, x2]^(-2)) (4 B[x1, x2]^2 + 
     G[x1, x2]^4) + (((4 C[x1, x2]) d[x6]) d[x7]) H[x1, x2]^(-2) + 
   d[x7]^2 H[x1, x2]^(-2) + (d[x6]^2 H[x1, x2]^(-2)) (4 C[x1, x2]^2 + 
     H[x1, x2]^4) + 
   d[x3]^2 U[x1, x2]^(-2) + (((4 A[x1, x2]) d[x3]) d[x8]) 
    U[x1, x2]^(-2) + ((d[x1]^2 G[x1, x2]^2) H[x1, x2]^2) 
    U[x1, x2]^2 + ((d[x2]^2 G[x1, x2]^2) H[x1, x2]^2) 
    U[x1, x2]^2 + (d[x8]^2 U[x1, x2]^(-2)) (4 A[x1, x2]^2 + U[x1, x2]^4)],
  Editable->False]], "Print"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"gUU = \"\>", "\[InvisibleSpace]", 
   TagBox[
    RowBox[{"(", GridBox[{
       {
        FractionBox["1", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"G", "[", 
            RowBox[{"x1", ",", "x2"}], "]"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{"H", "[", 
            RowBox[{"x1", ",", "x2"}], "]"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{"U", "[", 
            RowBox[{"x1", ",", "x2"}], "]"}], "2"]}]], "0", "0", "0", "0", 
        "0", "0", "0"},
       {"0", 
        FractionBox["1", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"G", "[", 
            RowBox[{"x1", ",", "x2"}], "]"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{"H", "[", 
            RowBox[{"x1", ",", "x2"}], "]"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{"U", "[", 
            RowBox[{"x1", ",", "x2"}], "]"}], "2"]}]], "0", "0", "0", "0", 
        "0", "0"},
       {"0", "0", 
        FractionBox[
         RowBox[{
          RowBox[{"4", " ", 
           SuperscriptBox[
            RowBox[{"A", "[", 
             RowBox[{"x1", ",", "x2"}], "]"}], "2"]}], "+", 
          SuperscriptBox[
           RowBox[{"U", "[", 
            RowBox[{"x1", ",", "x2"}], "]"}], "4"]}], 
         SuperscriptBox[
          RowBox[{"U", "[", 
           RowBox[{"x1", ",", "x2"}], "]"}], "2"]], "0", "0", "0", "0", 
        RowBox[{"-", 
         FractionBox[
          RowBox[{"2", " ", 
           RowBox[{"A", "[", 
            RowBox[{"x1", ",", "x2"}], "]"}]}], 
          SuperscriptBox[
           RowBox[{"U", "[", 
            RowBox[{"x1", ",", "x2"}], "]"}], "2"]]}]},
       {"0", "0", "0", 
        FractionBox[
         RowBox[{
          RowBox[{"4", " ", 
           SuperscriptBox[
            RowBox[{"B", "[", 
             RowBox[{"x1", ",", "x2"}], "]"}], "2"]}], "+", 
          SuperscriptBox[
           RowBox[{"G", "[", 
            RowBox[{"x1", ",", "x2"}], "]"}], "4"]}], 
         SuperscriptBox[
          RowBox[{"G", "[", 
           RowBox[{"x1", ",", "x2"}], "]"}], "2"]], 
        RowBox[{"-", 
         FractionBox[
          RowBox[{"2", " ", 
           RowBox[{"B", "[", 
            RowBox[{"x1", ",", "x2"}], "]"}]}], 
          SuperscriptBox[
           RowBox[{"G", "[", 
            RowBox[{"x1", ",", "x2"}], "]"}], "2"]]}], "0", "0", "0"},
       {"0", "0", "0", 
        RowBox[{"-", 
         FractionBox[
          RowBox[{"2", " ", 
           RowBox[{"B", "[", 
            RowBox[{"x1", ",", "x2"}], "]"}]}], 
          SuperscriptBox[
           RowBox[{"G", "[", 
            RowBox[{"x1", ",", "x2"}], "]"}], "2"]]}], 
        FractionBox["1", 
         SuperscriptBox[
          RowBox[{"G", "[", 
           RowBox[{"x1", ",", "x2"}], "]"}], "2"]], "0", "0", "0"},
       {"0", "0", "0", "0", "0", 
        FractionBox["1", 
         SuperscriptBox[
          RowBox[{"H", "[", 
           RowBox[{"x1", ",", "x2"}], "]"}], "2"]], 
        RowBox[{"-", 
         FractionBox[
          RowBox[{"2", " ", 
           RowBox[{"C", "[", 
            RowBox[{"x1", ",", "x2"}], "]"}]}], 
          SuperscriptBox[
           RowBox[{"H", "[", 
            RowBox[{"x1", ",", "x2"}], "]"}], "2"]]}], "0"},
       {"0", "0", "0", "0", "0", 
        RowBox[{"-", 
         FractionBox[
          RowBox[{"2", " ", 
           RowBox[{"C", "[", 
            RowBox[{"x1", ",", "x2"}], "]"}]}], 
          SuperscriptBox[
           RowBox[{"H", "[", 
            RowBox[{"x1", ",", "x2"}], "]"}], "2"]]}], 
        FractionBox[
         RowBox[{
          RowBox[{"4", " ", 
           SuperscriptBox[
            RowBox[{"C", "[", 
             RowBox[{"x1", ",", "x2"}], "]"}], "2"]}], "+", 
          SuperscriptBox[
           RowBox[{"H", "[", 
            RowBox[{"x1", ",", "x2"}], "]"}], "4"]}], 
         SuperscriptBox[
          RowBox[{"H", "[", 
           RowBox[{"x1", ",", "x2"}], "]"}], "2"]], "0"},
       {"0", "0", 
        RowBox[{"-", 
         FractionBox[
          RowBox[{"2", " ", 
           RowBox[{"A", "[", 
            RowBox[{"x1", ",", "x2"}], "]"}]}], 
          SuperscriptBox[
           RowBox[{"U", "[", 
            RowBox[{"x1", ",", "x2"}], "]"}], "2"]]}], "0", "0", "0", "0", 
        FractionBox["1", 
         SuperscriptBox[
          RowBox[{"U", "[", 
           RowBox[{"x1", ",", "x2"}], "]"}], "2"]]}
      }], ")"}],
    MatrixForm[#]& ]}],
  SequenceForm["gUU = ", 
   MatrixForm[{{(G[x1, x2]^(-2) H[x1, x2]^(-2)) U[x1, x2]^(-2), 0, 0, 0, 0, 0,
       0, 0}, {0, (G[x1, x2]^(-2) H[x1, x2]^(-2)) U[x1, x2]^(-2), 0, 0, 0, 0, 
      0, 0}, {0, 0, U[x1, x2]^(-2) (4 A[x1, x2]^2 + U[x1, x2]^4), 0, 0, 0, 
      0, ((-2) A[x1, x2]) U[x1, x2]^(-2)}, {
     0, 0, 0, G[x1, x2]^(-2) (4 B[x1, x2]^2 + G[x1, x2]^4), ((-2) B[x1, x2]) 
      G[x1, x2]^(-2), 0, 0, 0}, {
     0, 0, 0, ((-2) B[x1, x2]) G[x1, x2]^(-2), G[x1, x2]^(-2), 0, 0, 0}, {
     0, 0, 0, 0, 0, H[x1, x2]^(-2), ((-2) C[x1, x2]) H[x1, x2]^(-2), 0}, {
     0, 0, 0, 0, 0, ((-2) C[x1, x2]) H[x1, x2]^(-2), 
      H[x1, x2]^(-2) (4 C[x1, x2]^2 + H[x1, x2]^4), 0}, {
     0, 0, ((-2) A[x1, x2]) U[x1, x2]^(-2), 0, 0, 0, 0, U[x1, x2]^(-2)}}]],
  Editable->False]], "Print"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"gUU computed in \"\>", "\[InvisibleSpace]", 
   "0.0666666666666699825`", "\[InvisibleSpace]", "\<\" sec\"\>"}],
  SequenceForm["gUU computed in ", 0.06666666666666998, " sec"],
  Editable->False]], "Print"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Gamma computed in \"\>", "\[InvisibleSpace]", 
   "0.533333333333331438`", "\[InvisibleSpace]", "\<\" sec\"\>"}],
  SequenceForm["Gamma computed in ", 0.5333333333333314, " sec"],
  Editable->False]], "Print"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Riemann(dddd) computed in \"\>", "\[InvisibleSpace]", 
   "3.80000000000000426`", "\[InvisibleSpace]", "\<\" sec\"\>"}],
  SequenceForm["Riemann(dddd) computed in ", 3.8000000000000043`, " sec"],
  Editable->False]], "Print"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Riemann(Uddd) computed in \"\>", "\[InvisibleSpace]", 
   "17.7499999999999991`", "\[InvisibleSpace]", "\<\" sec\"\>"}],
  SequenceForm["Riemann(Uddd) computed in ", 17.75, " sec"],
  Editable->False]], "Print"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ricci computed in \"\>", "\[InvisibleSpace]", 
   "0.566666666666662877`", "\[InvisibleSpace]", "\<\" sec\"\>"}],
  SequenceForm["Ricci computed in ", 0.5666666666666629, " sec"],
  Editable->False]], "Print"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Weyl computed in \"\>", "\[InvisibleSpace]", "0.`", 
   "\[InvisibleSpace]", "\<\" sec\"\>"}],
  SequenceForm["Weyl computed in ", 0., " sec"],
  Editable->False]], "Print"],

Cell[BoxData["\<\"Ricci Flat\"\>"], "Output",
 FontSize->20,
 FontWeight->"Bold",
 FontColor->RGBColor[1, 0, 1]],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"22.9500000000000037`", " ", "Second"}], ",", "Null"}], 
  "}"}]], "Output"]
}, Open  ]],

Cell[TextData[{
 "\t",
 StyleBox["zeroQ[Bianchi[1]]",
  FontFamily->"Courier"],
 " in this case gives ",
 StyleBox["False",
  FontFamily->"Courier"],
 " (after ~70 sec)! The reason is that the ",
 StyleBox["simpRules",
  FontFamily->"Courier"],
 " used imply relations among the 3rd derivatives of the functions ",
 StyleBox["U[x1,x2],",
  FontFamily->"Courier"],
 " ",
 StyleBox["G[x1,x2],",
  FontFamily->"Courier"],
 " ",
 StyleBox["H[x1,x2]",
  FontFamily->"Courier"],
 ".\n\t",
 StyleBox["Exercise",
  FontSlant->"Italic"],
 ": Find the additional two rules needed to satisfy the Bianchi identities."
}], "Text",
 FontSize->16,
 FontColor->RGBColor[0, 0, 1]],

Cell[BoxData[
 RowBox[{"Clear", "[", 
  RowBox[{"u", ",", "g", ",", "h", ",", "a", ",", "b", ",", "c"}], 
  "]"}]], "Input"]
}, Open  ]],

Cell[CellGroupData[{

Cell["\<\
Example 6: Harrison metric II-A-7 (Phys. Rev. 116, 1285) (~ 20 sec)\
\>", "Subsection",
 FontSize->16],

Cell[BoxData[
 RowBox[{
  RowBox[{"Clear", "[", "x", "]"}], ";", 
  RowBox[{"xCoord", "=", 
   RowBox[{"{", 
    RowBox[{"t", ",", "x", ",", "y", ",", "z"}], "}"}]}], ";"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"rt3", "=", 
   RowBox[{"Sqrt", "[", "3", "]"}]}], ";", 
  RowBox[{"F1", "=", 
   RowBox[{
    RowBox[{"x", "/", "rt3"}], "-", 
    RowBox[{
     RowBox[{"t", "^", "2"}], "/", "12"}]}]}], " ", ";", 
  RowBox[{
   RowBox[{
    SuperscriptBox["F2", "\[Prime]",
     MultilineFunction->None], "[", "z", "]"}], "=", 
   RowBox[{
    RowBox[{"F2", "[", "z", "]"}], 
    RowBox[{
     RowBox[{"v", "[", "z", "]"}], "/", "z"}]}]}], ";", 
  RowBox[{
   RowBox[{
    SuperscriptBox["v", "\[Prime]",
     MultilineFunction->None], "[", "z", "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"v", "[", "z", "]"}], "^", "2"}], "-", "1"}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"4", "z"}], ")"}]}], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"2", "  ", 
       RowBox[{
        RowBox[{"v", "[", "z", "]"}], "/", 
        RowBox[{"(", 
         RowBox[{"z", "-", "1"}], ")"}]}]}], "+", 
      RowBox[{"4", "/", "rt3"}]}], ")"}]}]}], ";"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"n1", "[", "t", "]"}], "=", 
   RowBox[{"2", "+", "rt3"}]}], ";", 
  RowBox[{
   RowBox[{"n1", "[", "x", "]"}], "=", 
   RowBox[{"1", "+", "rt3"}]}], ";", 
  RowBox[{
   RowBox[{"n1", "[", "y", "]"}], "=", 
   RowBox[{"-", "rt3"}]}], ";", 
  RowBox[{
   RowBox[{"n1", "[", "z", "]"}], "=", 
   RowBox[{"3", "+", "rt3"}]}], ";"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"n2", "[", "t", "]"}], "=", 
   RowBox[{"1", "+", 
    RowBox[{"2", "/", "rt3"}]}]}], ";", 
  RowBox[{
   RowBox[{"n2", "[", "x", "]"}], "=", 
   RowBox[{"1", "+", 
    RowBox[{"2", "/", "rt3"}]}]}], ";", 
  RowBox[{
   RowBox[{"n2", "[", "y", "]"}], "=", 
   RowBox[{"-", "1"}]}], ";", 
  RowBox[{
   RowBox[{"n2", "[", "z", "]"}], "=", 
   RowBox[{"1", "+", 
    RowBox[{"2", "/", "rt3"}]}]}], ";"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"n3", "[", "t", "]"}], "=", 
   RowBox[{"1", "/", "rt3"}]}], ";", 
  RowBox[{
   RowBox[{"n3", "[", "x", "]"}], "=", 
   RowBox[{"(", 
    RowBox[{"1", "+", 
     RowBox[{"1", "/", "rt3"}]}], ")"}]}], ";", 
  RowBox[{
   RowBox[{"n3", "[", "y", "]"}], "=", 
   RowBox[{
    RowBox[{"-", "1"}], "/", "rt3"}]}], ";", 
  RowBox[{
   RowBox[{"n3", "[", "z", "]"}], "=", 
   RowBox[{"(", 
    RowBox[{"2", "+", 
     RowBox[{"1", "/", "rt3"}]}], ")"}]}], ";"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"g", "=", 
   RowBox[{"DiagonalMatrix", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{"F1", "^", 
        RowBox[{"n1", "[", "t", "]"}]}], 
       RowBox[{
        RowBox[{"F2", "[", "z", "]"}], "^", 
        RowBox[{"n2", "[", "t", "]"}]}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "/", "z"}], ")"}], "^", 
        RowBox[{"n3", "[", "t", "]"}]}]}], ",", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"F1", "^", 
         RowBox[{"n1", "[", "x", "]"}]}]}], 
       RowBox[{
        RowBox[{"F2", "[", "z", "]"}], "^", 
        RowBox[{"n2", "[", "x", "]"}]}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "/", "z"}], ")"}], "^", 
        RowBox[{"n3", "[", "x", "]"}]}]}], ",", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"F1", "^", 
         RowBox[{"n1", "[", "y", "]"}]}]}], 
       RowBox[{
        RowBox[{"F2", "[", "z", "]"}], "^", 
        RowBox[{"n2", "[", "y", "]"}]}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "/", "z"}], ")"}], "^", 
        RowBox[{"n3", "[", "y", "]"}]}]}], ",", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"F1", "^", 
         RowBox[{"n1", "[", "z", "]"}]}]}], 
       RowBox[{
        RowBox[{"F2", "[", "z", "]"}], "^", 
        RowBox[{"n2", "[", "z", "]"}]}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "/", "z"}], ")"}], "^", 
        RowBox[{"n3", "[", "z", "]"}]}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"v", "[", "z", "]"}], "^", "2"}], "-", "1"}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{"z", "-", "1"}], ")"}]}]}]}], "}"}], "]"}]}], ";"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"simpRules", "=", 
   RowBox[{"{", "}"}]}], ";"}]], "Input"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"RGtensors", "[", 
   RowBox[{"g", ",", "xCoord"}], "]"}], "//", "Timing"}]], "Input"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"gdd = \"\>", "\[InvisibleSpace]", 
   TagBox[
    RowBox[{"(", GridBox[{
       {
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             FractionBox[
              SuperscriptBox["t", "2"], "12"]}], "+", 
            FractionBox["x", 
             SqrtBox["3"]]}], ")"}], 
          RowBox[{"2", "+", 
           SqrtBox["3"]}]], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"-", 
            FractionBox["1", "z"]}], ")"}], 
          FractionBox["1", 
           SqrtBox["3"]]], " ", 
         SuperscriptBox[
          RowBox[{"F2", "[", "z", "]"}], 
          RowBox[{"1", "+", 
           FractionBox["2", 
            SqrtBox["3"]]}]]}], "0", "0", "0"},
       {"0", 
        RowBox[{
         RowBox[{"-", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", 
              FractionBox[
               SuperscriptBox["t", "2"], "12"]}], "+", 
             FractionBox["x", 
              SqrtBox["3"]]}], ")"}], 
           RowBox[{"1", "+", 
            SqrtBox["3"]}]]}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"-", 
            FractionBox["1", "z"]}], ")"}], 
          RowBox[{"1", "+", 
           FractionBox["1", 
            SqrtBox["3"]]}]], " ", 
         SuperscriptBox[
          RowBox[{"F2", "[", "z", "]"}], 
          RowBox[{"1", "+", 
           FractionBox["2", 
            SqrtBox["3"]]}]]}], "0", "0"},
       {"0", "0", 
        RowBox[{"-", 
         FractionBox[
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", 
               FractionBox[
                SuperscriptBox["t", "2"], "12"]}], "+", 
              FractionBox["x", 
               SqrtBox["3"]]}], ")"}], 
            RowBox[{"-", 
             SqrtBox["3"]}]], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"-", 
              FractionBox["1", "z"]}], ")"}], 
            RowBox[{"-", 
             FractionBox["1", 
              SqrtBox["3"]]}]]}], 
          RowBox[{"F2", "[", "z", "]"}]]}], "0"},
       {"0", "0", "0", 
        RowBox[{"-", 
         FractionBox[
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", 
               FractionBox[
                SuperscriptBox["t", "2"], "12"]}], "+", 
              FractionBox["x", 
               SqrtBox["3"]]}], ")"}], 
            RowBox[{"3", "+", 
             SqrtBox["3"]}]], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"-", 
              FractionBox["1", "z"]}], ")"}], 
            RowBox[{"2", "+", 
             FractionBox["1", 
              SqrtBox["3"]]}]], " ", 
           SuperscriptBox[
            RowBox[{"F2", "[", "z", "]"}], 
            RowBox[{"1", "+", 
             FractionBox["2", 
              SqrtBox["3"]]}]], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox[
              RowBox[{"v", "[", "z", "]"}], "2"]}], ")"}]}], 
          RowBox[{
           RowBox[{"-", "1"}], "+", "z"}]]}]}
      }], ")"}],
    MatrixForm[#]& ]}],
  SequenceForm["gdd = ", 
   MatrixForm[{{((Rational[-1, 12] t^2 + 3^Rational[-1, 2] x)^(2 + 
         3^Rational[1, 2]) ((-1)/z)^(3^Rational[-1, 2])) 
      F2[z]^(1 + 2 3^Rational[-1, 2]), 0, 0, 0}, {
     0, ((-(Rational[-1, 12] t^2 + 3^Rational[-1, 2] x)^(1 + 
          3^Rational[1, 2])) ((-1)/z)^(1 + 3^Rational[-1, 2])) 
      F2[z]^(1 + 2 3^Rational[-1, 2]), 0, 0}, {
     0, 0, (-(Rational[-1, 12] t^2 + 
         3^Rational[-1, 2] x)^(-3^Rational[1, 2])) (((-1)/
         z)^(-3^Rational[-1, 2])/F2[z]), 0}, {
     0, 0, 0, ((((-(Rational[-1, 12] t^2 + 3^Rational[-1, 2] x)^(3 + 
            3^Rational[1, 2]))/(-1 + z)) ((-1)/z)^(2 + 3^Rational[-1, 2])) 
       F2[z]^(1 + 2 3^Rational[-1, 2])) (-1 + v[z]^2)}}]],
  Editable->False]], "Print"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"\\!\\(ds\\^2\\) = \"\>", "\[InvisibleSpace]", 
   RowBox[{
    FractionBox[
     RowBox[{"-", 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           FractionBox[
            SuperscriptBox["t", "2"], "12"]}], "+", 
          FractionBox["x", 
           SqrtBox["3"]]}], ")"}], 
        RowBox[{"-", 
         SqrtBox["3"]}]], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", 
          FractionBox["1", "z"]}], ")"}], 
        RowBox[{"-", 
         FractionBox["1", 
          SqrtBox["3"]]}]], " ", 
       SuperscriptBox[
        RowBox[{"d", "[", "y", "]"}], "2"]}]}], 
     RowBox[{"F2", "[", "z", "]"}]], "+", 
    RowBox[{
     FractionBox["1", "144"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         FractionBox[
          SuperscriptBox["t", "2"], "12"]}], "+", 
        FractionBox["x", 
         SqrtBox["3"]]}], ")"}], 
      SqrtBox["3"]], " ", 
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["t", "4"], "-", 
       RowBox[{"8", " ", 
        SqrtBox["3"], " ", 
        SuperscriptBox["t", "2"], " ", "x"}], "+", 
       RowBox[{"48", " ", 
        SuperscriptBox["x", "2"]}]}], ")"}], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"-", 
        FractionBox["1", "z"]}], ")"}], 
      FractionBox["1", 
       SqrtBox["3"]]], " ", 
     SuperscriptBox[
      RowBox[{"d", "[", "t", "]"}], "2"], " ", 
     SuperscriptBox[
      RowBox[{"F2", "[", "z", "]"}], 
      RowBox[{"1", "+", 
       FractionBox["2", 
        SqrtBox["3"]]}]]}], "-", 
    FractionBox[
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox[
           SuperscriptBox["t", "2"], "12"]}], "+", 
         FractionBox["x", 
          SqrtBox["3"]]}], ")"}], 
       SqrtBox["3"]], " ", 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["t", "2"], "-", 
        RowBox[{"4", " ", 
         SqrtBox["3"], " ", "x"}]}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"-", 
         FractionBox["1", "z"]}], ")"}], 
       FractionBox["1", 
        SqrtBox["3"]]], " ", 
      SuperscriptBox[
       RowBox[{"d", "[", "x", "]"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{"F2", "[", "z", "]"}], 
       RowBox[{"1", "+", 
        FractionBox["2", 
         SqrtBox["3"]]}]]}], 
     RowBox[{"12", " ", "z"}]], "+", 
    FractionBox[
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox[
           SuperscriptBox["t", "2"], "12"]}], "+", 
         FractionBox["x", 
          SqrtBox["3"]]}], ")"}], 
       SqrtBox["3"]], " ", 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["t", "6"], "-", 
        RowBox[{"12", " ", 
         SqrtBox["3"], " ", 
         SuperscriptBox["t", "4"], " ", "x"}], "+", 
        RowBox[{"144", " ", 
         SuperscriptBox["t", "2"], " ", 
         SuperscriptBox["x", "2"]}], "-", 
        RowBox[{"192", " ", 
         SqrtBox["3"], " ", 
         SuperscriptBox["x", "3"]}]}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"-", 
         FractionBox["1", "z"]}], ")"}], 
       FractionBox["1", 
        SqrtBox["3"]]], " ", 
      SuperscriptBox[
       RowBox[{"d", "[", "z", "]"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{"F2", "[", "z", "]"}], 
       RowBox[{"1", "+", 
        FractionBox["2", 
         SqrtBox["3"]]}]], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        RowBox[{"v", "[", "z", "]"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"v", "[", "z", "]"}]}], ")"}]}], 
     RowBox[{"1728", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "z"}], ")"}], " ", 
      SuperscriptBox["z", "2"]}]]}]}],
  SequenceForm[
  "\!\(ds\^2\) = ", ((-(Rational[-1, 12] t^2 + 
        3^Rational[-1, 2] x)^(-3^Rational[1, 2])) ((-1)/
       z)^(-3^Rational[-1, 2])) (d[y]^2/F2[
     z]) + ((((
        Rational[
         1, 144] (Rational[-1, 12] t^2 + 3^Rational[-1, 2] x)^(3^
          Rational[1, 2])) (t^4 - ((8 3^Rational[1, 2]) t^2) x + 
        48 x^2)) ((-1)/z)^(3^Rational[-1, 2])) d[t]^2) 
    F2[z]^(1 + 2 
       3^Rational[-1, 2]) + (((((
         Rational[-1, 12] (Rational[-1, 12] t^2 + 3^Rational[-1, 2] x)^(3^
           Rational[1, 2])) (t^2 - (4 3^Rational[1, 2]) x)) ((-1)/z)^(3^
         Rational[-1, 2]))/z) d[x]^2) 
    F2[z]^(1 + 2 
       3^Rational[-1, 
          2]) + ((((((((
            Rational[
             1, 1728] (Rational[-1, 12] t^2 + 3^Rational[-1, 2] x)^(3^
              Rational[1, 2])) (t^6 - ((12 3^Rational[1, 2]) t^4) 
            x + (144 t^2) x^2 - (192 3^Rational[1, 2]) x^3))/(-1 + 
          z)) ((-1)/z)^(3^Rational[-1, 2])) z^(-2)) d[z]^2) 
      F2[z]^(1 + 2 3^Rational[-1, 2])) (-1 + v[z])) (1 + v[z])],
  Editable->False]], "Print"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"gUU = \"\>", "\[InvisibleSpace]", 
   TagBox[
    RowBox[{"(", GridBox[{
       {
        FractionBox[
         RowBox[{"144", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", 
              FractionBox[
               SuperscriptBox["t", "2"], "12"]}], "+", 
             FractionBox["x", 
              SqrtBox["3"]]}], ")"}], 
           RowBox[{"-", 
            SqrtBox["3"]}]], " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["t", "8"], "-", 
            RowBox[{"16", " ", 
             SqrtBox["3"], " ", 
             SuperscriptBox["t", "6"], " ", "x"}], "+", 
            RowBox[{"288", " ", 
             SuperscriptBox["t", "4"], " ", 
             SuperscriptBox["x", "2"]}], "-", 
            RowBox[{"768", " ", 
             SqrtBox["3"], " ", 
             SuperscriptBox["t", "2"], " ", 
             SuperscriptBox["x", "3"]}], "+", 
            RowBox[{"2304", " ", 
             SuperscriptBox["x", "4"]}]}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"-", 
             FractionBox["1", "z"]}], ")"}], 
           RowBox[{"-", 
            FractionBox["1", 
             SqrtBox["3"]]}]], " ", 
          SuperscriptBox[
           RowBox[{"F2", "[", "z", "]"}], 
           RowBox[{
            RowBox[{"-", "1"}], "-", 
            FractionBox["2", 
             SqrtBox["3"]]}]]}], 
         RowBox[{
          SuperscriptBox["t", "12"], "-", 
          RowBox[{"24", " ", 
           SqrtBox["3"], " ", 
           SuperscriptBox["t", "10"], " ", "x"}], "+", 
          RowBox[{"720", " ", 
           SuperscriptBox["t", "8"], " ", 
           SuperscriptBox["x", "2"]}], "-", 
          RowBox[{"3840", " ", 
           SqrtBox["3"], " ", 
           SuperscriptBox["t", "6"], " ", 
           SuperscriptBox["x", "3"]}], "+", 
          RowBox[{"34560", " ", 
           SuperscriptBox["t", "4"], " ", 
           SuperscriptBox["x", "4"]}], "-", 
          RowBox[{"55296", " ", 
           SqrtBox["3"], " ", 
           SuperscriptBox["t", "2"], " ", 
           SuperscriptBox["x", "5"]}], "+", 
          RowBox[{"110592", " ", 
           SuperscriptBox["x", "6"]}]}]], "0", "0", "0"},
       {"0", 
        RowBox[{"-", 
         FractionBox[
          RowBox[{"12", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", 
               FractionBox[
                SuperscriptBox["t", "2"], "12"]}], "+", 
              FractionBox["x", 
               SqrtBox["3"]]}], ")"}], 
            RowBox[{"-", 
             SqrtBox["3"]}]], " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["t", "10"], "-", 
             RowBox[{"20", " ", 
              SqrtBox["3"], " ", 
              SuperscriptBox["t", "8"], " ", "x"}], "+", 
             RowBox[{"480", " ", 
              SuperscriptBox["t", "6"], " ", 
              SuperscriptBox["x", "2"]}], "-", 
             RowBox[{"1920", " ", 
              SqrtBox["3"], " ", 
              SuperscriptBox["t", "4"], " ", 
              SuperscriptBox["x", "3"]}], "+", 
             RowBox[{"11520", " ", 
              SuperscriptBox["t", "2"], " ", 
              SuperscriptBox["x", "4"]}], "-", 
             RowBox[{"9216", " ", 
              SqrtBox["3"], " ", 
              SuperscriptBox["x", "5"]}]}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"-", 
              FractionBox["1", "z"]}], ")"}], 
            RowBox[{"-", 
             FractionBox["1", 
              SqrtBox["3"]]}]], " ", "z", " ", 
           SuperscriptBox[
            RowBox[{"F2", "[", "z", "]"}], 
            RowBox[{
             RowBox[{"-", "1"}], "-", 
             FractionBox["2", 
              SqrtBox["3"]]}]]}], 
          RowBox[{
           SuperscriptBox["t", "12"], "-", 
           RowBox[{"24", " ", 
            SqrtBox["3"], " ", 
            SuperscriptBox["t", "10"], " ", "x"}], "+", 
           RowBox[{"720", " ", 
            SuperscriptBox["t", "8"], " ", 
            SuperscriptBox["x", "2"]}], "-", 
           RowBox[{"3840", " ", 
            SqrtBox["3"], " ", 
            SuperscriptBox["t", "6"], " ", 
            SuperscriptBox["x", "3"]}], "+", 
           RowBox[{"34560", " ", 
            SuperscriptBox["t", "4"], " ", 
            SuperscriptBox["x", "4"]}], "-", 
           RowBox[{"55296", " ", 
            SqrtBox["3"], " ", 
            SuperscriptBox["t", "2"], " ", 
            SuperscriptBox["x", "5"]}], "+", 
           RowBox[{"110592", " ", 
            SuperscriptBox["x", "6"]}]}]]}], "0", "0"},
       {"0", "0", 
        RowBox[{
         RowBox[{"-", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", 
              FractionBox[
               SuperscriptBox["t", "2"], "12"]}], "+", 
             FractionBox["x", 
              SqrtBox["3"]]}], ")"}], 
           SqrtBox["3"]]}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"-", 
            FractionBox["1", "z"]}], ")"}], 
          FractionBox["1", 
           SqrtBox["3"]]], " ", 
         RowBox[{"F2", "[", "z", "]"}]}], "0"},
       {"0", "0", "0", 
        FractionBox[
         RowBox[{"1728", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", 
              FractionBox[
               SuperscriptBox["t", "2"], "12"]}], "+", 
             FractionBox["x", 
              SqrtBox["3"]]}], ")"}], 
           RowBox[{"-", 
            SqrtBox["3"]}]], " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["t", "6"], "-", 
            RowBox[{"12", " ", 
             SqrtBox["3"], " ", 
             SuperscriptBox["t", "4"], " ", "x"}], "+", 
            RowBox[{"144", " ", 
             SuperscriptBox["t", "2"], " ", 
             SuperscriptBox["x", "2"]}], "-", 
            RowBox[{"192", " ", 
             SqrtBox["3"], " ", 
             SuperscriptBox["x", "3"]}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "z"}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"-", 
             FractionBox["1", "z"]}], ")"}], 
           RowBox[{"-", 
            FractionBox["1", 
             SqrtBox["3"]]}]], " ", 
          SuperscriptBox["z", "2"], " ", 
          SuperscriptBox[
           RowBox[{"F2", "[", "z", "]"}], 
           RowBox[{
            RowBox[{"-", "1"}], "-", 
            FractionBox["2", 
             SqrtBox["3"]]}]]}], 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["t", "12"], "-", 
            RowBox[{"24", " ", 
             SqrtBox["3"], " ", 
             SuperscriptBox["t", "10"], " ", "x"}], "+", 
            RowBox[{"720", " ", 
             SuperscriptBox["t", "8"], " ", 
             SuperscriptBox["x", "2"]}], "-", 
            RowBox[{"3840", " ", 
             SqrtBox["3"], " ", 
             SuperscriptBox["t", "6"], " ", 
             SuperscriptBox["x", "3"]}], "+", 
            RowBox[{"34560", " ", 
             SuperscriptBox["t", "4"], " ", 
             SuperscriptBox["x", "4"]}], "-", 
            RowBox[{"55296", " ", 
             SqrtBox["3"], " ", 
             SuperscriptBox["t", "2"], " ", 
             SuperscriptBox["x", "5"]}], "+", 
            RowBox[{"110592", " ", 
             SuperscriptBox["x", "6"]}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"v", "[", "z", "]"}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"v", "[", "z", "]"}]}], ")"}]}]]}
      }], ")"}],
    MatrixForm[#]& ]}],
  SequenceForm["gUU = ", 
   MatrixForm[{{((((
          144 (Rational[-1, 12] t^2 + 
            3^Rational[-1, 2] x)^(-3^Rational[1, 2])) (
          t^8 - ((16 3^Rational[1, 2]) t^6) 
          x + (288 t^4) x^2 - ((768 3^Rational[1, 2]) t^2) x^3 + 2304 x^4))/(
        t^12 - ((24 3^Rational[1, 2]) t^10) 
        x + (720 t^8) x^2 - ((3840 3^Rational[1, 2]) t^6) 
        x^3 + (34560 t^4) x^4 - ((55296 3^Rational[1, 2]) t^2) x^5 + 
        110592 x^6)) ((-1)/z)^(-3^Rational[-1, 2])) 
      F2[z]^(-1 - 2 3^Rational[-1, 2]), 0, 0, 0}, {
     0, ((((((-12) (Rational[-1, 12] t^2 + 
             3^Rational[-1, 2] x)^(-3^Rational[1, 2])) (
           t^10 - ((20 3^Rational[1, 2]) t^8) 
           x + (480 t^6) x^2 - ((1920 3^Rational[1, 2]) t^4) 
           x^3 + (11520 t^2) x^4 - (9216 3^Rational[1, 2]) x^5))/(
         t^12 - ((24 3^Rational[1, 2]) t^10) 
         x + (720 t^8) x^2 - ((3840 3^Rational[1, 2]) t^6) 
         x^3 + (34560 t^4) x^4 - ((55296 3^Rational[1, 2]) t^2) x^5 + 
         110592 x^6)) ((-1)/z)^(-3^Rational[-1, 2])) z) 
      F2[z]^(-1 - 2 3^Rational[-1, 2]), 0, 0}, {
     0, 0, ((-(Rational[-1, 12] t^2 + 3^Rational[-1, 2] x)^(3^
          Rational[1, 2])) ((-1)/z)^(3^Rational[-1, 2])) F2[z], 0}, {
     0, 0, 0, (((((((
             1728 (Rational[-1, 12] t^2 + 
               3^Rational[-1, 2] x)^(-3^Rational[1, 2])) (
             t^6 - ((12 3^Rational[1, 2]) t^4) 
             x + (144 t^2) x^2 - (192 3^Rational[1, 2]) x^3))/(
           t^12 - ((24 3^Rational[1, 2]) t^10) 
           x + (720 t^8) x^2 - ((3840 3^Rational[1, 2]) t^6) 
           x^3 + (34560 t^4) x^4 - ((55296 3^Rational[1, 2]) t^2) x^5 + 
           110592 x^6)) (-1 + z)) ((-1)/z)^(-3^Rational[-1, 2])) z^2) 
       F2[z]^(-1 - 2 3^Rational[-1, 2])) ((-1 + v[z])^(-1)/(1 + v[z]))}}]],
  Editable->False]], "Print"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"gUU computed in \"\>", "\[InvisibleSpace]", 
   "0.966666666666668561`", "\[InvisibleSpace]", "\<\" sec\"\>"}],
  SequenceForm["gUU computed in ", 0.9666666666666686, " sec"],
  Editable->False]], "Print"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Gamma computed in \"\>", "\[InvisibleSpace]", 
   "1.4166666666666714`", "\[InvisibleSpace]", "\<\" sec\"\>"}],
  SequenceForm["Gamma computed in ", 1.4166666666666714`, " sec"],
  Editable->False]], "Print"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Riemann(dddd) computed in \"\>", "\[InvisibleSpace]", 
   "7.13333333333332575`", "\[InvisibleSpace]", "\<\" sec\"\>"}],
  SequenceForm["Riemann(dddd) computed in ", 7.133333333333326, " sec"],
  Editable->False]], "Print"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Riemann(Uddd) computed in \"\>", "\[InvisibleSpace]", 
   "4.88333333333333996`", "\[InvisibleSpace]", "\<\" sec\"\>"}],
  SequenceForm["Riemann(Uddd) computed in ", 4.88333333333334, " sec"],
  Editable->False]], "Print"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ricci computed in \"\>", "\[InvisibleSpace]", 
   "4.84999999999999431`", "\[InvisibleSpace]", "\<\" sec\"\>"}],
  SequenceForm["Ricci computed in ", 4.849999999999994, " sec"],
  Editable->False]], "Print"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Weyl computed in \"\>", "\[InvisibleSpace]", "0.`", 
   "\[InvisibleSpace]", "\<\" sec\"\>"}],
  SequenceForm["Weyl computed in ", 0., " sec"],
  Editable->False]], "Print"],

Cell[BoxData["\<\"Ricci Flat\"\>"], "Output",
 FontSize->20,
 FontWeight->"Bold",
 FontColor->RGBColor[1, 0, 1]],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"19.6166666666666742`", " ", "Second"}], ",", "Null"}], 
  "}"}]], "Output"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData["detg"], "Input"],

Cell[BoxData[
 RowBox[{
  FractionBox["1", 
   RowBox[{"2985984", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "z"}], ")"}], " ", 
    SuperscriptBox["z", "3"]}]], 
  RowBox[{"(", 
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        FractionBox[
         SuperscriptBox["t", "2"], "12"]}], "+", 
       FractionBox["x", 
        SqrtBox["3"]]}], ")"}], 
     RowBox[{"2", " ", 
      SqrtBox["3"]}]], " ", 
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["t", "12"], "-", 
      RowBox[{"24", " ", 
       SqrtBox["3"], " ", 
       SuperscriptBox["t", "10"], " ", "x"}], "+", 
      RowBox[{"720", " ", 
       SuperscriptBox["t", "8"], " ", 
       SuperscriptBox["x", "2"]}], "-", 
      RowBox[{"3840", " ", 
       SqrtBox["3"], " ", 
       SuperscriptBox["t", "6"], " ", 
       SuperscriptBox["x", "3"]}], "+", 
      RowBox[{"34560", " ", 
       SuperscriptBox["t", "4"], " ", 
       SuperscriptBox["x", "4"]}], "-", 
      RowBox[{"55296", " ", 
       SqrtBox["3"], " ", 
       SuperscriptBox["t", "2"], " ", 
       SuperscriptBox["x", "5"]}], "+", 
      RowBox[{"110592", " ", 
       SuperscriptBox["x", "6"]}]}], ")"}], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"-", 
       FractionBox["1", "z"]}], ")"}], 
     FractionBox["2", 
      SqrtBox["3"]]], " ", 
    SuperscriptBox[
     RowBox[{"F2", "[", "z", "]"}], 
     RowBox[{"2", "+", 
      RowBox[{"2", " ", 
       SqrtBox["3"]}]}]], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      RowBox[{"v", "[", "z", "]"}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      RowBox[{"v", "[", "z", "]"}]}], ")"}]}], ")"}]}]], "Output"]
}, Open  ]],

Cell[TextData[{
 StyleBox["\tMathematica",
  FontSlant->"Italic"],
 " 4 is able to factor the long polynomial (",
 Cell[BoxData[
  RowBox[{
   SuperscriptBox[
    StyleBox["t",
     FontWeight->"Plain",
     FontSlant->"Plain",
     FontTracking->"Plain",
     FontVariations->{"Outline"->False,
     "Shadow"->False,
     "Underline"->False}], "12"], "..."}]], "Input"],
 ")  appearing in ",
 StyleBox["detg",
  FontFamily->"Courier"],
 "  as  ",
 Cell[BoxData[
  SuperscriptBox[
   RowBox[{"(", 
    RowBox[{
     SuperscriptBox["t", "2"], "-", 
     RowBox[{"4", " ", 
      SqrtBox["3"], " ", "x"}]}], ")"}], "6"]]],
 " (and also the other polynomials in gUU). As a result the calculation is \
completed in 1/3 the time!"
}], "Text",
 FontSize->16,
 FontColor->RGBColor[0, 0, 1]]
}, Open  ]],

Cell[CellGroupData[{

Cell["\<\
Example 7: Bondi metric (Proc. Roy. Soc. A269, 21) (~ 40 + 15 sec)\
\>", "Subsection",
 FontSize->16],

Cell[BoxData[
 RowBox[{
  RowBox[{"xCoord", "=", 
   RowBox[{"{", 
    RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[CurlyPhi]"}], "}"}]}], 
  ";"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"g", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"Exp", "[", 
          RowBox[{"2", " ", 
           RowBox[{"\[Beta]", "[", 
            RowBox[{"u", ",", "r", ",", "\[Theta]"}], "]"}]}], "]"}], 
         RowBox[{
          RowBox[{"V", "[", 
           RowBox[{"u", ",", "r", ",", "\[Theta]"}], "]"}], "/", "r"}]}], "-", 
        RowBox[{
         RowBox[{"r", "^", "2"}], 
         RowBox[{"Exp", "[", 
          RowBox[{"2", 
           RowBox[{"\[Gamma]", "[", 
            RowBox[{"u", ",", "r", ",", "\[Theta]"}], "]"}]}], "]"}], 
         RowBox[{
          RowBox[{"U", "[", 
           RowBox[{"u", ",", "r", ",", "\[Theta]"}], "]"}], "^", "2"}]}]}], 
       ",", 
       RowBox[{"Exp", "[", 
        RowBox[{"2", " ", 
         RowBox[{"\[Beta]", "[", 
          RowBox[{"u", ",", "r", ",", "\[Theta]"}], "]"}]}], "]"}], ",", 
       RowBox[{
        RowBox[{"r", "^", "2"}], 
        RowBox[{"Exp", "[", 
         RowBox[{"2", 
          RowBox[{"\[Gamma]", "[", 
           RowBox[{"u", ",", "r", ",", "\[Theta]"}], "]"}]}], "]"}], 
        RowBox[{"U", "[", 
         RowBox[{"u", ",", "r", ",", "\[Theta]"}], "]"}]}], ",", "0"}], "}"}],
      ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Exp", "[", 
        RowBox[{"2", " ", 
         RowBox[{"\[Beta]", "[", 
          RowBox[{"u", ",", "r", ",", "\[Theta]"}], "]"}]}], "]"}], ",", "0", 
       ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"r", "^", "2"}], 
        RowBox[{"Exp", "[", 
         RowBox[{"2", 
          RowBox[{"\[Gamma]", "[", 
           RowBox[{"u", ",", "r", ",", "\[Theta]"}], "]"}]}], "]"}], 
        RowBox[{"U", "[", 
         RowBox[{"u", ",", "r", ",", "\[Theta]"}], "]"}]}], ",", "0", ",", 
       RowBox[{
        RowBox[{"-", 
         RowBox[{"r", "^", "2"}]}], 
        RowBox[{"Exp", "[", 
         RowBox[{"2", 
          RowBox[{"\[Gamma]", "[", 
           RowBox[{"u", ",", "r", ",", "\[Theta]"}], "]"}]}], "]"}]}], ",", 
       "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", 
       RowBox[{
        RowBox[{"-", 
         RowBox[{"r", "^", "2"}]}], 
        RowBox[{"Exp", "[", 
         RowBox[{
          RowBox[{"-", "2"}], 
          RowBox[{"\[Gamma]", "[", 
           RowBox[{"u", ",", "r", ",", "\[Theta]"}], "]"}]}], "]"}], 
        RowBox[{
         RowBox[{"Sin", "[", "\[Theta]", "]"}], "^", "2"}]}]}], "}"}]}], 
    "}"}]}], ";"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"simpRules", "=", "TrigRules"}], ";"}]], "Input"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"RGtensors", "[", 
   RowBox[{"g", ",", "xCoord"}], "]"}], "//", "Timing"}]], "Input"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"gdd = \"\>", "\[InvisibleSpace]", 
   TagBox[
    RowBox[{"(", GridBox[{
       {
        RowBox[{
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["E", 
            RowBox[{"2", " ", 
             RowBox[{"\[Gamma]", "[", 
              RowBox[{"u", ",", "r", ",", "\[Theta]"}], "]"}]}]]}], " ", 
          SuperscriptBox["r", "2"], " ", 
          SuperscriptBox[
           RowBox[{"U", "[", 
            RowBox[{"u", ",", "r", ",", "\[Theta]"}], "]"}], "2"]}], "+", 
         FractionBox[
          RowBox[{
           SuperscriptBox["E", 
            RowBox[{"2", " ", 
             RowBox[{"\[Beta]", "[", 
              RowBox[{"u", ",", "r", ",", "\[Theta]"}], "]"}]}]], " ", 
           RowBox[{"V", "[", 
            RowBox[{"u", ",", "r", ",", "\[Theta]"}], "]"}]}], "r"]}], 
        SuperscriptBox["E", 
         RowBox[{"2", " ", 
          RowBox[{"\[Beta]", "[", 
           RowBox[{"u", ",", "r", ",", "\[Theta]"}], "]"}]}]], 
        RowBox[{
         SuperscriptBox["E", 
          RowBox[{"2", " ", 
           RowBox[{"\[Gamma]", "[", 
            RowBox[{"u", ",", "r", ",", "\[Theta]"}], "]"}]}]], " ", 
         SuperscriptBox["r", "2"], " ", 
         RowBox[{"U", "[", 
          RowBox[{"u", ",", "r", ",", "\[Theta]"}], "]"}]}], "0"},
       {
        SuperscriptBox["E", 
         RowBox[{"2", " ", 
          RowBox[{"\[Beta]", "[", 
           RowBox[{"u", ",", "r", ",", "\[Theta]"}], "]"}]}]], "0", "0", 
        "0"},
       {
        RowBox[{
         SuperscriptBox["E", 
          RowBox[{"2", " ", 
           RowBox[{"\[Gamma]", "[", 
            RowBox[{"u", ",", "r", ",", "\[Theta]"}], "]"}]}]], " ", 
         SuperscriptBox["r", "2"], " ", 
         RowBox[{"U", "[", 
          RowBox[{"u", ",", "r", ",", "\[Theta]"}], "]"}]}], "0", 
        RowBox[{
         RowBox[{"-", 
          SuperscriptBox["E", 
           RowBox[{"2", " ", 
            RowBox[{"\[Gamma]", "[", 
             RowBox[{"u", ",", "r", ",", "\[Theta]"}], "]"}]}]]}], " ", 
         SuperscriptBox["r", "2"]}], "0"},
       {"0", "0", "0", 
        RowBox[{
         RowBox[{"-", 
          SuperscriptBox["E", 
           RowBox[{
            RowBox[{"-", "2"}], " ", 
            RowBox[{"\[Gamma]", "[", 
             RowBox[{"u", ",", "r", ",", "\[Theta]"}], "]"}]}]]}], " ", 
         SuperscriptBox["r", "2"], " ", 
         SuperscriptBox[
          RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"]}]}
      }], ")"}],
    MatrixForm[#]& ]}],
  SequenceForm["gdd = ", 
   MatrixForm[{{((-E^(2 \[Gamma][u, r, \[Theta]])) r^2) 
       U[u, r, \[Theta]]^2 + (E^(2 \[Beta][u, r, \[Theta]])/r) 
       V[u, r, \[Theta]], 
      E^(2 \[Beta][u, r, \[Theta]]), (E^(2 \[Gamma][u, r, \[Theta]]) r^2) 
      U[u, r, \[Theta]], 0}, {
     E^(2 \[Beta][u, r, \[Theta]]), 0, 0, 
      0}, {(E^(2 \[Gamma][u, r, \[Theta]]) r^2) U[u, r, \[Theta]], 
      0, (-E^(2 \[Gamma][u, r, \[Theta]])) r^2, 0}, {
     0, 0, 0, ((-E^((-2) \[Gamma][u, r, \[Theta]])) r^2) Sin[\[Theta]]^2}}]],
  Editable->False]], "Print"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"\\!\\(ds\\^2\\) = \"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{"2", " ", 
     SuperscriptBox["E", 
      RowBox[{"2", " ", 
       RowBox[{"\[Beta]", "[", 
        RowBox[{"u", ",", "r", ",", "\[Theta]"}], "]"}]}]], " ", 
     RowBox[{"d", "[", "r", "]"}], " ", 
     RowBox[{"d", "[", "u", "]"}]}], "-", 
    RowBox[{
     SuperscriptBox["E", 
      RowBox[{"2", " ", 
       RowBox[{"\[Gamma]", "[", 
        RowBox[{"u", ",", "r", ",", "\[Theta]"}], "]"}]}]], " ", 
     SuperscriptBox["r", "2"], " ", 
     SuperscriptBox[
      RowBox[{"d", "[", "\[Theta]", "]"}], "2"]}], "-", 
    RowBox[{
     SuperscriptBox["E", 
      RowBox[{
       RowBox[{"-", "2"}], " ", 
       RowBox[{"\[Gamma]", "[", 
        RowBox[{"u", ",", "r", ",", "\[Theta]"}], "]"}]}]], " ", 
     SuperscriptBox["r", "2"], " ", 
     SuperscriptBox[
      RowBox[{"d", "[", "\[CurlyPhi]", "]"}], "2"], " ", 
     SuperscriptBox[
      RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"]}], "+", 
    RowBox[{"2", " ", 
     SuperscriptBox["E", 
      RowBox[{"2", " ", 
       RowBox[{"\[Gamma]", "[", 
        RowBox[{"u", ",", "r", ",", "\[Theta]"}], "]"}]}]], " ", 
     SuperscriptBox["r", "2"], " ", 
     RowBox[{"d", "[", "u", "]"}], " ", 
     RowBox[{"d", "[", "\[Theta]", "]"}], " ", 
     RowBox[{"U", "[", 
      RowBox[{"u", ",", "r", ",", "\[Theta]"}], "]"}]}], "-", 
    FractionBox[
     RowBox[{
      SuperscriptBox[
       RowBox[{"d", "[", "u", "]"}], "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         SuperscriptBox["E", 
          RowBox[{"2", " ", 
           RowBox[{"\[Gamma]", "[", 
            RowBox[{"u", ",", "r", ",", "\[Theta]"}], "]"}]}]], " ", 
         SuperscriptBox["r", "3"], " ", 
         SuperscriptBox[
          RowBox[{"U", "[", 
           RowBox[{"u", ",", "r", ",", "\[Theta]"}], "]"}], "2"]}], "-", 
        RowBox[{
         SuperscriptBox["E", 
          RowBox[{"2", " ", 
           RowBox[{"\[Beta]", "[", 
            RowBox[{"u", ",", "r", ",", "\[Theta]"}], "]"}]}]], " ", 
         RowBox[{"V", "[", 
          RowBox[{"u", ",", "r", ",", "\[Theta]"}], "]"}]}]}], ")"}]}], 
     "r"]}]}],
  SequenceForm[
  "\!\(ds\^2\) = ", ((2 E^(2 \[Beta][u, r, \[Theta]])) d[r]) d[u] - (
    E^(2 \[Gamma][u, r, \[Theta]]) r^2) 
   d[\[Theta]]^2 - ((E^((-2) \[Gamma][u, r, \[Theta]]) r^2) d[\[CurlyPhi]]^2) 
   Sin[\[Theta]]^2 + ((((2 E^(2 \[Gamma][u, r, \[Theta]])) r^2) d[u]) 
     d[\[Theta]]) U[u, r, \[Theta]] - (r^(-1) 
    d[u]^2) ((E^(2 \[Gamma][u, r, \[Theta]]) r^3) U[u, r, \[Theta]]^2 - 
    E^(2 \[Beta][u, r, \[Theta]]) V[u, r, \[Theta]])],
  Editable->False]], "Print"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"gUU = \"\>", "\[InvisibleSpace]", 
   TagBox[
    RowBox[{"(", GridBox[{
       {"0", 
        SuperscriptBox["E", 
         RowBox[{
          RowBox[{"-", "2"}], " ", 
          RowBox[{"\[Beta]", "[", 
           RowBox[{"u", ",", "r", ",", "\[Theta]"}], "]"}]}]], "0", "0"},
       {
        SuperscriptBox["E", 
         RowBox[{
          RowBox[{"-", "2"}], " ", 
          RowBox[{"\[Beta]", "[", 
           RowBox[{"u", ",", "r", ",", "\[Theta]"}], "]"}]}]], 
        RowBox[{"-", 
         FractionBox[
          RowBox[{
           SuperscriptBox["E", 
            RowBox[{
             RowBox[{"-", "2"}], " ", 
             RowBox[{"\[Beta]", "[", 
              RowBox[{"u", ",", "r", ",", "\[Theta]"}], "]"}]}]], " ", 
           RowBox[{"V", "[", 
            RowBox[{"u", ",", "r", ",", "\[Theta]"}], "]"}]}], "r"]}], 
        RowBox[{
         SuperscriptBox["E", 
          RowBox[{
           RowBox[{"-", "2"}], " ", 
           RowBox[{"\[Beta]", "[", 
            RowBox[{"u", ",", "r", ",", "\[Theta]"}], "]"}]}]], " ", 
         RowBox[{"U", "[", 
          RowBox[{"u", ",", "r", ",", "\[Theta]"}], "]"}]}], "0"},
       {"0", 
        RowBox[{
         SuperscriptBox["E", 
          RowBox[{
           RowBox[{"-", "2"}], " ", 
           RowBox[{"\[Beta]", "[", 
            RowBox[{"u", ",", "r", ",", "\[Theta]"}], "]"}]}]], " ", 
         RowBox[{"U", "[", 
          RowBox[{"u", ",", "r", ",", "\[Theta]"}], "]"}]}], 
        RowBox[{"-", 
         FractionBox[
          SuperscriptBox["E", 
           RowBox[{
            RowBox[{"-", "2"}], " ", 
            RowBox[{"\[Gamma]", "[", 
             RowBox[{"u", ",", "r", ",", "\[Theta]"}], "]"}]}]], 
          SuperscriptBox["r", "2"]]}], "0"},
       {"0", "0", "0", 
        RowBox[{"-", 
         FractionBox[
          RowBox[{
           SuperscriptBox["E", 
            RowBox[{"2", " ", 
             RowBox[{"\[Gamma]", "[", 
              RowBox[{"u", ",", "r", ",", "\[Theta]"}], "]"}]}]], " ", 
           SuperscriptBox[
            RowBox[{"Csc", "[", "\[Theta]", "]"}], "2"]}], 
          SuperscriptBox["r", "2"]]}]}
      }], ")"}],
    MatrixForm[#]& ]}],
  SequenceForm["gUU = ", 
   MatrixForm[{{0, E^((-2) \[Beta][u, r, \[Theta]]), 0, 0}, {
     E^((-2) \[Beta][u, r, \[Theta]]), ((-E^((-2) \[Beta][u, r, \[Theta]]))/r)
        V[u, r, \[Theta]], E^((-2) \[Beta][u, r, \[Theta]]) U[u, r, \[Theta]],
       0}, {0, E^((-2) \[Beta][u, r, \[Theta]]) 
      U[u, r, \[Theta]], (-E^((-2) \[Gamma][u, r, \[Theta]])) r^(-2), 0}, {
     0, 0, 0, ((-E^(2 \[Gamma][u, r, \[Theta]])) r^(-2)) Csc[\[Theta]]^2}}]],
  Editable->False]], "Print"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"gUU computed in \"\>", "\[InvisibleSpace]", 
   "0.0499999999999971578`", "\[InvisibleSpace]", "\<\" sec\"\>"}],
  SequenceForm["gUU computed in ", 0.04999999999999716, " sec"],
  Editable->False]], "Print"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Gamma computed in \"\>", "\[InvisibleSpace]", 
   "0.799999999999997157`", "\[InvisibleSpace]", "\<\" sec\"\>"}],
  SequenceForm["Gamma computed in ", 0.7999999999999972, " sec"],
  Editable->False]], "Print"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Riemann(dddd) computed in \"\>", "\[InvisibleSpace]", 
   "3.40000000000000568`", "\[InvisibleSpace]", "\<\" sec\"\>"}],
  SequenceForm["Riemann(dddd) computed in ", 3.4000000000000057`, " sec"],
  Editable->False]], "Print"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Riemann(Uddd) computed in \"\>", "\[InvisibleSpace]", 
   "12.6666666666666705`", "\[InvisibleSpace]", "\<\" sec\"\>"}],
  SequenceForm["Riemann(Uddd) computed in ", 12.666666666666671`, " sec"],
  Editable->False]], "Print"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ricci computed in \"\>", "\[InvisibleSpace]", 
   "5.48333333333333428`", "\[InvisibleSpace]", "\<\" sec\"\>"}],
  SequenceForm["Ricci computed in ", 5.483333333333334, " sec"],
  Editable->False]], "Print"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Weyl computed in \"\>", "\[InvisibleSpace]", 
   "11.7500000000000004`", "\[InvisibleSpace]", "\<\" sec\"\>"}],
  SequenceForm["Weyl computed in ", 11.75, " sec"],
  Editable->False]], "Print"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Einstein computed in \"\>", "\[InvisibleSpace]", 
   "4.11666666666667424`", "\[InvisibleSpace]", "\<\" sec\"\>"}],
  SequenceForm["Einstein computed in ", 4.116666666666674, " sec"],
  Editable->False]], "Print"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"38.4500000000000152`", " ", "Second"}], ",", "Null"}], 
  "}"}]], "Output"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"GUdd", "[", 
  RowBox[{"[", 
   RowBox[{"2", ",", "2", ",", "3"}], "]"}], "]"}]], "Input"],

Cell[BoxData[
 RowBox[{
  FractionBox["1", "2"], " ", 
  SuperscriptBox["E", 
   RowBox[{
    RowBox[{"-", "2"}], " ", 
    RowBox[{"\[Beta]", "[", 
     RowBox[{"u", ",", "r", ",", "\[Theta]"}], "]"}]}]], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"2", " ", 
     SuperscriptBox["E", 
      RowBox[{"2", " ", 
       RowBox[{"\[Beta]", "[", 
        RowBox[{"u", ",", "r", ",", "\[Theta]"}], "]"}]}]], " ", 
     RowBox[{
      SuperscriptBox["\[Beta]", 
       TagBox[
        RowBox[{"(", 
         RowBox[{"0", ",", "0", ",", "1"}], ")"}],
        Derivative],
       MultilineFunction->None], "[", 
      RowBox[{"u", ",", "r", ",", "\[Theta]"}], "]"}]}], "+", 
    RowBox[{
     SuperscriptBox["E", 
      RowBox[{"2", " ", 
       RowBox[{"\[Gamma]", "[", 
        RowBox[{"u", ",", "r", ",", "\[Theta]"}], "]"}]}]], " ", 
     SuperscriptBox["r", "2"], " ", 
     RowBox[{
      SuperscriptBox["U", 
       TagBox[
        RowBox[{"(", 
         RowBox[{"0", ",", "1", ",", "0"}], ")"}],
        Derivative],
       MultilineFunction->None], "[", 
      RowBox[{"u", ",", "r", ",", "\[Theta]"}], "]"}]}]}], ")"}]}]], "Output"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Rdd", "[", 
  RowBox[{"[", 
   RowBox[{"2", ",", "2"}], "]"}], "]"}]], "Input"],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox[
   RowBox[{"2", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "2"}], " ", 
       RowBox[{
        SuperscriptBox["\[Beta]", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"0", ",", "1", ",", "0"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"u", ",", "r", ",", "\[Theta]"}], "]"}]}], "+", 
      RowBox[{"r", " ", 
       SuperscriptBox[
        RowBox[{
         SuperscriptBox["\[Gamma]", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "1", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"u", ",", "r", ",", "\[Theta]"}], "]"}], "2"]}]}], ")"}]}], 
   "r"]}]], "Output"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"EUd", "[", 
  RowBox[{"[", 
   RowBox[{"2", ",", "3"}], "]"}], "]"}]], "Input"],

Cell[BoxData[
 RowBox[{
  FractionBox["1", 
   RowBox[{"2", " ", 
    SuperscriptBox["r", "2"]}]], 
  RowBox[{"(", 
   RowBox[{
    SuperscriptBox["E", 
     RowBox[{
      RowBox[{"-", "4"}], " ", 
      RowBox[{"\[Beta]", "[", 
       RowBox[{"u", ",", "r", ",", "\[Theta]"}], "]"}]}]], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"2", " ", 
       SuperscriptBox["E", 
        RowBox[{"2", " ", 
         RowBox[{"\[Beta]", "[", 
          RowBox[{"u", ",", "r", ",", "\[Theta]"}], "]"}]}]], " ", 
       SuperscriptBox["r", "2"], " ", 
       RowBox[{"U", "[", 
        RowBox[{"u", ",", "r", ",", "\[Theta]"}], "]"}]}], "-", 
      RowBox[{
       SuperscriptBox["E", 
        RowBox[{"2", " ", 
         RowBox[{"\[Beta]", "[", 
          RowBox[{"u", ",", "r", ",", "\[Theta]"}], "]"}]}]], " ", 
       RowBox[{
        SuperscriptBox["V", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"0", ",", "0", ",", "1"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"u", ",", "r", ",", "\[Theta]"}], "]"}]}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["E", 
        RowBox[{"2", " ", 
         RowBox[{"\[Beta]", "[", 
          RowBox[{"u", ",", "r", ",", "\[Theta]"}], "]"}]}]], " ", 
       SuperscriptBox["r", "2"], " ", 
       RowBox[{"Cot", "[", "\[Theta]", "]"}], " ", 
       RowBox[{"U", "[", 
        RowBox[{"u", ",", "r", ",", "\[Theta]"}], "]"}], " ", 
       RowBox[{
        SuperscriptBox["\[Beta]", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"0", ",", "0", ",", "1"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"u", ",", "r", ",", "\[Theta]"}], "]"}]}], "-", 
      RowBox[{"4", " ", 
       SuperscriptBox["E", 
        RowBox[{"2", " ", 
         RowBox[{"\[Beta]", "[", 
          RowBox[{"u", ",", "r", ",", "\[Theta]"}], "]"}]}]], " ", 
       RowBox[{"V", "[", 
        RowBox[{"u", ",", "r", ",", "\[Theta]"}], "]"}], " ", 
       RowBox[{
        SuperscriptBox["\[Beta]", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"0", ",", "0", ",", "1"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"u", ",", "r", ",", "\[Theta]"}], "]"}]}], "+", 
      RowBox[{"6", " ", 
       SuperscriptBox["E", 
        RowBox[{"2", " ", 
         RowBox[{"\[Beta]", "[", 
          RowBox[{"u", ",", "r", ",", "\[Theta]"}], "]"}]}]], " ", 
       SuperscriptBox["r", "2"], " ", 
       RowBox[{"Cot", "[", "\[Theta]", "]"}], " ", 
       RowBox[{"U", "[", 
        RowBox[{"u", ",", "r", ",", "\[Theta]"}], "]"}], " ", 
       RowBox[{
        SuperscriptBox["\[Gamma]", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"0", ",", "0", ",", "1"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"u", ",", "r", ",", "\[Theta]"}], "]"}]}], "-", 
      RowBox[{"4", " ", 
       SuperscriptBox["E", 
        RowBox[{"2", " ", 
         RowBox[{"\[Beta]", "[", 
          RowBox[{"u", ",", "r", ",", "\[Theta]"}], "]"}]}]], " ", 
       SuperscriptBox["r", "2"], " ", 
       RowBox[{"U", "[", 
        RowBox[{"u", ",", "r", ",", "\[Theta]"}], "]"}], " ", 
       SuperscriptBox[
        RowBox[{
         SuperscriptBox["\[Gamma]", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "0", ",", "1"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"u", ",", "r", ",", "\[Theta]"}], "]"}], "2"]}], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["E", 
        RowBox[{"2", " ", 
         RowBox[{"\[Beta]", "[", 
          RowBox[{"u", ",", "r", ",", "\[Theta]"}], "]"}]}]], " ", 
       SuperscriptBox["r", "2"], " ", 
       RowBox[{"U", "[", 
        RowBox[{"u", ",", "r", ",", "\[Theta]"}], "]"}], " ", 
       RowBox[{
        SuperscriptBox["\[Beta]", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"0", ",", "0", ",", "2"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"u", ",", "r", ",", "\[Theta]"}], "]"}]}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["E", 
        RowBox[{"2", " ", 
         RowBox[{"\[Beta]", "[", 
          RowBox[{"u", ",", "r", ",", "\[Theta]"}], "]"}]}]], " ", 
       SuperscriptBox["r", "2"], " ", 
       RowBox[{"U", "[", 
        RowBox[{"u", ",", "r", ",", "\[Theta]"}], "]"}], " ", 
       RowBox[{
        SuperscriptBox["\[Gamma]", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"0", ",", "0", ",", "2"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"u", ",", "r", ",", "\[Theta]"}], "]"}]}], "-", 
      RowBox[{
       SuperscriptBox["E", 
        RowBox[{"2", " ", 
         RowBox[{"\[Gamma]", "[", 
          RowBox[{"u", ",", "r", ",", "\[Theta]"}], "]"}]}]], " ", 
       SuperscriptBox["r", "4"], " ", 
       RowBox[{"Cot", "[", "\[Theta]", "]"}], " ", 
       RowBox[{"U", "[", 
        RowBox[{"u", ",", "r", ",", "\[Theta]"}], "]"}], " ", 
       RowBox[{
        SuperscriptBox["U", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"0", ",", "1", ",", "0"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"u", ",", "r", ",", "\[Theta]"}], "]"}]}], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["E", 
        RowBox[{"2", " ", 
         RowBox[{"\[Gamma]", "[", 
          RowBox[{"u", ",", "r", ",", "\[Theta]"}], "]"}]}]], " ", 
       SuperscriptBox["r", "4"], " ", 
       RowBox[{
        SuperscriptBox["U", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"0", ",", "0", ",", "1"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"u", ",", "r", ",", "\[Theta]"}], "]"}], " ", 
       RowBox[{
        SuperscriptBox["U", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"0", ",", "1", ",", "0"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"u", ",", "r", ",", "\[Theta]"}], "]"}]}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["E", 
        RowBox[{"2", " ", 
         RowBox[{"\[Gamma]", "[", 
          RowBox[{"u", ",", "r", ",", "\[Theta]"}], "]"}]}]], " ", 
       SuperscriptBox["r", "4"], " ", 
       RowBox[{"U", "[", 
        RowBox[{"u", ",", "r", ",", "\[Theta]"}], "]"}], " ", 
       RowBox[{
        SuperscriptBox["\[Beta]", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"0", ",", "0", ",", "1"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"u", ",", "r", ",", "\[Theta]"}], "]"}], " ", 
       RowBox[{
        SuperscriptBox["U", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"0", ",", "1", ",", "0"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"u", ",", "r", ",", "\[Theta]"}], "]"}]}], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["E", 
        RowBox[{"2", " ", 
         RowBox[{"\[Gamma]", "[", 
          RowBox[{"u", ",", "r", ",", "\[Theta]"}], "]"}]}]], " ", 
       SuperscriptBox["r", "4"], " ", 
       RowBox[{"U", "[", 
        RowBox[{"u", ",", "r", ",", "\[Theta]"}], "]"}], " ", 
       RowBox[{
        SuperscriptBox["\[Gamma]", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"0", ",", "0", ",", "1"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"u", ",", "r", ",", "\[Theta]"}], "]"}], " ", 
       RowBox[{
        SuperscriptBox["U", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"0", ",", "1", ",", "0"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"u", ",", "r", ",", "\[Theta]"}], "]"}]}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["E", 
        RowBox[{"2", " ", 
         RowBox[{"\[Beta]", "[", 
          RowBox[{"u", ",", "r", ",", "\[Theta]"}], "]"}]}]], " ", "r", " ", 
       RowBox[{
        SuperscriptBox["V", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"0", ",", "0", ",", "1"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"u", ",", "r", ",", "\[Theta]"}], "]"}], " ", 
       RowBox[{
        SuperscriptBox["\[Beta]", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"0", ",", "1", ",", "0"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"u", ",", "r", ",", "\[Theta]"}], "]"}]}], "-", 
      RowBox[{"4", " ", 
       SuperscriptBox["E", 
        RowBox[{"2", " ", 
         RowBox[{"\[Beta]", "[", 
          RowBox[{"u", ",", "r", ",", "\[Theta]"}], "]"}]}]], " ", "r", " ", 
       RowBox[{"Cot", "[", "\[Theta]", "]"}], " ", 
       RowBox[{"V", "[", 
        RowBox[{"u", ",", "r", ",", "\[Theta]"}], "]"}], " ", 
       RowBox[{
        SuperscriptBox["\[Gamma]", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"0", ",", "1", ",", "0"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"u", ",", "r", ",", "\[Theta]"}], "]"}]}], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["E", 
        RowBox[{"2", " ", 
         RowBox[{"\[Beta]", "[", 
          RowBox[{"u", ",", "r", ",", "\[Theta]"}], "]"}]}]], " ", "r", " ", 
       RowBox[{
        SuperscriptBox["V", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"0", ",", "0", ",", "1"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"u", ",", "r", ",", "\[Theta]"}], "]"}], " ", 
       RowBox[{
        SuperscriptBox["\[Gamma]", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"0", ",", "1", ",", "0"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"u", ",", "r", ",", "\[Theta]"}], "]"}]}], "+", 
      RowBox[{"4", " ", 
       SuperscriptBox["E", 
        RowBox[{"2", " ", 
         RowBox[{"\[Beta]", "[", 
          RowBox[{"u", ",", "r", ",", "\[Theta]"}], "]"}]}]], " ", "r", " ", 
       RowBox[{"V", "[", 
        RowBox[{"u", ",", "r", ",", "\[Theta]"}], "]"}], " ", 
       RowBox[{
        SuperscriptBox["\[Gamma]", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"0", ",", "0", ",", "1"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"u", ",", "r", ",", "\[Theta]"}], "]"}], " ", 
       RowBox[{
        SuperscriptBox["\[Gamma]", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"0", ",", "1", ",", "0"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"u", ",", "r", ",", "\[Theta]"}], "]"}]}], "-", 
      RowBox[{
       SuperscriptBox["E", 
        RowBox[{"2", " ", 
         RowBox[{"\[Gamma]", "[", 
          RowBox[{"u", ",", "r", ",", "\[Theta]"}], "]"}]}]], " ", 
       SuperscriptBox["r", "4"], " ", 
       RowBox[{"U", "[", 
        RowBox[{"u", ",", "r", ",", "\[Theta]"}], "]"}], " ", 
       RowBox[{
        SuperscriptBox["U", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"0", ",", "1", ",", "1"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"u", ",", "r", ",", "\[Theta]"}], "]"}]}], "+", 
      RowBox[{
       SuperscriptBox["E", 
        RowBox[{"2", " ", 
         RowBox[{"\[Beta]", "[", 
          RowBox[{"u", ",", "r", ",", "\[Theta]"}], "]"}]}]], " ", "r", " ", 
       RowBox[{
        SuperscriptBox["V", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"0", ",", "1", ",", "1"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"u", ",", "r", ",", "\[Theta]"}], "]"}]}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["E", 
        RowBox[{"2", " ", 
         RowBox[{"\[Beta]", "[", 
          RowBox[{"u", ",", "r", ",", "\[Theta]"}], "]"}]}]], " ", "r", " ", 
       RowBox[{"V", "[", 
        RowBox[{"u", ",", "r", ",", "\[Theta]"}], "]"}], " ", 
       RowBox[{
        SuperscriptBox["\[Beta]", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"0", ",", "1", ",", "1"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"u", ",", "r", ",", "\[Theta]"}], "]"}]}], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["E", 
        RowBox[{"2", " ", 
         RowBox[{"\[Beta]", "[", 
          RowBox[{"u", ",", "r", ",", "\[Theta]"}], "]"}]}]], " ", "r", " ", 
       RowBox[{"V", "[", 
        RowBox[{"u", ",", "r", ",", "\[Theta]"}], "]"}], " ", 
       RowBox[{
        SuperscriptBox["\[Gamma]", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"0", ",", "1", ",", "1"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"u", ",", "r", ",", "\[Theta]"}], "]"}]}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["E", 
        RowBox[{"2", " ", 
         RowBox[{"\[Gamma]", "[", 
          RowBox[{"u", ",", "r", ",", "\[Theta]"}], "]"}]}]], " ", 
       SuperscriptBox["r", "4"], " ", 
       RowBox[{
        SuperscriptBox["U", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"0", ",", "1", ",", "0"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"u", ",", "r", ",", "\[Theta]"}], "]"}], " ", 
       RowBox[{
        SuperscriptBox["\[Beta]", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"1", ",", "0", ",", "0"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"u", ",", "r", ",", "\[Theta]"}], "]"}]}], "+", 
      RowBox[{"4", " ", 
       SuperscriptBox["E", 
        RowBox[{"2", " ", 
         RowBox[{"\[Beta]", "[", 
          RowBox[{"u", ",", "r", ",", "\[Theta]"}], "]"}]}]], " ", 
       SuperscriptBox["r", "2"], " ", 
       RowBox[{"Cot", "[", "\[Theta]", "]"}], " ", 
       RowBox[{
        SuperscriptBox["\[Gamma]", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"1", ",", "0", ",", "0"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"u", ",", "r", ",", "\[Theta]"}], "]"}]}], "-", 
      RowBox[{"4", " ", 
       SuperscriptBox["E", 
        RowBox[{"2", " ", 
         RowBox[{"\[Beta]", "[", 
          RowBox[{"u", ",", "r", ",", "\[Theta]"}], "]"}]}]], " ", 
       SuperscriptBox["r", "2"], " ", 
       RowBox[{
        SuperscriptBox["\[Gamma]", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"0", ",", "0", ",", "1"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"u", ",", "r", ",", "\[Theta]"}], "]"}], " ", 
       RowBox[{
        SuperscriptBox["\[Gamma]", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"1", ",", "0", ",", "0"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"u", ",", "r", ",", "\[Theta]"}], "]"}]}], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["E", 
        RowBox[{"2", " ", 
         RowBox[{"\[Gamma]", "[", 
          RowBox[{"u", ",", "r", ",", "\[Theta]"}], "]"}]}]], " ", 
       SuperscriptBox["r", "4"], " ", 
       RowBox[{
        SuperscriptBox["U", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"0", ",", "1", ",", "0"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"u", ",", "r", ",", "\[Theta]"}], "]"}], " ", 
       RowBox[{
        SuperscriptBox["\[Gamma]", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"1", ",", "0", ",", "0"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"u", ",", "r", ",", "\[Theta]"}], "]"}]}], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["E", 
        RowBox[{"2", " ", 
         RowBox[{"\[Beta]", "[", 
          RowBox[{"u", ",", "r", ",", "\[Theta]"}], "]"}]}]], " ", 
       SuperscriptBox["r", "2"], " ", 
       RowBox[{
        SuperscriptBox["\[Beta]", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"1", ",", "0", ",", "1"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"u", ",", "r", ",", "\[Theta]"}], "]"}]}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["E", 
        RowBox[{"2", " ", 
         RowBox[{"\[Beta]", "[", 
          RowBox[{"u", ",", "r", ",", "\[Theta]"}], "]"}]}]], " ", 
       SuperscriptBox["r", "2"], " ", 
       RowBox[{
        SuperscriptBox["\[Gamma]", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"1", ",", "0", ",", "1"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"u", ",", "r", ",", "\[Theta]"}], "]"}]}], "-", 
      RowBox[{
       SuperscriptBox["E", 
        RowBox[{"2", " ", 
         RowBox[{"\[Gamma]", "[", 
          RowBox[{"u", ",", "r", ",", "\[Theta]"}], "]"}]}]], " ", 
       SuperscriptBox["r", "4"], " ", 
       RowBox[{
        SuperscriptBox["U", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"1", ",", "1", ",", "0"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"u", ",", "r", ",", "\[Theta]"}], "]"}]}]}], ")"}]}], 
   ")"}]}]], "Output"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"covD", "[", "gdd", "]"}]], "Input"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}]}], "}"}]}], 
  "}"}]], "Output"]
}, Open  ]],

Cell[TextData[{
 "\t",
 StyleBox["Verification of the Bianchi identities for this metric takes ~ 33 \
min (22 min + 11 min + 20 sec).",
  FontSize->16]
}], "Text",
 FontColor->RGBColor[0, 0, 1]],

Cell[TextData[{
 "\n\t",
 StyleBox["One can choose to skip the time consuming RUddd and/or Wdddd \
computations by calling ",
  FontSize->16],
 StyleBox["RGtensors",
  FontSize->16,
  FontWeight->"Bold"],
 StyleBox[" wirh a 3rd argument:",
  FontSize->16]
}], "Text",
 FontColor->RGBColor[0, 0, 1]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"RGtensors", "[", 
   RowBox[{"g", ",", "xCoord", ",", 
    RowBox[{"{", 
     RowBox[{"0", ",", "0"}], "}"}]}], "]"}], "//", "Timing"}]], "Input"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"gdd = \"\>", "\[InvisibleSpace]", 
   TagBox[
    RowBox[{"(", GridBox[{
       {
        RowBox[{
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["E", 
            RowBox[{"2", " ", 
             RowBox[{"\[Gamma]", "[", 
              RowBox[{"u", ",", "r", ",", "\[Theta]"}], "]"}]}]]}], " ", 
          SuperscriptBox["r", "2"], " ", 
          SuperscriptBox[
           RowBox[{"U", "[", 
            RowBox[{"u", ",", "r", ",", "\[Theta]"}], "]"}], "2"]}], "+", 
         FractionBox[
          RowBox[{
           SuperscriptBox["E", 
            RowBox[{"2", " ", 
             RowBox[{"\[Beta]", "[", 
              RowBox[{"u", ",", "r", ",", "\[Theta]"}], "]"}]}]], " ", 
           RowBox[{"V", "[", 
            RowBox[{"u", ",", "r", ",", "\[Theta]"}], "]"}]}], "r"]}], 
        SuperscriptBox["E", 
         RowBox[{"2", " ", 
          RowBox[{"\[Beta]", "[", 
           RowBox[{"u", ",", "r", ",", "\[Theta]"}], "]"}]}]], 
        RowBox[{
         SuperscriptBox["E", 
          RowBox[{"2", " ", 
           RowBox[{"\[Gamma]", "[", 
            RowBox[{"u", ",", "r", ",", "\[Theta]"}], "]"}]}]], " ", 
         SuperscriptBox["r", "2"], " ", 
         RowBox[{"U", "[", 
          RowBox[{"u", ",", "r", ",", "\[Theta]"}], "]"}]}], "0"},
       {
        SuperscriptBox["E", 
         RowBox[{"2", " ", 
          RowBox[{"\[Beta]", "[", 
           RowBox[{"u", ",", "r", ",", "\[Theta]"}], "]"}]}]], "0", "0", 
        "0"},
       {
        RowBox[{
         SuperscriptBox["E", 
          RowBox[{"2", " ", 
           RowBox[{"\[Gamma]", "[", 
            RowBox[{"u", ",", "r", ",", "\[Theta]"}], "]"}]}]], " ", 
         SuperscriptBox["r", "2"], " ", 
         RowBox[{"U", "[", 
          RowBox[{"u", ",", "r", ",", "\[Theta]"}], "]"}]}], "0", 
        RowBox[{
         RowBox[{"-", 
          SuperscriptBox["E", 
           RowBox[{"2", " ", 
            RowBox[{"\[Gamma]", "[", 
             RowBox[{"u", ",", "r", ",", "\[Theta]"}], "]"}]}]]}], " ", 
         SuperscriptBox["r", "2"]}], "0"},
       {"0", "0", "0", 
        RowBox[{
         RowBox[{"-", 
          SuperscriptBox["E", 
           RowBox[{
            RowBox[{"-", "2"}], " ", 
            RowBox[{"\[Gamma]", "[", 
             RowBox[{"u", ",", "r", ",", "\[Theta]"}], "]"}]}]]}], " ", 
         SuperscriptBox["r", "2"], " ", 
         SuperscriptBox[
          RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"]}]}
      }], ")"}],
    MatrixForm[#]& ]}],
  SequenceForm["gdd = ", 
   MatrixForm[{{((-E^(2 \[Gamma][u, r, \[Theta]])) r^2) 
       U[u, r, \[Theta]]^2 + (E^(2 \[Beta][u, r, \[Theta]])/r) 
       V[u, r, \[Theta]], 
      E^(2 \[Beta][u, r, \[Theta]]), (E^(2 \[Gamma][u, r, \[Theta]]) r^2) 
      U[u, r, \[Theta]], 0}, {
     E^(2 \[Beta][u, r, \[Theta]]), 0, 0, 
      0}, {(E^(2 \[Gamma][u, r, \[Theta]]) r^2) U[u, r, \[Theta]], 
      0, (-E^(2 \[Gamma][u, r, \[Theta]])) r^2, 0}, {
     0, 0, 0, ((-E^((-2) \[Gamma][u, r, \[Theta]])) r^2) Sin[\[Theta]]^2}}]],
  Editable->False]], "Print"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"\\!\\(ds\\^2\\) = \"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{"2", " ", 
     SuperscriptBox["E", 
      RowBox[{"2", " ", 
       RowBox[{"\[Beta]", "[", 
        RowBox[{"u", ",", "r", ",", "\[Theta]"}], "]"}]}]], " ", 
     RowBox[{"d", "[", "r", "]"}], " ", 
     RowBox[{"d", "[", "u", "]"}]}], "-", 
    RowBox[{
     SuperscriptBox["E", 
      RowBox[{"2", " ", 
       RowBox[{"\[Gamma]", "[", 
        RowBox[{"u", ",", "r", ",", "\[Theta]"}], "]"}]}]], " ", 
     SuperscriptBox["r", "2"], " ", 
     SuperscriptBox[
      RowBox[{"d", "[", "\[Theta]", "]"}], "2"]}], "-", 
    RowBox[{
     SuperscriptBox["E", 
      RowBox[{
       RowBox[{"-", "2"}], " ", 
       RowBox[{"\[Gamma]", "[", 
        RowBox[{"u", ",", "r", ",", "\[Theta]"}], "]"}]}]], " ", 
     SuperscriptBox["r", "2"], " ", 
     SuperscriptBox[
      RowBox[{"d", "[", "\[CurlyPhi]", "]"}], "2"], " ", 
     SuperscriptBox[
      RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"]}], "+", 
    RowBox[{"2", " ", 
     SuperscriptBox["E", 
      RowBox[{"2", " ", 
       RowBox[{"\[Gamma]", "[", 
        RowBox[{"u", ",", "r", ",", "\[Theta]"}], "]"}]}]], " ", 
     SuperscriptBox["r", "2"], " ", 
     RowBox[{"d", "[", "u", "]"}], " ", 
     RowBox[{"d", "[", "\[Theta]", "]"}], " ", 
     RowBox[{"U", "[", 
      RowBox[{"u", ",", "r", ",", "\[Theta]"}], "]"}]}], "-", 
    FractionBox[
     RowBox[{
      SuperscriptBox[
       RowBox[{"d", "[", "u", "]"}], "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         SuperscriptBox["E", 
          RowBox[{"2", " ", 
           RowBox[{"\[Gamma]", "[", 
            RowBox[{"u", ",", "r", ",", "\[Theta]"}], "]"}]}]], " ", 
         SuperscriptBox["r", "3"], " ", 
         SuperscriptBox[
          RowBox[{"U", "[", 
           RowBox[{"u", ",", "r", ",", "\[Theta]"}], "]"}], "2"]}], "-", 
        RowBox[{
         SuperscriptBox["E", 
          RowBox[{"2", " ", 
           RowBox[{"\[Beta]", "[", 
            RowBox[{"u", ",", "r", ",", "\[Theta]"}], "]"}]}]], " ", 
         RowBox[{"V", "[", 
          RowBox[{"u", ",", "r", ",", "\[Theta]"}], "]"}]}]}], ")"}]}], 
     "r"]}]}],
  SequenceForm[
  "\!\(ds\^2\) = ", ((2 E^(2 \[Beta][u, r, \[Theta]])) d[r]) d[u] - (
    E^(2 \[Gamma][u, r, \[Theta]]) r^2) 
   d[\[Theta]]^2 - ((E^((-2) \[Gamma][u, r, \[Theta]]) r^2) d[\[CurlyPhi]]^2) 
   Sin[\[Theta]]^2 + ((((2 E^(2 \[Gamma][u, r, \[Theta]])) r^2) d[u]) 
     d[\[Theta]]) U[u, r, \[Theta]] - (r^(-1) 
    d[u]^2) ((E^(2 \[Gamma][u, r, \[Theta]]) r^3) U[u, r, \[Theta]]^2 - 
    E^(2 \[Beta][u, r, \[Theta]]) V[u, r, \[Theta]])],
  Editable->False]], "Print"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"gUU = \"\>", "\[InvisibleSpace]", 
   TagBox[
    RowBox[{"(", GridBox[{
       {"0", 
        SuperscriptBox["E", 
         RowBox[{
          RowBox[{"-", "2"}], " ", 
          RowBox[{"\[Beta]", "[", 
           RowBox[{"u", ",", "r", ",", "\[Theta]"}], "]"}]}]], "0", "0"},
       {
        SuperscriptBox["E", 
         RowBox[{
          RowBox[{"-", "2"}], " ", 
          RowBox[{"\[Beta]", "[", 
           RowBox[{"u", ",", "r", ",", "\[Theta]"}], "]"}]}]], 
        RowBox[{"-", 
         FractionBox[
          RowBox[{
           SuperscriptBox["E", 
            RowBox[{
             RowBox[{"-", "2"}], " ", 
             RowBox[{"\[Beta]", "[", 
              RowBox[{"u", ",", "r", ",", "\[Theta]"}], "]"}]}]], " ", 
           RowBox[{"V", "[", 
            RowBox[{"u", ",", "r", ",", "\[Theta]"}], "]"}]}], "r"]}], 
        RowBox[{
         SuperscriptBox["E", 
          RowBox[{
           RowBox[{"-", "2"}], " ", 
           RowBox[{"\[Beta]", "[", 
            RowBox[{"u", ",", "r", ",", "\[Theta]"}], "]"}]}]], " ", 
         RowBox[{"U", "[", 
          RowBox[{"u", ",", "r", ",", "\[Theta]"}], "]"}]}], "0"},
       {"0", 
        RowBox[{
         SuperscriptBox["E", 
          RowBox[{
           RowBox[{"-", "2"}], " ", 
           RowBox[{"\[Beta]", "[", 
            RowBox[{"u", ",", "r", ",", "\[Theta]"}], "]"}]}]], " ", 
         RowBox[{"U", "[", 
          RowBox[{"u", ",", "r", ",", "\[Theta]"}], "]"}]}], 
        RowBox[{"-", 
         FractionBox[
          SuperscriptBox["E", 
           RowBox[{
            RowBox[{"-", "2"}], " ", 
            RowBox[{"\[Gamma]", "[", 
             RowBox[{"u", ",", "r", ",", "\[Theta]"}], "]"}]}]], 
          SuperscriptBox["r", "2"]]}], "0"},
       {"0", "0", "0", 
        RowBox[{"-", 
         FractionBox[
          RowBox[{
           SuperscriptBox["E", 
            RowBox[{"2", " ", 
             RowBox[{"\[Gamma]", "[", 
              RowBox[{"u", ",", "r", ",", "\[Theta]"}], "]"}]}]], " ", 
           SuperscriptBox[
            RowBox[{"Csc", "[", "\[Theta]", "]"}], "2"]}], 
          SuperscriptBox["r", "2"]]}]}
      }], ")"}],
    MatrixForm[#]& ]}],
  SequenceForm["gUU = ", 
   MatrixForm[{{0, E^((-2) \[Beta][u, r, \[Theta]]), 0, 0}, {
     E^((-2) \[Beta][u, r, \[Theta]]), ((-E^((-2) \[Beta][u, r, \[Theta]]))/r)
        V[u, r, \[Theta]], E^((-2) \[Beta][u, r, \[Theta]]) U[u, r, \[Theta]],
       0}, {0, E^((-2) \[Beta][u, r, \[Theta]]) 
      U[u, r, \[Theta]], (-E^((-2) \[Gamma][u, r, \[Theta]])) r^(-2), 0}, {
     0, 0, 0, ((-E^(2 \[Gamma][u, r, \[Theta]])) r^(-2)) Csc[\[Theta]]^2}}]],
  Editable->False]], "Print"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"gUU computed in \"\>", "\[InvisibleSpace]", 
   "0.0499999999999829469`", "\[InvisibleSpace]", "\<\" sec\"\>"}],
  SequenceForm["gUU computed in ", 0.04999999999998295, " sec"],
  Editable->False]], "Print"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Gamma computed in \"\>", "\[InvisibleSpace]", 
   "0.833333333333342807`", "\[InvisibleSpace]", "\<\" sec\"\>"}],
  SequenceForm["Gamma computed in ", 0.8333333333333428, " sec"],
  Editable->False]], "Print"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Riemann(dddd) computed in \"\>", "\[InvisibleSpace]", 
   "3.51666666666667993`", "\[InvisibleSpace]", "\<\" sec\"\>"}],
  SequenceForm["Riemann(dddd) computed in ", 3.51666666666668, " sec"],
  Editable->False]], "Print"],

Cell[BoxData["\<\"RUddd not computed\"\>"], "Output",
 FontSize->16,
 FontSlant->"Italic",
 FontColor->RGBColor[1, 0, 1]],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ricci computed in \"\>", "\[InvisibleSpace]", 
   "5.53333333333333143`", "\[InvisibleSpace]", "\<\" sec\"\>"}],
  SequenceForm["Ricci computed in ", 5.533333333333331, " sec"],
  Editable->False]], "Print"],

Cell[BoxData["\<\"Weyl tensor not computed\"\>"], "Output",
 FontSize->16,
 FontSlant->"Italic",
 FontColor->RGBColor[1, 0, 1]],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Einstein computed in \"\>", "\[InvisibleSpace]", 
   "4.16666666666668561`", "\[InvisibleSpace]", "\<\" sec\"\>"}],
  SequenceForm["Einstein computed in ", 4.166666666666686, " sec"],
  Editable->False]], "Print"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"14.3666666666666742`", " ", "Second"}], ",", "Null"}], 
  "}"}]], "Output"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["\<\
Example 8: Kerr with Cos[\[Theta]],  Sin[\[Theta]] (~ 45 + 5 sec)\
\>", "Subsection",
 FontSize->16],

Cell["\<\
\tTransform Boyer-Lindquist t, \[CurlyPhi]BL coordinates:  \
d[t]->d[u]+(r^2+a^2) d[r]/(r^2-2M r+a^2),  d[\[CurlyPhi]BL]->d[\[CurlyPhi]]+a \
d[r]/(r^2-2M r+a^2);\
\>", "Text",
 FontSize->16,
 FontColor->RGBColor[0, 0, 1]],

Cell[BoxData[
 RowBox[{
  RowBox[{"xCoord", "=", 
   RowBox[{"{", 
    RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[CurlyPhi]"}], "}"}]}], 
  ";"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"g", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"1", "-", 
        FractionBox[
         RowBox[{"2", " ", "M", " ", "r"}], 
         RowBox[{
          SuperscriptBox["r", "2"], "+", 
          RowBox[{
           SuperscriptBox["a", "2"], " ", 
           SuperscriptBox[
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"]}]}]]}], ",", "1", ",",
        "0", ",", 
       FractionBox[
        RowBox[{"2", "a", "  ", "M", " ", "r", " ", 
         RowBox[{
          RowBox[{"Sin", "[", "\[Theta]", "]"}], "^", "2"}]}], 
        RowBox[{
         SuperscriptBox["r", "2"], "+", 
         RowBox[{
          SuperscriptBox["a", "2"], " ", 
          SuperscriptBox[
           RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"]}]}]]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "0", ",", "0", ",", 
       RowBox[{
        RowBox[{"-", "a"}], "  ", 
        RowBox[{
         RowBox[{"Sin", "[", "\[Theta]", "]"}], "^", "2"}]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", 
       RowBox[{"-", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"r", "^", "2"}], "+", 
          RowBox[{
           RowBox[{"a", "^", "2"}], 
           RowBox[{
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "^", "2"}]}]}], ")"}]}], 
       ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox[
        RowBox[{"2", "a", "  ", "M", " ", "r", " ", 
         RowBox[{
          RowBox[{"Sin", "[", "\[Theta]", "]"}], "^", "2"}]}], 
        RowBox[{
         SuperscriptBox["r", "2"], "+", 
         RowBox[{
          SuperscriptBox["a", "2"], " ", 
          SuperscriptBox[
           RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"]}]}]], ",", 
       RowBox[{
        RowBox[{"-", "a"}], "  ", 
        RowBox[{
         RowBox[{"Sin", "[", "\[Theta]", "]"}], "^", "2"}]}], ",", "0", ",", 
       RowBox[{
        RowBox[{"-", 
         RowBox[{
          RowBox[{"Sin", "[", "\[Theta]", "]"}], "^", "2"}]}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", 
            SuperscriptBox["a", "2"], " ", "M", " ", "r"}], "+", 
           RowBox[{
            SuperscriptBox["a", "2"], " ", 
            SuperscriptBox["r", "2"]}], "+", 
           SuperscriptBox["r", "4"], "+", 
           RowBox[{
            SuperscriptBox["a", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["a", "2"], "-", 
              RowBox[{"2", " ", "M", " ", "r"}], "+", 
              SuperscriptBox["r", "2"]}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"]}]}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["r", "2"], "+", 
           RowBox[{
            SuperscriptBox["a", "2"], " ", 
            SuperscriptBox[
             RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"]}]}], ")"}]}]}]}], 
      "}"}]}], "}"}]}], ";"}]], "Input"],

Cell[TextData[{
 "\n\n\t",
 StyleBox["(1)  Use TrigRules in simpRules and do not compute theWeyl tensor:",
  FontSize->16]
}], "Text",
 FontColor->RGBColor[0, 0, 1]],

Cell[BoxData[
 RowBox[{
  RowBox[{"simpRules", "=", "TrigRules"}], ";"}]], "Input"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"RGtensors", "[", 
   RowBox[{"g", ",", "xCoord", ",", 
    RowBox[{"{", 
     RowBox[{"1", ",", "0"}], "}"}]}], "]"}], "//", "Timing"}]], "Input"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"gdd = \"\>", "\[InvisibleSpace]", 
   TagBox[
    RowBox[{"(", GridBox[{
       {
        RowBox[{"1", "-", 
         FractionBox[
          RowBox[{"2", " ", "M", " ", "r"}], 
          RowBox[{
           SuperscriptBox["r", "2"], "+", 
           RowBox[{
            SuperscriptBox["a", "2"], " ", 
            SuperscriptBox[
             RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"]}]}]]}], "1", "0", 
        FractionBox[
         RowBox[{"2", " ", "a", " ", "M", " ", "r", " ", 
          SuperscriptBox[
           RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"]}], 
         RowBox[{
          SuperscriptBox["r", "2"], "+", 
          RowBox[{
           SuperscriptBox["a", "2"], " ", 
           SuperscriptBox[
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"]}]}]]},
       {"1", "0", "0", 
        RowBox[{
         RowBox[{"-", "a"}], " ", 
         SuperscriptBox[
          RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"]}]},
       {"0", "0", 
        RowBox[{
         RowBox[{"-", 
          SuperscriptBox["r", "2"]}], "-", 
         RowBox[{
          SuperscriptBox["a", "2"], " ", 
          SuperscriptBox[
           RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"]}]}], "0"},
       {
        FractionBox[
         RowBox[{"2", " ", "a", " ", "M", " ", "r", " ", 
          SuperscriptBox[
           RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"]}], 
         RowBox[{
          SuperscriptBox["r", "2"], "+", 
          RowBox[{
           SuperscriptBox["a", "2"], " ", 
           SuperscriptBox[
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"]}]}]], 
        RowBox[{
         RowBox[{"-", "a"}], " ", 
         SuperscriptBox[
          RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"]}], "0", 
        RowBox[{"-", 
         FractionBox[
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", 
              SuperscriptBox["a", "2"], " ", "M", " ", "r"}], "+", 
             RowBox[{
              SuperscriptBox["a", "2"], " ", 
              SuperscriptBox["r", "2"]}], "+", 
             SuperscriptBox["r", "4"], "+", 
             RowBox[{
              SuperscriptBox["a", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["a", "2"], "-", 
                RowBox[{"2", " ", "M", " ", "r"}], "+", 
                SuperscriptBox["r", "2"]}], ")"}], " ", 
              SuperscriptBox[
               RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"]}]}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"]}], 
          RowBox[{
           SuperscriptBox["r", "2"], "+", 
           RowBox[{
            SuperscriptBox["a", "2"], " ", 
            SuperscriptBox[
             RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"]}]}]]}]}
      }], ")"}],
    MatrixForm[#]& ]}],
  SequenceForm["gdd = ", 
   MatrixForm[{{
     1 - (2 M) (r/(r^2 + a^2 Cos[\[Theta]]^2)), 1, 
      0, ((((2 a) M) r)/(r^2 + a^2 Cos[\[Theta]]^2)) Sin[\[Theta]]^2}, {
     1, 0, 0, (-a) Sin[\[Theta]]^2}, {
     0, 0, -r^2 - a^2 Cos[\[Theta]]^2, 
      0}, {((((2 a) M) r)/(r^2 + a^2 Cos[\[Theta]]^2)) Sin[\[Theta]]^2, (-a) 
      Sin[\[Theta]]^2, 
      0, (((-1)/(r^2 + a^2 Cos[\[Theta]]^2)) (((2 a^2) M) r + a^2 r^2 + 
        r^4 + (a^2 (a^2 - (2 M) r + r^2)) Cos[\[Theta]]^2)) 
      Sin[\[Theta]]^2}}]],
  Editable->False]], "Print"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"\\!\\(ds\\^2\\) = \"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{"2", " ", 
     RowBox[{"d", "[", "r", "]"}], " ", 
     RowBox[{"d", "[", "u", "]"}]}], "-", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", " ", "M", " ", "r"}], "-", 
        SuperscriptBox["r", "2"], "-", 
        RowBox[{
         SuperscriptBox["a", "2"], " ", 
         SuperscriptBox[
          RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"]}]}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{"d", "[", "u", "]"}], "2"]}], 
     RowBox[{
      SuperscriptBox["r", "2"], "+", 
      RowBox[{
       SuperscriptBox["a", "2"], " ", 
       SuperscriptBox[
        RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"]}]}]], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        SuperscriptBox["r", "2"]}], "-", 
       RowBox[{
        SuperscriptBox["a", "2"], " ", 
        SuperscriptBox[
         RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"]}]}], ")"}], " ", 
     SuperscriptBox[
      RowBox[{"d", "[", "\[Theta]", "]"}], "2"]}], "-", 
    RowBox[{"2", " ", "a", " ", 
     RowBox[{"d", "[", "r", "]"}], " ", 
     RowBox[{"d", "[", "\[CurlyPhi]", "]"}], " ", 
     SuperscriptBox[
      RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"]}], "+", 
    FractionBox[
     RowBox[{"4", " ", "a", " ", "M", " ", "r", " ", 
      RowBox[{"d", "[", "u", "]"}], " ", 
      RowBox[{"d", "[", "\[CurlyPhi]", "]"}], " ", 
      SuperscriptBox[
       RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"]}], 
     RowBox[{
      SuperscriptBox["r", "2"], "+", 
      RowBox[{
       SuperscriptBox["a", "2"], " ", 
       SuperscriptBox[
        RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"]}]}]], "-", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", " ", 
         SuperscriptBox["a", "2"], " ", "M", " ", "r"}], "+", 
        RowBox[{
         SuperscriptBox["a", "2"], " ", 
         SuperscriptBox["r", "2"]}], "+", 
        SuperscriptBox["r", "4"], "+", 
        RowBox[{
         SuperscriptBox["a", "4"], " ", 
         SuperscriptBox[
          RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"]}], "-", 
        RowBox[{"2", " ", 
         SuperscriptBox["a", "2"], " ", "M", " ", "r", " ", 
         SuperscriptBox[
          RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"]}], "+", 
        RowBox[{
         SuperscriptBox["a", "2"], " ", 
         SuperscriptBox["r", "2"], " ", 
         SuperscriptBox[
          RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"]}]}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{"d", "[", "\[CurlyPhi]", "]"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"]}], 
     RowBox[{
      SuperscriptBox["r", "2"], "+", 
      RowBox[{
       SuperscriptBox["a", "2"], " ", 
       SuperscriptBox[
        RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"]}]}]]}]}],
  SequenceForm[
  "\!\(ds\^2\) = ", (2 d[r]) d[u] - (((2 M) r - r^2 - a^2 Cos[\[Theta]]^2)/(
    r^2 + a^2 Cos[\[Theta]]^2)) 
   d[u]^2 + (-r^2 - a^2 Cos[\[Theta]]^2) d[\[Theta]]^2 - (((2 a) d[r]) 
    d[\[CurlyPhi]]) 
   Sin[\[Theta]]^2 + ((((((4 a) M) r)/(r^2 + a^2 Cos[\[Theta]]^2)) d[u]) 
     d[\[CurlyPhi]]) 
    Sin[\[Theta]]^2 - (((r^2 + a^2 Cos[\[Theta]]^2)^(-1) (((2 a^2) M) r + 
      a^2 r^2 + r^4 + a^4 Cos[\[Theta]]^2 - (((2 a^2) M) r) 
      Cos[\[Theta]]^2 + (a^2 r^2) Cos[\[Theta]]^2)) d[\[CurlyPhi]]^2) 
   Sin[\[Theta]]^2],
  Editable->False]], "Print"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"gUU = \"\>", "\[InvisibleSpace]", 
   TagBox[
    RowBox[{"(", GridBox[{
       {
        FractionBox[
         RowBox[{
          SuperscriptBox["a", "2"], " ", 
          SuperscriptBox[
           RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"]}], 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["a", "2"]}], "-", 
          SuperscriptBox["r", "2"], "+", 
          RowBox[{
           SuperscriptBox["a", "2"], " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"]}]}]], 
        RowBox[{"-", 
         FractionBox[
          RowBox[{
           SuperscriptBox["a", "2"], "+", 
           SuperscriptBox["r", "2"]}], 
          RowBox[{
           RowBox[{"-", 
            SuperscriptBox["a", "2"]}], "-", 
           SuperscriptBox["r", "2"], "+", 
           RowBox[{
            SuperscriptBox["a", "2"], " ", 
            SuperscriptBox[
             RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"]}]}]]}], "0", 
        FractionBox["a", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["a", "2"]}], "-", 
          SuperscriptBox["r", "2"], "+", 
          RowBox[{
           SuperscriptBox["a", "2"], " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"]}]}]]},
       {
        RowBox[{"-", 
         FractionBox[
          RowBox[{
           SuperscriptBox["a", "2"], "+", 
           SuperscriptBox["r", "2"]}], 
          RowBox[{
           RowBox[{"-", 
            SuperscriptBox["a", "2"]}], "-", 
           SuperscriptBox["r", "2"], "+", 
           RowBox[{
            SuperscriptBox["a", "2"], " ", 
            SuperscriptBox[
             RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"]}]}]]}], 
        FractionBox[
         RowBox[{
          SuperscriptBox["a", "2"], "-", 
          RowBox[{"2", " ", "M", " ", "r"}], "+", 
          SuperscriptBox["r", "2"]}], 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["a", "2"]}], "-", 
          SuperscriptBox["r", "2"], "+", 
          RowBox[{
           SuperscriptBox["a", "2"], " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"]}]}]], "0", 
        RowBox[{"-", 
         FractionBox["a", 
          RowBox[{
           RowBox[{"-", 
            SuperscriptBox["a", "2"]}], "-", 
           SuperscriptBox["r", "2"], "+", 
           RowBox[{
            SuperscriptBox["a", "2"], " ", 
            SuperscriptBox[
             RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"]}]}]]}]},
       {"0", "0", 
        RowBox[{"-", 
         FractionBox["1", 
          RowBox[{
           SuperscriptBox["r", "2"], "+", 
           RowBox[{
            SuperscriptBox["a", "2"], " ", 
            SuperscriptBox[
             RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"]}]}]]}], "0"},
       {
        FractionBox["a", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["a", "2"]}], "-", 
          SuperscriptBox["r", "2"], "+", 
          RowBox[{
           SuperscriptBox["a", "2"], " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"]}]}]], 
        RowBox[{"-", 
         FractionBox["a", 
          RowBox[{
           RowBox[{"-", 
            SuperscriptBox["a", "2"]}], "-", 
           SuperscriptBox["r", "2"], "+", 
           RowBox[{
            SuperscriptBox["a", "2"], " ", 
            SuperscriptBox[
             RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"]}]}]]}], "0", 
        FractionBox[
         SuperscriptBox[
          RowBox[{"Csc", "[", "\[Theta]", "]"}], "2"], 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["a", "2"]}], "-", 
          SuperscriptBox["r", "2"], "+", 
          RowBox[{
           SuperscriptBox["a", "2"], " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"]}]}]]}
      }], ")"}],
    MatrixForm[#]& ]}],
  SequenceForm["gUU = ", 
   MatrixForm[{{
     a^2 (Sin[\[Theta]]^2/(-a^2 - r^2 + 
       a^2 Sin[\[Theta]]^2)), (-(a^2 + r^2))/(-a^2 - r^2 + 
      a^2 Sin[\[Theta]]^2), 0, a/(-a^2 - r^2 + 
      a^2 Sin[\[Theta]]^2)}, {(-(a^2 + r^2))/(-a^2 - r^2 + 
      a^2 Sin[\[Theta]]^2), (a^2 - (2 M) r + r^2)/(-a^2 - r^2 + 
      a^2 Sin[\[Theta]]^2), 0, (-a)/(-a^2 - r^2 + a^2 Sin[\[Theta]]^2)}, {
     0, 0, (-1)/(r^2 + a^2 Cos[\[Theta]]^2), 0}, {
     a/(-a^2 - r^2 + a^2 Sin[\[Theta]]^2), (-a)/(-a^2 - r^2 + 
      a^2 Sin[\[Theta]]^2), 0, Csc[\[Theta]]^2/(-a^2 - r^2 + 
      a^2 Sin[\[Theta]]^2)}}]],
  Editable->False]], "Print"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"gUU computed in \"\>", "\[InvisibleSpace]", "1.`", 
   "\[InvisibleSpace]", "\<\" sec\"\>"}],
  SequenceForm["gUU computed in ", 1., " sec"],
  Editable->False]], "Print"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Gamma computed in \"\>", "\[InvisibleSpace]", 
   "0.983333333333348491`", "\[InvisibleSpace]", "\<\" sec\"\>"}],
  SequenceForm["Gamma computed in ", 0.9833333333333485, " sec"],
  Editable->False]], "Print"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Riemann(dddd) computed in \"\>", "\[InvisibleSpace]", 
   "3.19999999999998863`", "\[InvisibleSpace]", "\<\" sec\"\>"}],
  SequenceForm["Riemann(dddd) computed in ", 3.1999999999999886`, " sec"],
  Editable->False]], "Print"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Riemann(Uddd) computed in \"\>", "\[InvisibleSpace]", 
   "20.6166666666666742`", "\[InvisibleSpace]", "\<\" sec\"\>"}],
  SequenceForm["Riemann(Uddd) computed in ", 20.616666666666674`, " sec"],
  Editable->False]], "Print"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ricci computed in \"\>", "\[InvisibleSpace]", 
   "8.48333333333332006`", "\[InvisibleSpace]", "\<\" sec\"\>"}],
  SequenceForm["Ricci computed in ", 8.48333333333332, " sec"],
  Editable->False]], "Print"],

Cell[BoxData["\<\"Weyl tensor not computed\"\>"], "Output",
 FontSize->16,
 FontSlant->"Italic",
 FontColor->RGBColor[1, 0, 1]],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Einstein computed in \"\>", "\[InvisibleSpace]", 
   "11.0666666666666624`", "\[InvisibleSpace]", "\<\" sec\"\>"}],
  SequenceForm["Einstein computed in ", 11.066666666666663`, " sec"],
  Editable->False]], "Print"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"45.5500000000000149`", " ", "Second"}], ",", "Null"}], 
  "}"}]], "Output"]
}, Open  ]],

Cell[TextData[{
 "\t",
 StyleBox["Note that, using TrigRules, ",
  FontSize->16],
 StyleBox["RGtensors",
  FontSize->16,
  FontWeight->"Bold"],
 StyleBox[" is unable to verify that the metric is Ricci-Flat. ",
  FontSize->16],
 StyleBox["Rdd",
  FontSize->16,
  FontWeight->"Bold"],
 StyleBox[" has two independent non-vanishing components:",
  FontSize->16]
}], "Text",
 FontColor->RGBColor[0, 0, 1]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"indepTerms", "[", "Rdd", "]"}]], "Input"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["a", "2"], " ", 
      RowBox[{"Cos", "[", "\[Theta]", "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", " ", 
         SuperscriptBox["a", "6"], " ", 
         SuperscriptBox["M", "2"], " ", "r", " ", 
         RowBox[{"Cos", "[", "\[Theta]", "]"}], " ", 
         RowBox[{"Cot", "[", "\[Theta]", "]"}]}], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["a", "6"], " ", "M", " ", 
         SuperscriptBox["r", "2"], " ", 
         RowBox[{"Cos", "[", "\[Theta]", "]"}], " ", 
         RowBox[{"Cot", "[", "\[Theta]", "]"}]}], "+", 
        RowBox[{"4", " ", 
         SuperscriptBox["a", "4"], " ", 
         SuperscriptBox["M", "2"], " ", 
         SuperscriptBox["r", "3"], " ", 
         RowBox[{"Cos", "[", "\[Theta]", "]"}], " ", 
         RowBox[{"Cot", "[", "\[Theta]", "]"}]}], "+", 
        RowBox[{"9", " ", 
         SuperscriptBox["a", "4"], " ", "M", " ", 
         SuperscriptBox["r", "4"], " ", 
         RowBox[{"Cos", "[", "\[Theta]", "]"}], " ", 
         RowBox[{"Cot", "[", "\[Theta]", "]"}]}], "+", 
        RowBox[{"3", " ", 
         SuperscriptBox["a", "4"], " ", 
         SuperscriptBox["r", "5"], " ", 
         RowBox[{"Cos", "[", "\[Theta]", "]"}], " ", 
         RowBox[{"Cot", "[", "\[Theta]", "]"}]}], "+", 
        RowBox[{"4", " ", 
         SuperscriptBox["a", "2"], " ", 
         SuperscriptBox["M", "2"], " ", 
         SuperscriptBox["r", "5"], " ", 
         RowBox[{"Cos", "[", "\[Theta]", "]"}], " ", 
         RowBox[{"Cot", "[", "\[Theta]", "]"}]}], "+", 
        RowBox[{"4", " ", 
         SuperscriptBox["a", "2"], " ", "M", " ", 
         SuperscriptBox["r", "6"], " ", 
         RowBox[{"Cos", "[", "\[Theta]", "]"}], " ", 
         RowBox[{"Cot", "[", "\[Theta]", "]"}]}], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["a", "2"], " ", 
         SuperscriptBox["r", "7"], " ", 
         RowBox[{"Cos", "[", "\[Theta]", "]"}], " ", 
         RowBox[{"Cot", "[", "\[Theta]", "]"}]}], "-", 
        RowBox[{"5", " ", "M", " ", 
         SuperscriptBox["r", "8"], " ", 
         RowBox[{"Cos", "[", "\[Theta]", "]"}], " ", 
         RowBox[{"Cot", "[", "\[Theta]", "]"}]}], "-", 
        RowBox[{
         SuperscriptBox["r", "9"], " ", 
         RowBox[{"Cos", "[", "\[Theta]", "]"}], " ", 
         RowBox[{"Cot", "[", "\[Theta]", "]"}]}], "-", 
        RowBox[{"2", " ", 
         SuperscriptBox["a", "6"], " ", 
         SuperscriptBox["M", "2"], " ", "r", " ", 
         SuperscriptBox[
          RowBox[{"Cos", "[", "\[Theta]", "]"}], "3"], " ", 
         RowBox[{"Cot", "[", "\[Theta]", "]"}]}], "+", 
        RowBox[{
         SuperscriptBox["a", "6"], " ", "M", " ", 
         SuperscriptBox["r", "2"], " ", 
         SuperscriptBox[
          RowBox[{"Cos", "[", "\[Theta]", "]"}], "3"], " ", 
         RowBox[{"Cot", "[", "\[Theta]", "]"}]}], "+", 
        RowBox[{"3", " ", 
         SuperscriptBox["a", "6"], " ", 
         SuperscriptBox["r", "3"], " ", 
         SuperscriptBox[
          RowBox[{"Cos", "[", "\[Theta]", "]"}], "3"], " ", 
         RowBox[{"Cot", "[", "\[Theta]", "]"}]}], "-", 
        RowBox[{"2", " ", 
         SuperscriptBox["a", "4"], " ", 
         SuperscriptBox["M", "2"], " ", 
         SuperscriptBox["r", "3"], " ", 
         SuperscriptBox[
          RowBox[{"Cos", "[", "\[Theta]", "]"}], "3"], " ", 
         RowBox[{"Cot", "[", "\[Theta]", "]"}]}], "-", 
        RowBox[{"4", " ", 
         SuperscriptBox["a", "4"], " ", "M", " ", 
         SuperscriptBox["r", "4"], " ", 
         SuperscriptBox[
          RowBox[{"Cos", "[", "\[Theta]", "]"}], "3"], " ", 
         RowBox[{"Cot", "[", "\[Theta]", "]"}]}], "-", 
        RowBox[{"2", " ", 
         SuperscriptBox["a", "2"], " ", 
         SuperscriptBox["M", "2"], " ", 
         SuperscriptBox["r", "5"], " ", 
         SuperscriptBox[
          RowBox[{"Cos", "[", "\[Theta]", "]"}], "3"], " ", 
         RowBox[{"Cot", "[", "\[Theta]", "]"}]}], "-", 
        RowBox[{"11", " ", 
         SuperscriptBox["a", "2"], " ", "M", " ", 
         SuperscriptBox["r", "6"], " ", 
         SuperscriptBox[
          RowBox[{"Cos", "[", "\[Theta]", "]"}], "3"], " ", 
         RowBox[{"Cot", "[", "\[Theta]", "]"}]}], "-", 
        RowBox[{"3", " ", 
         SuperscriptBox["a", "2"], " ", 
         SuperscriptBox["r", "7"], " ", 
         SuperscriptBox[
          RowBox[{"Cos", "[", "\[Theta]", "]"}], "3"], " ", 
         RowBox[{"Cot", "[", "\[Theta]", "]"}]}], "-", 
        RowBox[{
         SuperscriptBox["a", "8"], " ", "M", " ", 
         SuperscriptBox[
          RowBox[{"Cos", "[", "\[Theta]", "]"}], "5"], " ", 
         RowBox[{"Cot", "[", "\[Theta]", "]"}]}], "+", 
        RowBox[{
         SuperscriptBox["a", "8"], " ", "r", " ", 
         SuperscriptBox[
          RowBox[{"Cos", "[", "\[Theta]", "]"}], "5"], " ", 
         RowBox[{"Cot", "[", "\[Theta]", "]"}]}], "-", 
        RowBox[{"2", " ", 
         SuperscriptBox["a", "6"], " ", 
         SuperscriptBox["M", "2"], " ", "r", " ", 
         SuperscriptBox[
          RowBox[{"Cos", "[", "\[Theta]", "]"}], "5"], " ", 
         RowBox[{"Cot", "[", "\[Theta]", "]"}]}], "-", 
        RowBox[{"2", " ", 
         SuperscriptBox["a", "6"], " ", "M", " ", 
         SuperscriptBox["r", "2"], " ", 
         SuperscriptBox[
          RowBox[{"Cos", "[", "\[Theta]", "]"}], "5"], " ", 
         RowBox[{"Cot", "[", "\[Theta]", "]"}]}], "-", 
        RowBox[{"2", " ", 
         SuperscriptBox["a", "6"], " ", 
         SuperscriptBox["r", "3"], " ", 
         SuperscriptBox[
          RowBox[{"Cos", "[", "\[Theta]", "]"}], "5"], " ", 
         RowBox[{"Cot", "[", "\[Theta]", "]"}]}], "-", 
        RowBox[{"7", " ", 
         SuperscriptBox["a", "4"], " ", "M", " ", 
         SuperscriptBox["r", "4"], " ", 
         SuperscriptBox[
          RowBox[{"Cos", "[", "\[Theta]", "]"}], "5"], " ", 
         RowBox[{"Cot", "[", "\[Theta]", "]"}]}], "-", 
        RowBox[{"3", " ", 
         SuperscriptBox["a", "4"], " ", 
         SuperscriptBox["r", "5"], " ", 
         SuperscriptBox[
          RowBox[{"Cos", "[", "\[Theta]", "]"}], "5"], " ", 
         RowBox[{"Cot", "[", "\[Theta]", "]"}]}], "+", 
        RowBox[{
         SuperscriptBox["a", "8"], " ", "M", " ", 
         SuperscriptBox[
          RowBox[{"Cos", "[", "\[Theta]", "]"}], "7"], " ", 
         RowBox[{"Cot", "[", "\[Theta]", "]"}]}], "-", 
        RowBox[{
         SuperscriptBox["a", "8"], " ", "r", " ", 
         SuperscriptBox[
          RowBox[{"Cos", "[", "\[Theta]", "]"}], "7"], " ", 
         RowBox[{"Cot", "[", "\[Theta]", "]"}]}], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["a", "6"], " ", 
         SuperscriptBox["M", "2"], " ", "r", " ", 
         SuperscriptBox[
          RowBox[{"Cos", "[", "\[Theta]", "]"}], "7"], " ", 
         RowBox[{"Cot", "[", "\[Theta]", "]"}]}], "-", 
        RowBox[{
         SuperscriptBox["a", "6"], " ", "M", " ", 
         SuperscriptBox["r", "2"], " ", 
         SuperscriptBox[
          RowBox[{"Cos", "[", "\[Theta]", "]"}], "7"], " ", 
         RowBox[{"Cot", "[", "\[Theta]", "]"}]}], "-", 
        RowBox[{
         SuperscriptBox["a", "6"], " ", 
         SuperscriptBox["r", "3"], " ", 
         SuperscriptBox[
          RowBox[{"Cos", "[", "\[Theta]", "]"}], "7"], " ", 
         RowBox[{"Cot", "[", "\[Theta]", "]"}]}], "-", 
        RowBox[{"2", " ", 
         SuperscriptBox["a", "4"], " ", 
         SuperscriptBox["M", "2"], " ", 
         SuperscriptBox["r", "3"], " ", 
         RowBox[{"Csc", "[", "\[Theta]", "]"}]}], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["a", "4"], " ", "M", " ", 
         SuperscriptBox["r", "4"], " ", 
         RowBox[{"Csc", "[", "\[Theta]", "]"}]}], "-", 
        RowBox[{"2", " ", 
         SuperscriptBox["a", "2"], " ", 
         SuperscriptBox["M", "2"], " ", 
         SuperscriptBox["r", "5"], " ", 
         RowBox[{"Csc", "[", "\[Theta]", "]"}]}], "+", 
        RowBox[{"7", " ", 
         SuperscriptBox["a", "2"], " ", "M", " ", 
         SuperscriptBox["r", "6"], " ", 
         RowBox[{"Csc", "[", "\[Theta]", "]"}]}], "+", 
        RowBox[{
         SuperscriptBox["a", "2"], " ", 
         SuperscriptBox["r", "7"], " ", 
         RowBox[{"Csc", "[", "\[Theta]", "]"}]}], "+", 
        RowBox[{"5", " ", "M", " ", 
         SuperscriptBox["r", "8"], " ", 
         RowBox[{"Csc", "[", "\[Theta]", "]"}]}], "+", 
        RowBox[{
         SuperscriptBox["r", "9"], " ", 
         RowBox[{"Csc", "[", "\[Theta]", "]"}]}], "+", 
        RowBox[{"4", " ", 
         SuperscriptBox["a", "4"], " ", 
         SuperscriptBox["M", "2"], " ", 
         SuperscriptBox["r", "3"], " ", 
         RowBox[{"Sin", "[", "\[Theta]", "]"}]}], "-", 
        RowBox[{"6", " ", 
         SuperscriptBox["a", "4"], " ", "M", " ", 
         SuperscriptBox["r", "4"], " ", 
         RowBox[{"Sin", "[", "\[Theta]", "]"}]}], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["a", "2"], " ", 
         SuperscriptBox["M", "2"], " ", 
         SuperscriptBox["r", "5"], " ", 
         RowBox[{"Sin", "[", "\[Theta]", "]"}]}], "-", 
        RowBox[{"13", " ", 
         SuperscriptBox["a", "2"], " ", "M", " ", 
         SuperscriptBox["r", "6"], " ", 
         RowBox[{"Sin", "[", "\[Theta]", "]"}]}], "-", 
        RowBox[{
         SuperscriptBox["a", "2"], " ", 
         SuperscriptBox["r", "7"], " ", 
         RowBox[{"Sin", "[", "\[Theta]", "]"}]}], "-", 
        RowBox[{"5", " ", "M", " ", 
         SuperscriptBox["r", "8"], " ", 
         RowBox[{"Sin", "[", "\[Theta]", "]"}]}], "-", 
        RowBox[{
         SuperscriptBox["r", "9"], " ", 
         RowBox[{"Sin", "[", "\[Theta]", "]"}]}], "-", 
        RowBox[{"6", " ", 
         SuperscriptBox["a", "6"], " ", 
         SuperscriptBox["M", "2"], " ", "r", " ", 
         SuperscriptBox[
          RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
         RowBox[{"Sin", "[", "\[Theta]", "]"}]}], "-", 
        RowBox[{"6", " ", 
         SuperscriptBox["a", "6"], " ", "M", " ", 
         SuperscriptBox["r", "2"], " ", 
         SuperscriptBox[
          RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
         RowBox[{"Sin", "[", "\[Theta]", "]"}]}], "-", 
        RowBox[{"6", " ", 
         SuperscriptBox["a", "4"], " ", 
         SuperscriptBox["M", "2"], " ", 
         SuperscriptBox["r", "3"], " ", 
         SuperscriptBox[
          RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
         RowBox[{"Sin", "[", "\[Theta]", "]"}]}], "-", 
        RowBox[{"17", " ", 
         SuperscriptBox["a", "4"], " ", "M", " ", 
         SuperscriptBox["r", "4"], " ", 
         SuperscriptBox[
          RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
         RowBox[{"Sin", "[", "\[Theta]", "]"}]}], "-", 
        RowBox[{"3", " ", 
         SuperscriptBox["a", "4"], " ", 
         SuperscriptBox["r", "5"], " ", 
         SuperscriptBox[
          RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
         RowBox[{"Sin", "[", "\[Theta]", "]"}]}], "-", 
        RowBox[{"2", " ", 
         SuperscriptBox["a", "2"], " ", 
         SuperscriptBox["M", "2"], " ", 
         SuperscriptBox["r", "5"], " ", 
         SuperscriptBox[
          RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
         RowBox[{"Sin", "[", "\[Theta]", "]"}]}], "-", 
        RowBox[{"5", " ", 
         SuperscriptBox["a", "2"], " ", "M", " ", 
         SuperscriptBox["r", "6"], " ", 
         SuperscriptBox[
          RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
         RowBox[{"Sin", "[", "\[Theta]", "]"}]}], "-", 
        RowBox[{"3", " ", 
         SuperscriptBox["a", "2"], " ", 
         SuperscriptBox["r", "7"], " ", 
         SuperscriptBox[
          RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
         RowBox[{"Sin", "[", "\[Theta]", "]"}]}], "+", 
        RowBox[{"4", " ", 
         SuperscriptBox["a", "6"], " ", 
         SuperscriptBox["M", "2"], " ", "r", " ", 
         SuperscriptBox[
          RowBox[{"Cos", "[", "\[Theta]", "]"}], "4"], " ", 
         RowBox[{"Sin", "[", "\[Theta]", "]"}]}], "-", 
        RowBox[{"3", " ", 
         SuperscriptBox["a", "6"], " ", "M", " ", 
         SuperscriptBox["r", "2"], " ", 
         SuperscriptBox[
          RowBox[{"Cos", "[", "\[Theta]", "]"}], "4"], " ", 
         RowBox[{"Sin", "[", "\[Theta]", "]"}]}], "-", 
        RowBox[{"3", " ", 
         SuperscriptBox["a", "6"], " ", 
         SuperscriptBox["r", "3"], " ", 
         SuperscriptBox[
          RowBox[{"Cos", "[", "\[Theta]", "]"}], "4"], " ", 
         RowBox[{"Sin", "[", "\[Theta]", "]"}]}], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["a", "4"], " ", 
         SuperscriptBox["M", "2"], " ", 
         SuperscriptBox["r", "3"], " ", 
         SuperscriptBox[
          RowBox[{"Cos", "[", "\[Theta]", "]"}], "4"], " ", 
         RowBox[{"Sin", "[", "\[Theta]", "]"}]}], "+", 
        RowBox[{"3", " ", 
         SuperscriptBox["a", "4"], " ", "M", " ", 
         SuperscriptBox["r", "4"], " ", 
         SuperscriptBox[
          RowBox[{"Cos", "[", "\[Theta]", "]"}], "4"], " ", 
         RowBox[{"Sin", "[", "\[Theta]", "]"}]}], "-", 
        RowBox[{"3", " ", 
         SuperscriptBox["a", "4"], " ", 
         SuperscriptBox["r", "5"], " ", 
         SuperscriptBox[
          RowBox[{"Cos", "[", "\[Theta]", "]"}], "4"], " ", 
         RowBox[{"Sin", "[", "\[Theta]", "]"}]}], "+", 
        RowBox[{
         SuperscriptBox["a", "8"], " ", "M", " ", 
         SuperscriptBox[
          RowBox[{"Cos", "[", "\[Theta]", "]"}], "6"], " ", 
         RowBox[{"Sin", "[", "\[Theta]", "]"}]}], "-", 
        RowBox[{
         SuperscriptBox["a", "8"], " ", "r", " ", 
         SuperscriptBox[
          RowBox[{"Cos", "[", "\[Theta]", "]"}], "6"], " ", 
         RowBox[{"Sin", "[", "\[Theta]", "]"}]}], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["a", "6"], " ", 
         SuperscriptBox["M", "2"], " ", "r", " ", 
         SuperscriptBox[
          RowBox[{"Cos", "[", "\[Theta]", "]"}], "6"], " ", 
         RowBox[{"Sin", "[", "\[Theta]", "]"}]}], "+", 
        RowBox[{"3", " ", 
         SuperscriptBox["a", "6"], " ", "M", " ", 
         SuperscriptBox["r", "2"], " ", 
         SuperscriptBox[
          RowBox[{"Cos", "[", "\[Theta]", "]"}], "6"], " ", 
         RowBox[{"Sin", "[", "\[Theta]", "]"}]}], "-", 
        RowBox[{
         SuperscriptBox["a", "6"], " ", 
         SuperscriptBox["r", "3"], " ", 
         SuperscriptBox[
          RowBox[{"Cos", "[", "\[Theta]", "]"}], "6"], " ", 
         RowBox[{"Sin", "[", "\[Theta]", "]"}]}], "-", 
        RowBox[{"2", " ", 
         SuperscriptBox["a", "4"], " ", 
         SuperscriptBox["M", "2"], " ", 
         SuperscriptBox["r", "3"], " ", 
         SuperscriptBox[
          RowBox[{"Sin", "[", "\[Theta]", "]"}], "3"]}], "+", 
        RowBox[{"6", " ", 
         SuperscriptBox["a", "4"], " ", "M", " ", 
         SuperscriptBox["r", "4"], " ", 
         SuperscriptBox[
          RowBox[{"Sin", "[", "\[Theta]", "]"}], "3"]}], "+", 
        RowBox[{"6", " ", 
         SuperscriptBox["a", "2"], " ", "M", " ", 
         SuperscriptBox["r", "6"], " ", 
         SuperscriptBox[
          RowBox[{"Sin", "[", "\[Theta]", "]"}], "3"]}], "+", 
        RowBox[{"6", " ", 
         SuperscriptBox["a", "6"], " ", 
         SuperscriptBox["M", "2"], " ", "r", " ", 
         SuperscriptBox[
          RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
         SuperscriptBox[
          RowBox[{"Sin", "[", "\[Theta]", "]"}], "3"]}], "+", 
        RowBox[{"6", " ", 
         SuperscriptBox["a", "6"], " ", "M", " ", 
         SuperscriptBox["r", "2"], " ", 
         SuperscriptBox[
          RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
         SuperscriptBox[
          RowBox[{"Sin", "[", "\[Theta]", "]"}], "3"]}], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["a", "4"], " ", 
         SuperscriptBox["M", "2"], " ", 
         SuperscriptBox["r", "3"], " ", 
         SuperscriptBox[
          RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
         SuperscriptBox[
          RowBox[{"Sin", "[", "\[Theta]", "]"}], "3"]}], "+", 
        RowBox[{"8", " ", 
         SuperscriptBox["a", "4"], " ", "M", " ", 
         SuperscriptBox["r", "4"], " ", 
         SuperscriptBox[
          RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
         SuperscriptBox[
          RowBox[{"Sin", "[", "\[Theta]", "]"}], "3"]}], "-", 
        RowBox[{"2", " ", 
         SuperscriptBox["a", "6"], " ", 
         SuperscriptBox["M", "2"], " ", "r", " ", 
         SuperscriptBox[
          RowBox[{"Cos", "[", "\[Theta]", "]"}], "4"], " ", 
         SuperscriptBox[
          RowBox[{"Sin", "[", "\[Theta]", "]"}], "3"]}], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["a", "6"], " ", "M", " ", 
         SuperscriptBox["r", "2"], " ", 
         SuperscriptBox[
          RowBox[{"Cos", "[", "\[Theta]", "]"}], "4"], " ", 
         SuperscriptBox[
          RowBox[{"Sin", "[", "\[Theta]", "]"}], "3"]}], "-", 
        RowBox[{"2", " ", 
         SuperscriptBox["a", "4"], " ", "M", " ", 
         SuperscriptBox["r", "4"], " ", 
         SuperscriptBox[
          RowBox[{"Sin", "[", "\[Theta]", "]"}], "5"]}], "-", 
        RowBox[{"2", " ", 
         SuperscriptBox["a", "6"], " ", 
         SuperscriptBox["M", "2"], " ", "r", " ", 
         SuperscriptBox[
          RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
         SuperscriptBox[
          RowBox[{"Sin", "[", "\[Theta]", "]"}], "5"]}], "-", 
        RowBox[{"2", " ", 
         SuperscriptBox["a", "6"], " ", "M", " ", 
         SuperscriptBox["r", "2"], " ", 
         SuperscriptBox[
          RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
         SuperscriptBox[
          RowBox[{"Sin", "[", "\[Theta]", "]"}], "5"]}]}], ")"}]}], ")"}], 
    "/", 
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["r", "2"], "+", 
         RowBox[{
          SuperscriptBox["a", "2"], " ", 
          SuperscriptBox[
           RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"]}]}], ")"}], "4"], " ", 
      
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          SuperscriptBox["a", "2"]}], "-", 
         SuperscriptBox["r", "2"], "+", 
         RowBox[{
          SuperscriptBox["a", "2"], " ", 
          SuperscriptBox[
           RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"]}]}], ")"}], "2"]}], 
     ")"}]}], ",", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["a", "2"], " ", "r", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "3"}], " ", 
         SuperscriptBox["a", "2"], " ", "M", " ", 
         SuperscriptBox["r", "6"]}], "-", 
        RowBox[{
         SuperscriptBox["a", "2"], " ", 
         SuperscriptBox["r", "7"]}], "+", 
        RowBox[{"M", " ", 
         SuperscriptBox["r", "8"]}], "+", 
        RowBox[{"16", " ", 
         SuperscriptBox["a", "6"], " ", 
         SuperscriptBox["M", "2"], " ", "r", " ", 
         SuperscriptBox[
          RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"]}], "+", 
        RowBox[{"6", " ", 
         SuperscriptBox["a", "6"], " ", "M", " ", 
         SuperscriptBox["r", "2"], " ", 
         SuperscriptBox[
          RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"]}], "+", 
        RowBox[{"24", " ", 
         SuperscriptBox["a", "4"], " ", 
         SuperscriptBox["M", "2"], " ", 
         SuperscriptBox["r", "3"], " ", 
         SuperscriptBox[
          RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"]}], "+", 
        RowBox[{"15", " ", 
         SuperscriptBox["a", "4"], " ", "M", " ", 
         SuperscriptBox["r", "4"], " ", 
         SuperscriptBox[
          RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"]}], "-", 
        RowBox[{"3", " ", 
         SuperscriptBox["a", "4"], " ", 
         SuperscriptBox["r", "5"], " ", 
         SuperscriptBox[
          RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"]}], "+", 
        RowBox[{"10", " ", 
         SuperscriptBox["a", "2"], " ", 
         SuperscriptBox["M", "2"], " ", 
         SuperscriptBox["r", "5"], " ", 
         SuperscriptBox[
          RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"]}], "+", 
        RowBox[{"18", " ", 
         SuperscriptBox["a", "2"], " ", "M", " ", 
         SuperscriptBox["r", "6"], " ", 
         SuperscriptBox[
          RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"]}], "-", 
        RowBox[{"2", " ", 
         SuperscriptBox["a", "2"], " ", 
         SuperscriptBox["r", "7"], " ", 
         SuperscriptBox[
          RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"]}], "+", 
        RowBox[{"M", " ", 
         SuperscriptBox["r", "8"], " ", 
         SuperscriptBox[
          RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"]}], "+", 
        RowBox[{"8", " ", 
         SuperscriptBox["a", "8"], " ", "M", " ", 
         SuperscriptBox[
          RowBox[{"Cos", "[", "\[Theta]", "]"}], "4"]}], "+", 
        RowBox[{"19", " ", 
         SuperscriptBox["a", "6"], " ", "M", " ", 
         SuperscriptBox["r", "2"], " ", 
         SuperscriptBox[
          RowBox[{"Cos", "[", "\[Theta]", "]"}], "4"]}], "-", 
        RowBox[{"3", " ", 
         SuperscriptBox["a", "6"], " ", 
         SuperscriptBox["r", "3"], " ", 
         SuperscriptBox[
          RowBox[{"Cos", "[", "\[Theta]", "]"}], "4"]}], "-", 
        RowBox[{"18", " ", 
         SuperscriptBox["a", "4"], " ", 
         SuperscriptBox["M", "2"], " ", 
         SuperscriptBox["r", "3"], " ", 
         SuperscriptBox[
          RowBox[{"Cos", "[", "\[Theta]", "]"}], "4"]}], "+", 
        RowBox[{"22", " ", 
         SuperscriptBox["a", "4"], " ", "M", " ", 
         SuperscriptBox["r", "4"], " ", 
         SuperscriptBox[
          RowBox[{"Cos", "[", "\[Theta]", "]"}], "4"]}], "-", 
        RowBox[{"10", " ", 
         SuperscriptBox["a", "2"], " ", 
         SuperscriptBox["M", "2"], " ", 
         SuperscriptBox["r", "5"], " ", 
         SuperscriptBox[
          RowBox[{"Cos", "[", "\[Theta]", "]"}], "4"]}], "-", 
        RowBox[{"5", " ", 
         SuperscriptBox["a", "2"], " ", "M", " ", 
         SuperscriptBox["r", "6"], " ", 
         SuperscriptBox[
          RowBox[{"Cos", "[", "\[Theta]", "]"}], "4"]}], "+", 
        RowBox[{"3", " ", 
         SuperscriptBox["a", "2"], " ", 
         SuperscriptBox["r", "7"], " ", 
         SuperscriptBox[
          RowBox[{"Cos", "[", "\[Theta]", "]"}], "4"]}], "+", 
        RowBox[{
         SuperscriptBox["a", "8"], " ", "M", " ", 
         SuperscriptBox[
          RowBox[{"Cos", "[", "\[Theta]", "]"}], "6"]}], "-", 
        RowBox[{
         SuperscriptBox["a", "8"], " ", "r", " ", 
         SuperscriptBox[
          RowBox[{"Cos", "[", "\[Theta]", "]"}], "6"]}], "-", 
        RowBox[{"18", " ", 
         SuperscriptBox["a", "6"], " ", 
         SuperscriptBox["M", "2"], " ", "r", " ", 
         SuperscriptBox[
          RowBox[{"Cos", "[", "\[Theta]", "]"}], "6"]}], "+", 
        RowBox[{"4", " ", 
         SuperscriptBox["a", "6"], " ", "M", " ", 
         SuperscriptBox["r", "2"], " ", 
         SuperscriptBox[
          RowBox[{"Cos", "[", "\[Theta]", "]"}], "6"]}], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["a", "6"], " ", 
         SuperscriptBox["r", "3"], " ", 
         SuperscriptBox[
          RowBox[{"Cos", "[", "\[Theta]", "]"}], "6"]}], "-", 
        RowBox[{"6", " ", 
         SuperscriptBox["a", "4"], " ", 
         SuperscriptBox["M", "2"], " ", 
         SuperscriptBox["r", "3"], " ", 
         SuperscriptBox[
          RowBox[{"Cos", "[", "\[Theta]", "]"}], "6"]}], "-", 
        RowBox[{"17", " ", 
         SuperscriptBox["a", "4"], " ", "M", " ", 
         SuperscriptBox["r", "4"], " ", 
         SuperscriptBox[
          RowBox[{"Cos", "[", "\[Theta]", "]"}], "6"]}], "+", 
        RowBox[{"3", " ", 
         SuperscriptBox["a", "4"], " ", 
         SuperscriptBox["r", "5"], " ", 
         SuperscriptBox[
          RowBox[{"Cos", "[", "\[Theta]", "]"}], "6"]}], "-", 
        RowBox[{
         SuperscriptBox["a", "8"], " ", "M", " ", 
         SuperscriptBox[
          RowBox[{"Cos", "[", "\[Theta]", "]"}], "8"]}], "+", 
        RowBox[{
         SuperscriptBox["a", "8"], " ", "r", " ", 
         SuperscriptBox[
          RowBox[{"Cos", "[", "\[Theta]", "]"}], "8"]}], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["a", "6"], " ", 
         SuperscriptBox["M", "2"], " ", "r", " ", 
         SuperscriptBox[
          RowBox[{"Cos", "[", "\[Theta]", "]"}], "8"]}], "-", 
        RowBox[{"15", " ", 
         SuperscriptBox["a", "6"], " ", "M", " ", 
         SuperscriptBox["r", "2"], " ", 
         SuperscriptBox[
          RowBox[{"Cos", "[", "\[Theta]", "]"}], "8"]}], "+", 
        RowBox[{
         SuperscriptBox["a", "6"], " ", 
         SuperscriptBox["r", "3"], " ", 
         SuperscriptBox[
          RowBox[{"Cos", "[", "\[Theta]", "]"}], "8"]}], "-", 
        RowBox[{"4", " ", 
         SuperscriptBox["a", "8"], " ", "M", " ", 
         SuperscriptBox[
          RowBox[{"Cos", "[", "\[Theta]", "]"}], "10"]}], "-", 
        RowBox[{"4", " ", 
         SuperscriptBox["a", "6"], " ", 
         SuperscriptBox["M", "2"], " ", "r", " ", 
         SuperscriptBox[
          RowBox[{"Cot", "[", "\[Theta]", "]"}], "2"]}], "-", 
        RowBox[{"8", " ", 
         SuperscriptBox["a", "4"], " ", 
         SuperscriptBox["M", "2"], " ", 
         SuperscriptBox["r", "3"], " ", 
         SuperscriptBox[
          RowBox[{"Cot", "[", "\[Theta]", "]"}], "2"]}], "-", 
        RowBox[{"4", " ", 
         SuperscriptBox["a", "2"], " ", 
         SuperscriptBox["M", "2"], " ", 
         SuperscriptBox["r", "5"], " ", 
         SuperscriptBox[
          RowBox[{"Cot", "[", "\[Theta]", "]"}], "2"]}], "-", 
        RowBox[{"4", " ", 
         SuperscriptBox["a", "2"], " ", "M", " ", 
         SuperscriptBox["r", "6"], " ", 
         SuperscriptBox[
          RowBox[{"Cot", "[", "\[Theta]", "]"}], "2"]}], "-", 
        RowBox[{"2", " ", "M", " ", 
         SuperscriptBox["r", "8"], " ", 
         SuperscriptBox[
          RowBox[{"Cot", "[", "\[Theta]", "]"}], "2"]}], "-", 
        RowBox[{"4", " ", 
         SuperscriptBox["a", "6"], " ", "M", " ", 
         SuperscriptBox["r", "2"], " ", 
         SuperscriptBox[
          RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
         SuperscriptBox[
          RowBox[{"Cot", "[", "\[Theta]", "]"}], "2"]}], "+", 
        RowBox[{"8", " ", 
         SuperscriptBox["a", "4"], " ", 
         SuperscriptBox["M", "2"], " ", 
         SuperscriptBox["r", "3"], " ", 
         SuperscriptBox[
          RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
         SuperscriptBox[
          RowBox[{"Cot", "[", "\[Theta]", "]"}], "2"]}], "-", 
        RowBox[{"8", " ", 
         SuperscriptBox["a", "4"], " ", "M", " ", 
         SuperscriptBox["r", "4"], " ", 
         SuperscriptBox[
          RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
         SuperscriptBox[
          RowBox[{"Cot", "[", "\[Theta]", "]"}], "2"]}], "+", 
        RowBox[{"8", " ", 
         SuperscriptBox["a", "2"], " ", 
         SuperscriptBox["M", "2"], " ", 
         SuperscriptBox["r", "5"], " ", 
         SuperscriptBox[
          RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
         SuperscriptBox[
          RowBox[{"Cot", "[", "\[Theta]", "]"}], "2"]}], "-", 
        RowBox[{"2", " ", 
         SuperscriptBox["a", "2"], " ", "M", " ", 
         SuperscriptBox["r", "6"], " ", 
         SuperscriptBox[
          RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
         SuperscriptBox[
          RowBox[{"Cot", "[", "\[Theta]", "]"}], "2"]}], "+", 
        RowBox[{"2", " ", "M", " ", 
         SuperscriptBox["r", "8"], " ", 
         SuperscriptBox[
          RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
         SuperscriptBox[
          RowBox[{"Cot", "[", "\[Theta]", "]"}], "2"]}], "-", 
        RowBox[{"2", " ", 
         SuperscriptBox["a", "8"], " ", "M", " ", 
         SuperscriptBox[
          RowBox[{"Cos", "[", "\[Theta]", "]"}], "4"], " ", 
         SuperscriptBox[
          RowBox[{"Cot", "[", "\[Theta]", "]"}], "2"]}], "+", 
        RowBox[{"8", " ", 
         SuperscriptBox["a", "6"], " ", 
         SuperscriptBox["M", "2"], " ", "r", " ", 
         SuperscriptBox[
          RowBox[{"Cos", "[", "\[Theta]", "]"}], "4"], " ", 
         SuperscriptBox[
          RowBox[{"Cot", "[", "\[Theta]", "]"}], "2"]}], "-", 
        RowBox[{"4", " ", 
         SuperscriptBox["a", "6"], " ", "M", " ", 
         SuperscriptBox["r", "2"], " ", 
         SuperscriptBox[
          RowBox[{"Cos", "[", "\[Theta]", "]"}], "4"], " ", 
         SuperscriptBox[
          RowBox[{"Cot", "[", "\[Theta]", "]"}], "2"]}], "+", 
        RowBox[{"8", " ", 
         SuperscriptBox["a", "4"], " ", 
         SuperscriptBox["M", "2"], " ", 
         SuperscriptBox["r", "3"], " ", 
         SuperscriptBox[
          RowBox[{"Cos", "[", "\[Theta]", "]"}], "4"], " ", 
         SuperscriptBox[
          RowBox[{"Cot", "[", "\[Theta]", "]"}], "2"]}], "+", 
        RowBox[{"4", " ", 
         SuperscriptBox["a", "4"], " ", "M", " ", 
         SuperscriptBox["r", "4"], " ", 
         SuperscriptBox[
          RowBox[{"Cos", "[", "\[Theta]", "]"}], "4"], " ", 
         SuperscriptBox[
          RowBox[{"Cot", "[", "\[Theta]", "]"}], "2"]}], "-", 
        RowBox[{"4", " ", 
         SuperscriptBox["a", "2"], " ", 
         SuperscriptBox["M", "2"], " ", 
         SuperscriptBox["r", "5"], " ", 
         SuperscriptBox[
          RowBox[{"Cos", "[", "\[Theta]", "]"}], "4"], " ", 
         SuperscriptBox[
          RowBox[{"Cot", "[", "\[Theta]", "]"}], "2"]}], "+", 
        RowBox[{"6", " ", 
         SuperscriptBox["a", "2"], " ", "M", " ", 
         SuperscriptBox["r", "6"], " ", 
         SuperscriptBox[
          RowBox[{"Cos", "[", "\[Theta]", "]"}], "4"], " ", 
         SuperscriptBox[
          RowBox[{"Cot", "[", "\[Theta]", "]"}], "2"]}], "+", 
        RowBox[{"6", " ", 
         SuperscriptBox["a", "6"], " ", "M", " ", 
         SuperscriptBox["r", "2"], " ", 
         SuperscriptBox[
          RowBox[{"Cos", "[", "\[Theta]", "]"}], "6"], " ", 
         SuperscriptBox[
          RowBox[{"Cot", "[", "\[Theta]", "]"}], "2"]}], "-", 
        RowBox[{"8", " ", 
         SuperscriptBox["a", "4"], " ", 
         SuperscriptBox["M", "2"], " ", 
         SuperscriptBox["r", "3"], " ", 
         SuperscriptBox[
          RowBox[{"Cos", "[", "\[Theta]", "]"}], "6"], " ", 
         SuperscriptBox[
          RowBox[{"Cot", "[", "\[Theta]", "]"}], "2"]}], "+", 
        RowBox[{"6", " ", 
         SuperscriptBox["a", "4"], " ", "M", " ", 
         SuperscriptBox["r", "4"], " ", 
         SuperscriptBox[
          RowBox[{"Cos", "[", "\[Theta]", "]"}], "6"], " ", 
         SuperscriptBox[
          RowBox[{"Cot", "[", "\[Theta]", "]"}], "2"]}], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["a", "8"], " ", "M", " ", 
         SuperscriptBox[
          RowBox[{"Cos", "[", "\[Theta]", "]"}], "8"], " ", 
         SuperscriptBox[
          RowBox[{"Cot", "[", "\[Theta]", "]"}], "2"]}], "-", 
        RowBox[{"4", " ", 
         SuperscriptBox["a", "6"], " ", 
         SuperscriptBox["M", "2"], " ", "r", " ", 
         SuperscriptBox[
          RowBox[{"Cos", "[", "\[Theta]", "]"}], "8"], " ", 
         SuperscriptBox[
          RowBox[{"Cot", "[", "\[Theta]", "]"}], "2"]}], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["a", "6"], " ", "M", " ", 
         SuperscriptBox["r", "2"], " ", 
         SuperscriptBox[
          RowBox[{"Cos", "[", "\[Theta]", "]"}], "8"], " ", 
         SuperscriptBox[
          RowBox[{"Cot", "[", "\[Theta]", "]"}], "2"]}], "-", 
        RowBox[{"2", " ", 
         SuperscriptBox["a", "4"], " ", "M", " ", 
         SuperscriptBox["r", "4"], " ", 
         SuperscriptBox[
          RowBox[{"Csc", "[", "\[Theta]", "]"}], "2"]}], "+", 
        RowBox[{"6", " ", 
         SuperscriptBox["a", "4"], " ", "M", " ", 
         SuperscriptBox["r", "4"], " ", 
         SuperscriptBox[
          RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"]}], "+", 
        RowBox[{"7", " ", 
         SuperscriptBox["a", "2"], " ", "M", " ", 
         SuperscriptBox["r", "6"], " ", 
         SuperscriptBox[
          RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"]}], "+", 
        RowBox[{"3", " ", 
         SuperscriptBox["a", "2"], " ", 
         SuperscriptBox["r", "7"], " ", 
         SuperscriptBox[
          RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"]}], "-", 
        RowBox[{"M", " ", 
         SuperscriptBox["r", "8"], " ", 
         SuperscriptBox[
          RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"]}], "-", 
        RowBox[{"24", " ", 
         SuperscriptBox["a", "6"], " ", 
         SuperscriptBox["M", "2"], " ", "r", " ", 
         SuperscriptBox[
          RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
         SuperscriptBox[
          RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"]}], "-", 
        RowBox[{"18", " ", 
         SuperscriptBox["a", "6"], " ", "M", " ", 
         SuperscriptBox["r", "2"], " ", 
         SuperscriptBox[
          RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
         SuperscriptBox[
          RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"]}], "-", 
        RowBox[{"24", " ", 
         SuperscriptBox["a", "4"], " ", 
         SuperscriptBox["M", "2"], " ", 
         SuperscriptBox["r", "3"], " ", 
         SuperscriptBox[
          RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
         SuperscriptBox[
          RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"]}], "-", 
        RowBox[{"23", " ", 
         SuperscriptBox["a", "4"], " ", "M", " ", 
         SuperscriptBox["r", "4"], " ", 
         SuperscriptBox[
          RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
         SuperscriptBox[
          RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"]}], "+", 
        RowBox[{"9", " ", 
         SuperscriptBox["a", "4"], " ", 
         SuperscriptBox["r", "5"], " ", 
         SuperscriptBox[
          RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
         SuperscriptBox[
          RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"]}], "-", 
        RowBox[{"6", " ", 
         SuperscriptBox["a", "2"], " ", 
         SuperscriptBox["M", "2"], " ", 
         SuperscriptBox["r", "5"], " ", 
         SuperscriptBox[
          RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
         SuperscriptBox[
          RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"]}], "-", 
        RowBox[{"15", " ", 
         SuperscriptBox["a", "2"], " ", "M", " ", 
         SuperscriptBox["r", "6"], " ", 
         SuperscriptBox[
          RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
         SuperscriptBox[
          RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"]}], "+", 
        RowBox[{
         SuperscriptBox["a", "2"], " ", 
         SuperscriptBox["r", "7"], " ", 
         SuperscriptBox[
          RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
         SuperscriptBox[
          RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"]}], "-", 
        RowBox[{"24", " ", 
         SuperscriptBox["a", "8"], " ", "M", " ", 
         SuperscriptBox[
          RowBox[{"Cos", "[", "\[Theta]", "]"}], "4"], " ", 
         SuperscriptBox[
          RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"]}], "-", 
        RowBox[{"27", " ", 
         SuperscriptBox["a", "6"], " ", "M", " ", 
         SuperscriptBox["r", "2"], " ", 
         SuperscriptBox[
          RowBox[{"Cos", "[", "\[Theta]", "]"}], "4"], " ", 
         SuperscriptBox[
          RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"]}], "+", 
        RowBox[{"9", " ", 
         SuperscriptBox["a", "6"], " ", 
         SuperscriptBox["r", "3"], " ", 
         SuperscriptBox[
          RowBox[{"Cos", "[", "\[Theta]", "]"}], "4"], " ", 
         SuperscriptBox[
          RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"]}], "+", 
        RowBox[{"10", " ", 
         SuperscriptBox["a", "4"], " ", 
         SuperscriptBox["M", "2"], " ", 
         SuperscriptBox["r", "3"], " ", 
         SuperscriptBox[
          RowBox[{"Cos", "[", "\[Theta]", "]"}], "4"], " ", 
         SuperscriptBox[
          RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"]}], "-", 
        RowBox[{"15", " ", 
         SuperscriptBox["a", "4"], " ", "M", " ", 
         SuperscriptBox["r", "4"], " ", 
         SuperscriptBox[
          RowBox[{"Cos", "[", "\[Theta]", "]"}], "4"], " ", 
         SuperscriptBox[
          RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"]}], "-", 
        RowBox[{"3", " ", 
         SuperscriptBox["a", "4"], " ", 
         SuperscriptBox["r", "5"], " ", 
         SuperscriptBox[
          RowBox[{"Cos", "[", "\[Theta]", "]"}], "4"], " ", 
         SuperscriptBox[
          RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"]}], "+", 
        RowBox[{"3", " ", 
         SuperscriptBox["a", "8"], " ", "M", " ", 
         SuperscriptBox[
          RowBox[{"Cos", "[", "\[Theta]", "]"}], "6"], " ", 
         SuperscriptBox[
          RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"]}], "+", 
        RowBox[{"3", " ", 
         SuperscriptBox["a", "8"], " ", "r", " ", 
         SuperscriptBox[
          RowBox[{"Cos", "[", "\[Theta]", "]"}], "6"], " ", 
         SuperscriptBox[
          RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"]}], "+", 
        RowBox[{"10", " ", 
         SuperscriptBox["a", "6"], " ", 
         SuperscriptBox["M", "2"], " ", "r", " ", 
         SuperscriptBox[
          RowBox[{"Cos", "[", "\[Theta]", "]"}], "6"], " ", 
         SuperscriptBox[
          RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"]}], "+", 
        RowBox[{
         SuperscriptBox["a", "6"], " ", "M", " ", 
         SuperscriptBox["r", "2"], " ", 
         SuperscriptBox[
          RowBox[{"Cos", "[", "\[Theta]", "]"}], "6"], " ", 
         SuperscriptBox[
          RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"]}], "-", 
        RowBox[{"5", " ", 
         SuperscriptBox["a", "6"], " ", 
         SuperscriptBox["r", "3"], " ", 
         SuperscriptBox[
          RowBox[{"Cos", "[", "\[Theta]", "]"}], "6"], " ", 
         SuperscriptBox[
          RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"]}], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["a", "8"], " ", "M", " ", 
         SuperscriptBox[
          RowBox[{"Cos", "[", "\[Theta]", "]"}], "8"], " ", 
         SuperscriptBox[
          RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"]}], "-", 
        RowBox[{"2", " ", 
         SuperscriptBox["a", "8"], " ", "r", " ", 
         SuperscriptBox[
          RowBox[{"Cos", "[", "\[Theta]", "]"}], "8"], " ", 
         SuperscriptBox[
          RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"]}], "-", 
        RowBox[{"6", " ", 
         SuperscriptBox["a", "4"], " ", "M", " ", 
         SuperscriptBox["r", "4"], " ", 
         SuperscriptBox[
          RowBox[{"Sin", "[", "\[Theta]", "]"}], "4"]}], "-", 
        RowBox[{"4", " ", 
         SuperscriptBox["a", "2"], " ", "M", " ", 
         SuperscriptBox["r", "6"], " ", 
         SuperscriptBox[
          RowBox[{"Sin", "[", "\[Theta]", "]"}], "4"]}], "-", 
        RowBox[{"2", " ", 
         SuperscriptBox["a", "2"], " ", 
         SuperscriptBox["r", "7"], " ", 
         SuperscriptBox[
          RowBox[{"Sin", "[", "\[Theta]", "]"}], "4"]}], "+", 
        RowBox[{"16", " ", 
         SuperscriptBox["a", "6"], " ", 
         SuperscriptBox["M", "2"], " ", "r", " ", 
         SuperscriptBox[
          RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
         SuperscriptBox[
          RowBox[{"Sin", "[", "\[Theta]", "]"}], "4"]}], "+", 
        RowBox[{"18", " ", 
         SuperscriptBox["a", "6"], " ", "M", " ", 
         SuperscriptBox["r", "2"], " ", 
         SuperscriptBox[
          RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
         SuperscriptBox[
          RowBox[{"Sin", "[", "\[Theta]", "]"}], "4"]}], "+", 
        RowBox[{"8", " ", 
         SuperscriptBox["a", "4"], " ", 
         SuperscriptBox["M", "2"], " ", 
         SuperscriptBox["r", "3"], " ", 
         SuperscriptBox[
          RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
         SuperscriptBox[
          RowBox[{"Sin", "[", "\[Theta]", "]"}], "4"]}], "+", 
        RowBox[{"10", " ", 
         SuperscriptBox["a", "4"], " ", "M", " ", 
         SuperscriptBox["r", "4"], " ", 
         SuperscriptBox[
          RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
         SuperscriptBox[
          RowBox[{"Sin", "[", "\[Theta]", "]"}], "4"]}], "-", 
        RowBox[{"6", " ", 
         SuperscriptBox["a", "4"], " ", 
         SuperscriptBox["r", "5"], " ", 
         SuperscriptBox[
          RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
         SuperscriptBox[
          RowBox[{"Sin", "[", "\[Theta]", "]"}], "4"]}], "+", 
        RowBox[{"24", " ", 
         SuperscriptBox["a", "8"], " ", "M", " ", 
         SuperscriptBox[
          RowBox[{"Cos", "[", "\[Theta]", "]"}], "4"], " ", 
         SuperscriptBox[
          RowBox[{"Sin", "[", "\[Theta]", "]"}], "4"]}], "+", 
        RowBox[{"12", " ", 
         SuperscriptBox["a", "6"], " ", "M", " ", 
         SuperscriptBox["r", "2"], " ", 
         SuperscriptBox[
          RowBox[{"Cos", "[", "\[Theta]", "]"}], "4"], " ", 
         SuperscriptBox[
          RowBox[{"Sin", "[", "\[Theta]", "]"}], "4"]}], "-", 
        RowBox[{"6", " ", 
         SuperscriptBox["a", "6"], " ", 
         SuperscriptBox["r", "3"], " ", 
         SuperscriptBox[
          RowBox[{"Cos", "[", "\[Theta]", "]"}], "4"], " ", 
         SuperscriptBox[
          RowBox[{"Sin", "[", "\[Theta]", "]"}], "4"]}], "-", 
        RowBox[{"2", " ", 
         SuperscriptBox["a", "8"], " ", "M", " ", 
         SuperscriptBox[
          RowBox[{"Cos", "[", "\[Theta]", "]"}], "6"], " ", 
         SuperscriptBox[
          RowBox[{"Sin", "[", "\[Theta]", "]"}], "4"]}], "-", 
        RowBox[{"2", " ", 
         SuperscriptBox["a", "8"], " ", "r", " ", 
         SuperscriptBox[
          RowBox[{"Cos", "[", "\[Theta]", "]"}], "6"], " ", 
         SuperscriptBox[
          RowBox[{"Sin", "[", "\[Theta]", "]"}], "4"]}], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["a", "4"], " ", "M", " ", 
         SuperscriptBox["r", "4"], " ", 
         SuperscriptBox[
          RowBox[{"Sin", "[", "\[Theta]", "]"}], "6"]}], "-", 
        RowBox[{"4", " ", 
         SuperscriptBox["a", "6"], " ", 
         SuperscriptBox["M", "2"], " ", "r", " ", 
         SuperscriptBox[
          RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
         SuperscriptBox[
          RowBox[{"Sin", "[", "\[Theta]", "]"}], "6"]}], "-", 
        RowBox[{"6", " ", 
         SuperscriptBox["a", "6"], " ", "M", " ", 
         SuperscriptBox["r", "2"], " ", 
         SuperscriptBox[
          RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
         SuperscriptBox[
          RowBox[{"Sin", "[", "\[Theta]", "]"}], "6"]}], "-", 
        RowBox[{"8", " ", 
         SuperscriptBox["a", "8"], " ", "M", " ", 
         SuperscriptBox[
          RowBox[{"Cos", "[", "\[Theta]", "]"}], "4"], " ", 
         SuperscriptBox[
          RowBox[{"Sin", "[", "\[Theta]", "]"}], "6"]}]}], ")"}]}], ")"}], 
    "/", 
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["r", "2"], "+", 
         RowBox[{
          SuperscriptBox["a", "2"], " ", 
          SuperscriptBox[
           RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"]}]}], ")"}], "4"], " ", 
      
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["a", "2"], "+", 
         SuperscriptBox["r", "2"], "-", 
         RowBox[{
          SuperscriptBox["a", "2"], " ", 
          SuperscriptBox[
           RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"]}]}], ")"}], "2"]}], 
     ")"}]}]}], "}"}]], "Output"]
}, Closed]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"RUddd", "[", 
  RowBox[{"[", 
   RowBox[{"1", ",", "2", ",", "1", ",", "3"}], "]"}], "]"}]], "Input"],

Cell[BoxData[
 FractionBox[
  RowBox[{
   SuperscriptBox["a", "2"], " ", "M", " ", 
   RowBox[{"Cos", "[", "\[Theta]", "]"}], " ", 
   RowBox[{"Sin", "[", "\[Theta]", "]"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"8", " ", 
      SuperscriptBox["a", "2"], " ", 
      SuperscriptBox["r", "2"]}], "+", 
     RowBox[{"3", " ", 
      SuperscriptBox["r", "4"]}], "-", 
     RowBox[{"2", " ", 
      SuperscriptBox["a", "4"], " ", 
      SuperscriptBox[
       RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"]}], "-", 
     RowBox[{"6", " ", 
      SuperscriptBox["a", "2"], " ", 
      SuperscriptBox["r", "2"], " ", 
      SuperscriptBox[
       RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"]}], "+", 
     RowBox[{
      SuperscriptBox["a", "4"], " ", 
      SuperscriptBox[
       RowBox[{"Cos", "[", "\[Theta]", "]"}], "4"]}], "-", 
     RowBox[{"8", " ", 
      SuperscriptBox["a", "2"], " ", 
      SuperscriptBox["r", "2"], " ", 
      SuperscriptBox[
       RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"]}], "+", 
     RowBox[{"2", " ", 
      SuperscriptBox["a", "4"], " ", 
      SuperscriptBox[
       RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"]}]}], ")"}]}], 
  RowBox[{
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["r", "2"], "+", 
      RowBox[{
       SuperscriptBox["a", "2"], " ", 
       SuperscriptBox[
        RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"]}]}], ")"}], "3"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", 
      SuperscriptBox["a", "2"]}], "-", 
     SuperscriptBox["r", "2"], "+", 
     RowBox[{
      SuperscriptBox["a", "2"], " ", 
      SuperscriptBox[
       RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"]}]}], ")"}]}]]], "Output"]
}, Open  ]],

Cell[TextData[{
 "\n\n\t",
 StyleBox["(2)  To simplify denominators in gUU and elsewhere, use extra rule \
in simpRules:",
  FontSize->16]
}], "Text",
 FontColor->RGBColor[0, 0, 1]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"simpRules", "=", 
  RowBox[{"Join", "[", 
   RowBox[{"TrigRules", ",", 
    RowBox[{"{", 
     RowBox[{
      SuperscriptBox[
       RowBox[{"Sin", "[", "\[Theta]", "]"}], "n_"], ":>", 
      RowBox[{
       RowBox[{
        SuperscriptBox[
         RowBox[{"Sin", "[", "\[Theta]", "]"}], 
         RowBox[{"n", "-", "2"}]], 
        RowBox[{"(", 
         RowBox[{"1", "-", 
          SuperscriptBox[
           RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"]}], ")"}]}], "/;", 
       RowBox[{"n", ">", "1"}]}]}], "}"}]}], "]"}]}]], "Input"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      SuperscriptBox[
       RowBox[{"Cos", "[", "\[Theta]_", "]"}], "2"], " ", "x_."}], "+", 
     RowBox[{"x_.", " ", 
      SuperscriptBox[
       RowBox[{"Sin", "[", "\[Theta]_", "]"}], "2"]}]}], "\[Rule]", "x"}], 
   ",", 
   RowBox[{
    RowBox[{
     RowBox[{
      SuperscriptBox[
       RowBox[{"Cot", "[", "\[Theta]_", "]"}], "2"], " ", "x_."}], "+", 
     RowBox[{
      SuperscriptBox[
       RowBox[{"Csc", "[", "\[Theta]_", "]"}], "2"], " ", "y_."}]}], 
    "\[RuleDelayed]", 
    RowBox[{"y", "/;", 
     RowBox[{
      RowBox[{"x", "+", "y"}], "===", "0"}]}]}], ",", 
   RowBox[{
    SuperscriptBox[
     RowBox[{"Sin", "[", "\[Theta]", "]"}], "n_"], "\[RuleDelayed]", 
    RowBox[{
     RowBox[{
      SuperscriptBox[
       RowBox[{"Sin", "[", "\[Theta]", "]"}], 
       RowBox[{"n", "-", "2"}]], " ", 
      RowBox[{"(", 
       RowBox[{"1", "-", 
        SuperscriptBox[
         RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"]}], ")"}]}], "/;", 
     RowBox[{"n", ">", "1"}]}]}]}], "}"}]], "Output"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"RGtensors", "[", 
   RowBox[{"g", ",", "xCoord"}], "]"}], "//", "Timing"}]], "Input"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"gdd = \"\>", "\[InvisibleSpace]", 
   TagBox[
    RowBox[{"(", GridBox[{
       {
        RowBox[{"1", "-", 
         FractionBox[
          RowBox[{"2", " ", "M", " ", "r"}], 
          RowBox[{
           SuperscriptBox["r", "2"], "+", 
           RowBox[{
            SuperscriptBox["a", "2"], " ", 
            SuperscriptBox[
             RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"]}]}]]}], "1", "0", 
        FractionBox[
         RowBox[{"2", " ", "a", " ", "M", " ", "r", " ", 
          SuperscriptBox[
           RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"]}], 
         RowBox[{
          SuperscriptBox["r", "2"], "+", 
          RowBox[{
           SuperscriptBox["a", "2"], " ", 
           SuperscriptBox[
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"]}]}]]},
       {"1", "0", "0", 
        RowBox[{
         RowBox[{"-", "a"}], " ", 
         SuperscriptBox[
          RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"]}]},
       {"0", "0", 
        RowBox[{
         RowBox[{"-", 
          SuperscriptBox["r", "2"]}], "-", 
         RowBox[{
          SuperscriptBox["a", "2"], " ", 
          SuperscriptBox[
           RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"]}]}], "0"},
       {
        FractionBox[
         RowBox[{"2", " ", "a", " ", "M", " ", "r", " ", 
          SuperscriptBox[
           RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"]}], 
         RowBox[{
          SuperscriptBox["r", "2"], "+", 
          RowBox[{
           SuperscriptBox["a", "2"], " ", 
           SuperscriptBox[
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"]}]}]], 
        RowBox[{
         RowBox[{"-", "a"}], " ", 
         SuperscriptBox[
          RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"]}], "0", 
        RowBox[{"-", 
         FractionBox[
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", 
              SuperscriptBox["a", "2"], " ", "M", " ", "r"}], "+", 
             RowBox[{
              SuperscriptBox["a", "2"], " ", 
              SuperscriptBox["r", "2"]}], "+", 
             SuperscriptBox["r", "4"], "+", 
             RowBox[{
              SuperscriptBox["a", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["a", "2"], "-", 
                RowBox[{"2", " ", "M", " ", "r"}], "+", 
                SuperscriptBox["r", "2"]}], ")"}], " ", 
              SuperscriptBox[
               RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"]}]}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"]}], 
          RowBox[{
           SuperscriptBox["r", "2"], "+", 
           RowBox[{
            SuperscriptBox["a", "2"], " ", 
            SuperscriptBox[
             RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"]}]}]]}]}
      }], ")"}],
    MatrixForm[#]& ]}],
  SequenceForm["gdd = ", 
   MatrixForm[{{
     1 - (2 M) (r/(r^2 + a^2 Cos[\[Theta]]^2)), 1, 
      0, ((((2 a) M) r)/(r^2 + a^2 Cos[\[Theta]]^2)) Sin[\[Theta]]^2}, {
     1, 0, 0, (-a) Sin[\[Theta]]^2}, {
     0, 0, -r^2 - a^2 Cos[\[Theta]]^2, 
      0}, {((((2 a) M) r)/(r^2 + a^2 Cos[\[Theta]]^2)) Sin[\[Theta]]^2, (-a) 
      Sin[\[Theta]]^2, 
      0, (((-1)/(r^2 + a^2 Cos[\[Theta]]^2)) (((2 a^2) M) r + a^2 r^2 + 
        r^4 + (a^2 (a^2 - (2 M) r + r^2)) Cos[\[Theta]]^2)) 
      Sin[\[Theta]]^2}}]],
  Editable->False]], "Print"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"\\!\\(ds\\^2\\) = \"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{"2", " ", 
     RowBox[{"d", "[", "r", "]"}], " ", 
     RowBox[{"d", "[", "u", "]"}]}], "-", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", " ", "M", " ", "r"}], "-", 
        SuperscriptBox["r", "2"], "-", 
        RowBox[{
         SuperscriptBox["a", "2"], " ", 
         SuperscriptBox[
          RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"]}]}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{"d", "[", "u", "]"}], "2"]}], 
     RowBox[{
      SuperscriptBox["r", "2"], "+", 
      RowBox[{
       SuperscriptBox["a", "2"], " ", 
       SuperscriptBox[
        RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"]}]}]], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        SuperscriptBox["r", "2"]}], "-", 
       RowBox[{
        SuperscriptBox["a", "2"], " ", 
        SuperscriptBox[
         RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"]}]}], ")"}], " ", 
     SuperscriptBox[
      RowBox[{"d", "[", "\[Theta]", "]"}], "2"]}], "-", 
    RowBox[{"2", " ", "a", " ", 
     RowBox[{"d", "[", "r", "]"}], " ", 
     RowBox[{"d", "[", "\[CurlyPhi]", "]"}], " ", 
     SuperscriptBox[
      RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"]}], "+", 
    FractionBox[
     RowBox[{"4", " ", "a", " ", "M", " ", "r", " ", 
      RowBox[{"d", "[", "u", "]"}], " ", 
      RowBox[{"d", "[", "\[CurlyPhi]", "]"}], " ", 
      SuperscriptBox[
       RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"]}], 
     RowBox[{
      SuperscriptBox["r", "2"], "+", 
      RowBox[{
       SuperscriptBox["a", "2"], " ", 
       SuperscriptBox[
        RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"]}]}]], "-", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", " ", 
         SuperscriptBox["a", "2"], " ", "M", " ", "r"}], "+", 
        RowBox[{
         SuperscriptBox["a", "2"], " ", 
         SuperscriptBox["r", "2"]}], "+", 
        SuperscriptBox["r", "4"], "+", 
        RowBox[{
         SuperscriptBox["a", "4"], " ", 
         SuperscriptBox[
          RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"]}], "-", 
        RowBox[{"2", " ", 
         SuperscriptBox["a", "2"], " ", "M", " ", "r", " ", 
         SuperscriptBox[
          RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"]}], "+", 
        RowBox[{
         SuperscriptBox["a", "2"], " ", 
         SuperscriptBox["r", "2"], " ", 
         SuperscriptBox[
          RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"]}]}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{"d", "[", "\[CurlyPhi]", "]"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"]}], 
     RowBox[{
      SuperscriptBox["r", "2"], "+", 
      RowBox[{
       SuperscriptBox["a", "2"], " ", 
       SuperscriptBox[
        RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"]}]}]]}]}],
  SequenceForm[
  "\!\(ds\^2\) = ", (2 d[r]) d[u] - (((2 M) r - r^2 - a^2 Cos[\[Theta]]^2)/(
    r^2 + a^2 Cos[\[Theta]]^2)) 
   d[u]^2 + (-r^2 - a^2 Cos[\[Theta]]^2) d[\[Theta]]^2 - (((2 a) d[r]) 
    d[\[CurlyPhi]]) 
   Sin[\[Theta]]^2 + ((((((4 a) M) r)/(r^2 + a^2 Cos[\[Theta]]^2)) d[u]) 
     d[\[CurlyPhi]]) 
    Sin[\[Theta]]^2 - (((r^2 + a^2 Cos[\[Theta]]^2)^(-1) (((2 a^2) M) r + 
      a^2 r^2 + r^4 + a^4 Cos[\[Theta]]^2 - (((2 a^2) M) r) 
      Cos[\[Theta]]^2 + (a^2 r^2) Cos[\[Theta]]^2)) d[\[CurlyPhi]]^2) 
   Sin[\[Theta]]^2],
  Editable->False]], "Print"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"gUU = \"\>", "\[InvisibleSpace]", 
   TagBox[
    RowBox[{"(", GridBox[{
       {
        FractionBox[
         RowBox[{
          SuperscriptBox["a", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"Cos", "[", "\[Theta]", "]"}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"Cos", "[", "\[Theta]", "]"}]}], ")"}]}], 
         RowBox[{
          SuperscriptBox["r", "2"], "+", 
          RowBox[{
           SuperscriptBox["a", "2"], " ", 
           SuperscriptBox[
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"]}]}]], 
        FractionBox[
         RowBox[{
          SuperscriptBox["a", "2"], "+", 
          SuperscriptBox["r", "2"]}], 
         RowBox[{
          SuperscriptBox["r", "2"], "+", 
          RowBox[{
           SuperscriptBox["a", "2"], " ", 
           SuperscriptBox[
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"]}]}]], "0", 
        RowBox[{"-", 
         FractionBox["a", 
          RowBox[{
           SuperscriptBox["r", "2"], "+", 
           RowBox[{
            SuperscriptBox["a", "2"], " ", 
            SuperscriptBox[
             RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"]}]}]]}]},
       {
        FractionBox[
         RowBox[{
          SuperscriptBox["a", "2"], "+", 
          SuperscriptBox["r", "2"]}], 
         RowBox[{
          SuperscriptBox["r", "2"], "+", 
          RowBox[{
           SuperscriptBox["a", "2"], " ", 
           SuperscriptBox[
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"]}]}]], 
        RowBox[{"-", 
         FractionBox[
          RowBox[{
           SuperscriptBox["a", "2"], "-", 
           RowBox[{"2", " ", "M", " ", "r"}], "+", 
           SuperscriptBox["r", "2"]}], 
          RowBox[{
           SuperscriptBox["r", "2"], "+", 
           RowBox[{
            SuperscriptBox["a", "2"], " ", 
            SuperscriptBox[
             RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"]}]}]]}], "0", 
        FractionBox["a", 
         RowBox[{
          SuperscriptBox["r", "2"], "+", 
          RowBox[{
           SuperscriptBox["a", "2"], " ", 
           SuperscriptBox[
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"]}]}]]},
       {"0", "0", 
        RowBox[{"-", 
         FractionBox["1", 
          RowBox[{
           SuperscriptBox["r", "2"], "+", 
           RowBox[{
            SuperscriptBox["a", "2"], " ", 
            SuperscriptBox[
             RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"]}]}]]}], "0"},
       {
        RowBox[{"-", 
         FractionBox["a", 
          RowBox[{
           SuperscriptBox["r", "2"], "+", 
           RowBox[{
            SuperscriptBox["a", "2"], " ", 
            SuperscriptBox[
             RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"]}]}]]}], 
        FractionBox["a", 
         RowBox[{
          SuperscriptBox["r", "2"], "+", 
          RowBox[{
           SuperscriptBox["a", "2"], " ", 
           SuperscriptBox[
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"]}]}]], "0", 
        FractionBox["1", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"Cos", "[", "\[Theta]", "]"}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"Cos", "[", "\[Theta]", "]"}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["r", "2"], "+", 
            RowBox[{
             SuperscriptBox["a", "2"], " ", 
             SuperscriptBox[
              RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"]}]}], ")"}]}]]}
      }], ")"}],
    MatrixForm[#]& ]}],
  SequenceForm["gUU = ", 
   MatrixForm[{{(a^2 (-1 + Cos[\[Theta]])) ((1 + Cos[\[Theta]])/(r^2 + 
       a^2 Cos[\[Theta]]^2)), (a^2 + r^2)/(r^2 + a^2 Cos[\[Theta]]^2), 
      0, (-a)/(r^2 + a^2 Cos[\[Theta]]^2)}, {(a^2 + r^2)/(r^2 + 
      a^2 Cos[\[Theta]]^2), (-(a^2 - (2 M) r + r^2))/(r^2 + 
      a^2 Cos[\[Theta]]^2), 0, a/(r^2 + a^2 Cos[\[Theta]]^2)}, {
     0, 0, (-1)/(r^2 + a^2 Cos[\[Theta]]^2), 0}, {(-a)/(r^2 + 
      a^2 Cos[\[Theta]]^2), a/(r^2 + a^2 Cos[\[Theta]]^2), 
      0, (-1 + Cos[\[Theta]])^(-1) ((1 + Cos[\[Theta]])^(-1)/(r^2 + 
       a^2 Cos[\[Theta]]^2))}}]],
  Editable->False]], "Print"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"gUU computed in \"\>", "\[InvisibleSpace]", 
   "1.13333333333332575`", "\[InvisibleSpace]", "\<\" sec\"\>"}],
  SequenceForm["gUU computed in ", 1.1333333333333258`, " sec"],
  Editable->False]], "Print"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Gamma computed in \"\>", "\[InvisibleSpace]", 
   "0.766666666666651508`", "\[InvisibleSpace]", "\<\" sec\"\>"}],
  SequenceForm["Gamma computed in ", 0.7666666666666515, " sec"],
  Editable->False]], "Print"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Riemann(dddd) computed in \"\>", "\[InvisibleSpace]", 
   "1.0833333333333428`", "\[InvisibleSpace]", "\<\" sec\"\>"}],
  SequenceForm["Riemann(dddd) computed in ", 1.0833333333333428`, " sec"],
  Editable->False]], "Print"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Riemann(Uddd) computed in \"\>", "\[InvisibleSpace]", 
   "1.96666666666666856`", "\[InvisibleSpace]", "\<\" sec\"\>"}],
  SequenceForm["Riemann(Uddd) computed in ", 1.9666666666666686`, " sec"],
  Editable->False]], "Print"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ricci computed in \"\>", "\[InvisibleSpace]", 
   "0.0833333333333428072`", "\[InvisibleSpace]", "\<\" sec\"\>"}],
  SequenceForm["Ricci computed in ", 0.08333333333334281, " sec"],
  Editable->False]], "Print"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Weyl computed in \"\>", "\[InvisibleSpace]", "0.`", 
   "\[InvisibleSpace]", "\<\" sec\"\>"}],
  SequenceForm["Weyl computed in ", 0., " sec"],
  Editable->False]], "Print"],

Cell[BoxData["\<\"Ricci Flat\"\>"], "Output",
 FontSize->20,
 FontWeight->"Bold",
 FontColor->RGBColor[1, 0, 1]],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"5.2666666666666515`", " ", "Second"}], ",", "Null"}], 
  "}"}]], "Output"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"GUdd", "[", 
  RowBox[{"[", 
   RowBox[{"2", ",", "2", ",", "3"}], "]"}], "]"}]], "Input"],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox[
   RowBox[{
    SuperscriptBox["a", "2"], " ", 
    RowBox[{"Cos", "[", "\[Theta]", "]"}], " ", 
    RowBox[{"Sin", "[", "\[Theta]", "]"}]}], 
   RowBox[{
    SuperscriptBox["r", "2"], "+", 
    RowBox[{
     SuperscriptBox["a", "2"], " ", 
     SuperscriptBox[
      RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"]}]}]]}]], "Output"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"RUddd", "[", 
  RowBox[{"[", 
   RowBox[{"1", ",", "2", ",", "1", ",", "3"}], "]"}], "]"}]], "Input"],

Cell[BoxData[
 FractionBox[
  RowBox[{
   SuperscriptBox["a", "2"], " ", "M", " ", 
   RowBox[{"Cos", "[", "\[Theta]", "]"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "3"}], " ", 
      SuperscriptBox["r", "2"]}], "+", 
     RowBox[{
      SuperscriptBox["a", "2"], " ", 
      SuperscriptBox[
       RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"]}]}], ")"}], " ", 
   RowBox[{"Sin", "[", "\[Theta]", "]"}]}], 
  SuperscriptBox[
   RowBox[{"(", 
    RowBox[{
     SuperscriptBox["r", "2"], "+", 
     RowBox[{
      SuperscriptBox["a", "2"], " ", 
      SuperscriptBox[
       RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"]}]}], ")"}], 
   "3"]]], "Output"]
}, Open  ]],

Cell[TextData[{
 "\t",
 StyleBox["Note the speed improvement with the extra simplification rule!",
  FontSize->16]
}], "Text",
 FontColor->RGBColor[0, 0, 1]]
}, Open  ]],

Cell[TextData[{
 "\n\t",
 StyleBox["There are more examples in Sections 5 and 6.",
  FontSize->16]
}], "Text",
 FontColor->RGBColor[0, 0, 1]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Print", "[", 
  RowBox[{"\"\<Total time = \>\"", ",", 
   RowBox[{"Round", "[", 
    RowBox[{
     RowBox[{"AbsoluteTime", "[", "]"}], "-", "stTim"}], "]"}], ",", 
   "\"\< sec\>\""}], "]"}]], "Input"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Total time = \"\>", "\[InvisibleSpace]", "190", 
   "\[InvisibleSpace]", "\<\" sec\"\>"}],
  SequenceForm["Total time = ", 190, " sec"],
  Editable->False]], "Print"]
}, Open  ]]
}, Closed]],

Cell["", "Text",
 FontSize->10,
 FontColor->RGBColor[0, 0, 1]],

Cell[CellGroupData[{

Cell[TextData[{
 StyleBox[" 4  Usage Tips",
  FontWeight->"Bold"],
 " & Auxiliary Functions"
}], "Section",
 FontSize->24,
 FontColor->RGBColor[0, 0, 1]],

Cell[CellGroupData[{

Cell[TextData[{
 Cell[BoxData[
  TagBox["",
   DisplayForm]]],
 Cell[BoxData[
  TagBox["",
   DisplayForm]]],
 "  4.1  Avoid displaying long expressions & keep intermediate results"
}], "Subsection",
 FontSize->16],

Cell[TextData[{
 Cell[BoxData[
  TagBox["",
   DisplayForm]]],
 Cell[BoxData[
  TagBox["",
   DisplayForm]]],
 "\tThe most important thing to keep in mind when working with nested lists \
is that one can easily generate huge outputs that can tax the graphics \
capabilities of any system and may even cause ",
 StyleBox["Mathematica",
  FontSlant->"Italic"],
 " to crash. Besides, not much is gained by viewing on screen deeply nested \
lists containing mostly zeros! Thus, as a general rule, ",
 StyleBox["never evaluate an input line that does not end in a semi-colon",
  FontSlant->"Italic"],
 "(",
 StyleBox[";",
  FontFamily->"Courier"],
 "). As a safeguard, the printed form of any expression that exceeds 200KB \
will be shortened."
}], "Text",
 FontSize->16],

Cell["\<\
\tOne must, therefore, get used to working with symbols representing such \
tensors and only occasionally view individual components or subparts. Also, \
because operations on lists are time-consuming, one must save intermediate \
results in case they are needed later on. For these reasons, a consistent \
system of naming tensors is necessary to keep track of what has been \
calculated.\
\>", "Text",
 FontSize->16],

Cell[TextData[{
 Cell[BoxData[
  TagBox["",
   DisplayForm]]],
 Cell[BoxData[
  TagBox["",
   DisplayForm]]],
 "\tThe U/d naming convention is reasonably short and visually conveys the \
properties (rank, index type) of the tensor represented. For contractions, \
the convention can be extended by using upper/lower case letters (S, s) for \
pairs of contracted indices. Finally, for covariant derivatives, one can use \
the letter j (resembling ",
 StyleBox[";",
  FontFamily->"Courier"],
 ") to separate covariant differentiation indices. For example, the symbol \
RUdddjd is an obvious candidate for ",
 StyleBox["covD[RUddd,{1}]",
  FontFamily->"Courier"],
 ", while RSdddjs can be used for ",
 StyleBox["covDiv[RUddd,{1}]",
  FontFamily->"Courier"],
 "."
}], "Text",
 FontSize->16],

Cell[TextData[{
 "\tAnother notation, similar to the one used for ",
 StyleBox["eta",
  FontFamily->"Courier"],
 " (Section 1.1.1), is to define an appropriately named ",
 StyleBox["function",
  FontSlant->"Italic"],
 " for each tensor, with arguments the positions of the contravariant \
indices. For example, for the Riemann tensor, the definition"
}], "Text",
 FontSize->16],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Riem", "[", "]"}], "=", "Rdddd"}], ";", 
  RowBox[{
   RowBox[{"Riem", "[", "a__", "]"}], ":=", 
   RowBox[{
    RowBox[{"Riem", "[", "a", "]"}], "=", 
    RowBox[{"Raise", "[", 
     RowBox[{"Rdddd", ",", "a"}], "]"}]}]}], ";"}]], "Input"],

Cell[TextData[{
 "would enable one to use the notation ",
 StyleBox["Riem[1]",
  FontFamily->"Courier"],
 " for the tensor ",
 StyleBox["RUddd",
  FontFamily->"Courier"],
 ", ",
 StyleBox["Riem[3,4]",
  FontFamily->"Courier"],
 " for the tensor ",
 StyleBox["RddUU",
  FontFamily->"Courier"],
 ", etc."
}], "Text",
 FontSize->16]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 Cell[BoxData[
  TagBox["",
   DisplayForm]]],
 Cell[BoxData[
  TagBox["",
   DisplayForm]]],
 "  4.2  Auxiliary functions for examining and simplifying lists"
}], "Subsection",
 FontSize->16],

Cell[TextData[{
 Cell[BoxData[
  TagBox["",
   DisplayForm]]],
 Cell[BoxData[
  TagBox["",
   DisplayForm]]],
 "\tThe following auxiliary functions have been defined and are useful in \
examining high rank tensors:"
}], "Text",
 FontSize->16],

Cell[TextData[{
 Cell[BoxData[
  TagBox["",
   DisplayForm]]],
 Cell[BoxData[
  TagBox["",
   DisplayForm]]],
 "\t(1) ",
 StyleBox["zeroQ[x_]",
  FontFamily->"Courier",
  FontWeight->"Bold"],
 " tests if the tensor ",
 StyleBox["x",
  FontFamily->"Courier",
  FontWeight->"Bold"],
 " is the zero tensor, returning ",
 StyleBox["True",
  FontFamily->"Courier"],
 " or ",
 StyleBox["False",
  FontFamily->"Courier"],
 "."
}], "Text",
 FontSize->16],

Cell[TextData[{
 Cell[BoxData[
  TagBox["",
   DisplayForm]]],
 Cell[BoxData[
  TagBox["",
   DisplayForm]]],
 "\t(2) ",
 StyleBox["nonZeroN[x_]",
  FontFamily->"Courier",
  FontWeight->"Bold"],
 " returns the ",
 StyleBox["Number",
  FontSlant->"Italic"],
 " of non-zero components of the tensor ",
 StyleBox["x",
  FontFamily->"Courier",
  FontWeight->"Bold"],
 "."
}], "Text",
 FontSize->16],

Cell[TextData[{
 Cell[BoxData[
  TagBox["",
   DisplayForm]]],
 Cell[BoxData[
  TagBox["",
   DisplayForm]]],
 "\t(3) ",
 StyleBox["nonZeroL[x_]",
  FontFamily->"Courier",
  FontWeight->"Bold"],
 " returns a ",
 StyleBox["List",
  FontSlant->"Italic"],
 " containing the ",
 StyleBox["distinct ",
  FontSlant->"Italic"],
 "non-zero components of the tensor ",
 StyleBox["x",
  FontFamily->"Courier",
  FontWeight->"Bold"],
 " (if ",
 StyleBox["Z",
  FontFamily->"Courier"],
 " is any expression, ",
 StyleBox["Z,-Z,2Z",
  FontFamily->"Courier"],
 "  are considered distinct)."
}], "Text",
 FontSize->16],

Cell[CellGroupData[{

Cell[TextData[{
 Cell[BoxData[
  TagBox["",
   DisplayForm]]],
 Cell[BoxData[
  TagBox["",
   DisplayForm]]],
 "\t(4) ",
 StyleBox["indepTerms[x_]",
  FontFamily->"Courier",
  FontWeight->"Bold"],
 " returns a list of the \"independent\" components of the tensor ",
 StyleBox["x",
  FontWeight->"Bold"],
 ". Independent here means not equal to  \[PlusMinus]  a numerical multiple \
of another component. "
}], "Text",
 FontSize->16],

Cell[TextData[{
 Cell[BoxData[
  TagBox["",
   DisplayForm]]],
 Cell[BoxData[
  TagBox["",
   DisplayForm]]],
 "\t",
 StyleBox["indepTerms",
  FontFamily->"Courier"],
 " can take an optional second argument - a list of symbols which, when \
appearing as overall factors, can be ignored in testing equivalence.  For \
example, for the list ",
 StyleBox["s={Z,",
  FontFamily->"Courier"],
 Cell[BoxData[
  SuperscriptBox["a", "2"]]],
 StyleBox["Z,2a*M*Z}",
  FontFamily->"Courier"],
 ",",
 StyleBox[" indepTerms[s]",
  FontFamily->"Courier"],
 " returns ",
 StyleBox["{Z,",
  FontFamily->"Courier"],
 Cell[BoxData[
  SuperscriptBox["a", "2"]]],
 StyleBox["Z,a*M*Z}",
  FontFamily->"Courier"],
 " , while  ",
 StyleBox["indepTerms[s,{a}]",
  FontFamily->"Courier"],
 "  returns  ",
 StyleBox["{Z,M*Z}",
  FontFamily->"Courier"],
 " and ",
 StyleBox["indepTerms[s,{a,M}]",
  FontFamily->"Courier"],
 " returns ",
 StyleBox["{Z}",
  FontFamily->"Courier"],
 ". This option can be useful in reducing the number of independent terms \
when the metric depends on arbitrary constants (a, M as in the Kerr metric). \
"
}], "Text",
 FontSize->16]
}, Open  ]],

Cell[TextData[{
 Cell[BoxData[
  TagBox["",
   DisplayForm]]],
 Cell[BoxData[
  TagBox["",
   DisplayForm]]],
 "\t",
 StyleBox["Note",
  FontSlant->"Italic"],
 ": The functions ",
 StyleBox["nonZeroL",
  FontFamily->"Courier"],
 "  and ",
 StyleBox["indepTerms",
  FontFamily->"Courier"],
 "  do not perform any reductions: if ",
 StyleBox["s=(a+b)^2,",
  FontFamily->"Courier"],
 " then  ",
 StyleBox["zeroQ[s-Expand[s]]",
  FontFamily->"Courier"],
 " returns ",
 StyleBox["False",
  FontFamily->"Courier"],
 ", while ",
 StyleBox["indepTerms[{s,Expand[s]}]",
  FontFamily->"Courier"],
 " returns ",
 StyleBox["{",
  FontFamily->"Courier"],
 Cell[BoxData[
  SuperscriptBox[
   RowBox[{"(", 
    RowBox[{"a", "+", "b"}], ")"}], "2"]]],
 StyleBox[",",
  FontFamily->"Courier"],
 Cell[BoxData[
  RowBox[{
   SuperscriptBox["a", "2"], "+", 
   RowBox[{"2", " ", "a", " ", "b"}], "+", 
   SuperscriptBox["b", "2"]}]]],
 StyleBox["}",
  FontFamily->"Courier"],
 ". "
}], "Text",
 FontSize->16],

Cell[TextData[{
 Cell[BoxData[
  TagBox["",
   DisplayForm]]],
 Cell[BoxData[
  TagBox["",
   DisplayForm]]],
 "\t(5) ",
 StyleBox["FacSimp[x_]",
  FontFamily->"Courier",
  FontWeight->"Bold"],
 " applies the simplification rules defined in ",
 StyleBox["simpRules",
  FontFamily->"Courier"],
 " and factors each component of the tensor ",
 StyleBox["x",
  FontFamily->"Courier",
  FontWeight->"Bold"],
 ". All basic tensors calculated initially by ",
 StyleBox["RGtensors",
  FontFamily->"Courier"],
 " as well as those returned by the functions ",
 StyleBox["Raise",
  FontFamily->"Courier"],
 ", ",
 StyleBox["Lower",
  FontFamily->"Courier"],
 ", ",
 StyleBox["Contract",
  FontFamily->"Courier"],
 ", ",
 StyleBox["multiDot",
  FontFamily->"Courier"],
 ",",
 StyleBox["covD",
  FontFamily->"Courier"],
 ", ",
 StyleBox["covDiv",
  FontFamily->"Courier"],
 "  and ",
 StyleBox["Bianchi",
  FontFamily->"Courier"],
 " have been simplified using ",
 StyleBox["FacSimp",
  FontFamily->"Courier"],
 ". Even though it can be very slow on high-rank tensors and /or when ",
 StyleBox["simpRules",
  FontFamily->"Courier"],
 " contains many rules, ",
 StyleBox["FacSimp",
  FontFamily->"Courier"],
 " should ",
 StyleBox["always",
  FontSlant->"Italic"],
 " be used to simplify sums and products (",
 StyleBox["Dot",
  FontFamily->"Courier"],
 " or ",
 StyleBox["Outer",
  FontFamily->"Courier"],
 ") of these tensors. (see \"Taking advantage of symmetries\")"
}], "Text",
 FontSize->16],

Cell[TextData[{
 Cell[BoxData[
  TagBox["",
   DisplayForm]]],
 Cell[BoxData[
  TagBox["",
   DisplayForm]]],
 "\tIf ",
 StyleBox["zeroQ[expr]",
  FontFamily->"Courier"],
 " on an expression that is expected to vanish gives ",
 StyleBox["False",
  FontFamily->"Courier"],
 ",  try ",
 StyleBox["zeroQ[FacSimp[expr]]",
  FontFamily->"Courier"],
 " or,  for high-rank tensors with symmetries,  ",
 StyleBox["zeroQ[FacSimp[indepTerms[expr]]]",
  FontFamily->"Courier"],
 "."
}], "Text",
 FontSize->16]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 Cell[BoxData[
  TagBox["",
   DisplayForm]]],
 Cell[BoxData[
  TagBox["",
   DisplayForm]]],
 "  4.3  Choosing simpRules"
}], "Subsection",
 FontSize->16],

Cell[TextData[{
 Cell[BoxData[
  TagBox["",
   DisplayForm]]],
 Cell[BoxData[
  TagBox["",
   DisplayForm]]],
 "\tIt is impossible to overemphasize the importance of choosing appropriate \
simplification rules to be applied by ",
 StyleBox["FacSimp",
  FontFamily->"Courier"],
 ". As ",
 StyleBox["FacSimp",
  FontFamily->"Courier"],
 " is used repeatedly by all functions, minor changes in ",
 StyleBox["simpRules",
  FontFamily->"Courier"],
 " can have dramatic effects. "
}], "Text",
 FontSize->16],

Cell[TextData[{
 Cell[BoxData[
  TagBox["",
   DisplayForm]]],
 Cell[BoxData[
  TagBox["",
   DisplayForm]]],
 "\tWhen applying ",
 StyleBox["RGtensors",
  FontFamily->"Courier"],
 " to a new metric, it may not be clear what, if any, ",
 StyleBox["simpRules",
  FontFamily->"Courier"],
 " should be used. In such cases, start with no rules and abort ",
 StyleBox["RGtensors",
  FontFamily->"Courier"],
 " after Gamma has been computed. Look at the expressions for gUU and GUdd: \
apart from being factored, are they as simple as they could be? Could a \
simple substitution rule further simplify these expressions? If yes, include \
it in ",
 StyleBox["simpRules",
  FontFamily->"Courier"],
 ". As gUU and GUdd are used repeatedly by other functions, even minor \
improvements can have significant effects (see Example 8)."
}], "Text",
 FontSize->16],

Cell[CellGroupData[{

Cell[TextData[{
 Cell[BoxData[
  TagBox["",
   DisplayForm]]],
 Cell[BoxData[
  TagBox["",
   DisplayForm]]],
 "\t",
 StyleBox["Exercise",
  FontSlant->"Italic"],
 ": Find the ",
 StyleBox["simpRules",
  FontFamily->"Courier"],
 " that must be used in order that ",
 StyleBox["RGtensors",
  FontFamily->"Courier"],
 " prints ",
 StyleBox["Ricci Flat",
  FontSlant->"Italic"],
 " when applied to the Kruskal form of the Schwarzschild metric:"
}], "Text",
 FontSize->16],

Cell[TextData[{
 Cell[BoxData[
  TagBox["",
   DisplayForm]]],
 Cell[BoxData[
  TagBox["",
   DisplayForm]]],
 "\t",
 StyleBox["gKRUSKAL={{0,-8M^2(1-2M/r[u,v])/(u*v),0,0},{-8M^2(1-2M/r[u,v])/(u*\
v),0,0,0},{0,0,-r[u,v]^2,0},{0,0,0,-r[u,v]^2Sin[\[Theta]]^2}};",
  FontFamily->"Courier"]
}], "Text",
 FontSize->16],

Cell[TextData[{
 Cell[BoxData[
  TagBox["",
   DisplayForm]]],
 Cell[BoxData[
  TagBox["",
   DisplayForm]]],
 "\t",
 StyleBox["xCoord={u,v,\[Theta],\[CurlyPhi]};",
  FontFamily->"Courier"]
}], "Text",
 FontSize->16],

Cell[TextData[{
 Cell[BoxData[
  TagBox["",
   DisplayForm]]],
 Cell[BoxData[
  TagBox["",
   DisplayForm]]],
 "\tWhere ",
 StyleBox["r[u,v]",
  FontFamily->"Courier"],
 " is related to the coordinates ",
 StyleBox["u,v",
  FontFamily->"Courier"],
 " by the equation ",
 StyleBox["(2M-r[u,v])Exp[r[u,v]/(2M)]-2M*u*v=0",
  FontFamily->"Courier"],
 "."
}], "Text",
 FontSize->16]
}, Closed]],

Cell[TextData[{
 Cell[BoxData[
  TagBox["",
   DisplayForm]]],
 Cell[BoxData[
  TagBox["",
   DisplayForm]]],
 "\tIn formulating substitution rules it is better to use many specific rules \
rather than few general ones. The reason is that a general pattern will match \
more instances (even if it fails) and thus slow down the computation. For \
rules and patterns see the ",
 StyleBox["Mathematica",
  FontSlant->"Italic"],
 " Book, chapters 2.3 and 2.4."
}], "Text",
 FontSize->16]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 Cell[BoxData[
  TagBox["",
   DisplayForm]]],
 Cell[BoxData[
  TagBox["",
   DisplayForm]]],
 "  4.4  Substituting new functions"
}], "Subsection",
 FontSize->16],

Cell[TextData[{
 Cell[BoxData[
  TagBox["",
   DisplayForm]]],
 Cell[BoxData[
  TagBox["",
   DisplayForm]]],
 "\tThe function ",
 StyleBox["FuncRepRules[f[y__],g_,n_]",
  FontFamily->"Courier",
  FontWeight->"Bold"],
 " (\"Function Replacement Rules\") generates a list of rules for replacing \
the function ",
 StyleBox["f[y]",
  FontFamily->"Courier"],
 " ",
 StyleBox["and all its derivatives up to order n",
  FontSlant->"Italic"],
 " by ",
 StyleBox["g",
  FontFamily->"Courier"],
 " and the corresponding derivatives of ",
 StyleBox["g",
  FontFamily->"Courier"],
 ", where ",
 StyleBox["g",
  FontFamily->"Courier"],
 " can be any expression. The third argument (",
 StyleBox["n",
  FontFamily->"Courier"],
 ") is optional. When it is omitted, rules up to the second derivatives are \
generated. For example:"
}], "Text",
 FontSize->16],

Cell[CellGroupData[{

Cell[BoxData[
 StyleBox[
  RowBox[{"FuncRepRules", "[", 
   RowBox[{
    RowBox[{"f", "[", "x", "]"}], ",", 
    RowBox[{
     RowBox[{"x", " ", 
      RowBox[{"D", "[", 
       RowBox[{
        RowBox[{"u", "[", "x", "]"}], ",", "x"}], "]"}]}], "-", 
     RowBox[{"u", "[", "x", "]"}]}], ",", "3"}], "]"}],
  FontFamily->"Courier",
  FontWeight->"Bold"]], "Input"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"f", "[", "x", "]"}], "\[Rule]", 
    RowBox[{
     RowBox[{"-", 
      RowBox[{"u", "[", "x", "]"}]}], "+", 
     RowBox[{"x", " ", 
      RowBox[{
       SuperscriptBox["u", "\[Prime]",
        MultilineFunction->None], "[", "x", "]"}]}]}]}], ",", 
   RowBox[{
    RowBox[{
     SuperscriptBox["f", "\[Prime]",
      MultilineFunction->None], "[", "x", "]"}], "\[Rule]", 
    RowBox[{"x", " ", 
     RowBox[{
      SuperscriptBox["u", "\[DoublePrime]",
       MultilineFunction->None], "[", "x", "]"}]}]}], ",", 
   RowBox[{
    RowBox[{
     SuperscriptBox["f", "\[DoublePrime]",
      MultilineFunction->None], "[", "x", "]"}], "\[Rule]", 
    RowBox[{
     RowBox[{
      SuperscriptBox["u", "\[DoublePrime]",
       MultilineFunction->None], "[", "x", "]"}], "+", 
     RowBox[{"x", " ", 
      RowBox[{
       SuperscriptBox["u", 
        TagBox[
         RowBox[{"(", "3", ")"}],
         Derivative],
        MultilineFunction->None], "[", "x", "]"}]}]}]}], ",", 
   RowBox[{
    RowBox[{
     SuperscriptBox["f", 
      TagBox[
       RowBox[{"(", "3", ")"}],
       Derivative],
      MultilineFunction->None], "[", "x", "]"}], "\[Rule]", 
    RowBox[{
     RowBox[{"2", " ", 
      RowBox[{
       SuperscriptBox["u", 
        TagBox[
         RowBox[{"(", "3", ")"}],
         Derivative],
        MultilineFunction->None], "[", "x", "]"}]}], "+", 
     RowBox[{"x", " ", 
      RowBox[{
       SuperscriptBox["u", 
        TagBox[
         RowBox[{"(", "4", ")"}],
         Derivative],
        MultilineFunction->None], "[", "x", "]"}]}]}]}]}], "}"}]], "Output"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 StyleBox[
  RowBox[{"FuncRepRules", "[", 
   RowBox[{
    RowBox[{"U", "[", 
     RowBox[{"t", ",", "r"}], "]"}], ",", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"f1", "[", 
        RowBox[{"r", "-", "t"}], "]"}], "+", 
       RowBox[{"f2", "[", 
        RowBox[{"r", "+", "t"}], "]"}]}], ")"}], "/", "r"}]}], "]"}],
  FontFamily->"Courier",
  FontWeight->"Bold"]], "Input"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"U", "[", 
     RowBox[{"t", ",", "r"}], "]"}], "\[Rule]", 
    FractionBox[
     RowBox[{
      RowBox[{"f1", "[", 
       RowBox[{"r", "-", "t"}], "]"}], "+", 
      RowBox[{"f2", "[", 
       RowBox[{"r", "+", "t"}], "]"}]}], "r"]}], ",", 
   RowBox[{
    RowBox[{
     SuperscriptBox["U", 
      TagBox[
       RowBox[{"(", 
        RowBox[{"0", ",", "1"}], ")"}],
       Derivative],
      MultilineFunction->None], "[", 
     RowBox[{"t", ",", "r"}], "]"}], "\[Rule]", 
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{"f1", "[", 
        RowBox[{"r", "-", "t"}], "]"}], 
       SuperscriptBox["r", "2"]]}], "-", 
     FractionBox[
      RowBox[{"f2", "[", 
       RowBox[{"r", "+", "t"}], "]"}], 
      SuperscriptBox["r", "2"]], "+", 
     FractionBox[
      RowBox[{
       SuperscriptBox["f1", "\[Prime]",
        MultilineFunction->None], "[", 
       RowBox[{"r", "-", "t"}], "]"}], "r"], "+", 
     FractionBox[
      RowBox[{
       SuperscriptBox["f2", "\[Prime]",
        MultilineFunction->None], "[", 
       RowBox[{"r", "+", "t"}], "]"}], "r"]}]}], ",", 
   RowBox[{
    RowBox[{
     SuperscriptBox["U", 
      TagBox[
       RowBox[{"(", 
        RowBox[{"0", ",", "2"}], ")"}],
       Derivative],
      MultilineFunction->None], "[", 
     RowBox[{"t", ",", "r"}], "]"}], "\[Rule]", 
    RowBox[{
     FractionBox[
      RowBox[{"2", " ", 
       RowBox[{"f1", "[", 
        RowBox[{"r", "-", "t"}], "]"}]}], 
      SuperscriptBox["r", "3"]], "+", 
     FractionBox[
      RowBox[{"2", " ", 
       RowBox[{"f2", "[", 
        RowBox[{"r", "+", "t"}], "]"}]}], 
      SuperscriptBox["r", "3"]], "-", 
     FractionBox[
      RowBox[{"2", " ", 
       RowBox[{
        SuperscriptBox["f1", "\[Prime]",
         MultilineFunction->None], "[", 
        RowBox[{"r", "-", "t"}], "]"}]}], 
      SuperscriptBox["r", "2"]], "-", 
     FractionBox[
      RowBox[{"2", " ", 
       RowBox[{
        SuperscriptBox["f2", "\[Prime]",
         MultilineFunction->None], "[", 
        RowBox[{"r", "+", "t"}], "]"}]}], 
      SuperscriptBox["r", "2"]], "+", 
     FractionBox[
      RowBox[{
       SuperscriptBox["f1", "\[DoublePrime]",
        MultilineFunction->None], "[", 
       RowBox[{"r", "-", "t"}], "]"}], "r"], "+", 
     FractionBox[
      RowBox[{
       SuperscriptBox["f2", "\[DoublePrime]",
        MultilineFunction->None], "[", 
       RowBox[{"r", "+", "t"}], "]"}], "r"]}]}], ",", 
   RowBox[{
    RowBox[{
     SuperscriptBox["U", 
      TagBox[
       RowBox[{"(", 
        RowBox[{"1", ",", "0"}], ")"}],
       Derivative],
      MultilineFunction->None], "[", 
     RowBox[{"t", ",", "r"}], "]"}], "\[Rule]", 
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{
        SuperscriptBox["f1", "\[Prime]",
         MultilineFunction->None], "[", 
        RowBox[{"r", "-", "t"}], "]"}], "r"]}], "+", 
     FractionBox[
      RowBox[{
       SuperscriptBox["f2", "\[Prime]",
        MultilineFunction->None], "[", 
       RowBox[{"r", "+", "t"}], "]"}], "r"]}]}], ",", 
   RowBox[{
    RowBox[{
     SuperscriptBox["U", 
      TagBox[
       RowBox[{"(", 
        RowBox[{"1", ",", "1"}], ")"}],
       Derivative],
      MultilineFunction->None], "[", 
     RowBox[{"t", ",", "r"}], "]"}], "\[Rule]", 
    RowBox[{
     FractionBox[
      RowBox[{
       SuperscriptBox["f1", "\[Prime]",
        MultilineFunction->None], "[", 
       RowBox[{"r", "-", "t"}], "]"}], 
      SuperscriptBox["r", "2"]], "-", 
     FractionBox[
      RowBox[{
       SuperscriptBox["f2", "\[Prime]",
        MultilineFunction->None], "[", 
       RowBox[{"r", "+", "t"}], "]"}], 
      SuperscriptBox["r", "2"]], "-", 
     FractionBox[
      RowBox[{
       SuperscriptBox["f1", "\[DoublePrime]",
        MultilineFunction->None], "[", 
       RowBox[{"r", "-", "t"}], "]"}], "r"], "+", 
     FractionBox[
      RowBox[{
       SuperscriptBox["f2", "\[DoublePrime]",
        MultilineFunction->None], "[", 
       RowBox[{"r", "+", "t"}], "]"}], "r"]}]}], ",", 
   RowBox[{
    RowBox[{
     SuperscriptBox["U", 
      TagBox[
       RowBox[{"(", 
        RowBox[{"2", ",", "0"}], ")"}],
       Derivative],
      MultilineFunction->None], "[", 
     RowBox[{"t", ",", "r"}], "]"}], "\[Rule]", 
    RowBox[{
     FractionBox[
      RowBox[{
       SuperscriptBox["f1", "\[DoublePrime]",
        MultilineFunction->None], "[", 
       RowBox[{"r", "-", "t"}], "]"}], "r"], "+", 
     FractionBox[
      RowBox[{
       SuperscriptBox["f2", "\[DoublePrime]",
        MultilineFunction->None], "[", 
       RowBox[{"r", "+", "t"}], "]"}], "r"]}]}]}], "}"}]], "Output"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 StyleBox[
  RowBox[{"FuncRepRules", "[", 
   RowBox[{
    RowBox[{"H", "[", 
     RowBox[{"u", ",", "x", ",", "y"}], "]"}], ",", 
    RowBox[{
     RowBox[{
      RowBox[{"a", "[", "u", "]"}], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "^", "2"}], "-", 
        RowBox[{"y", "^", "2"}]}], ")"}]}], "+", 
     RowBox[{"2", 
      RowBox[{"b", "[", "u", "]"}], "x", " ", "y"}]}]}], "]"}],
  FontFamily->"Courier",
  FontWeight->"Bold"]], "Input"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"H", "[", 
     RowBox[{"u", ",", "x", ",", "y"}], "]"}], "\[Rule]", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["x", "2"], "-", 
        SuperscriptBox["y", "2"]}], ")"}], " ", 
      RowBox[{"a", "[", "u", "]"}]}], "+", 
     RowBox[{"2", " ", "x", " ", "y", " ", 
      RowBox[{"b", "[", "u", "]"}]}]}]}], ",", 
   RowBox[{
    RowBox[{
     SuperscriptBox["H", 
      TagBox[
       RowBox[{"(", 
        RowBox[{"0", ",", "0", ",", "1"}], ")"}],
       Derivative],
      MultilineFunction->None], "[", 
     RowBox[{"u", ",", "x", ",", "y"}], "]"}], "\[Rule]", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "2"}], " ", "y", " ", 
      RowBox[{"a", "[", "u", "]"}]}], "+", 
     RowBox[{"2", " ", "x", " ", 
      RowBox[{"b", "[", "u", "]"}]}]}]}], ",", 
   RowBox[{
    RowBox[{
     SuperscriptBox["H", 
      TagBox[
       RowBox[{"(", 
        RowBox[{"0", ",", "0", ",", "2"}], ")"}],
       Derivative],
      MultilineFunction->None], "[", 
     RowBox[{"u", ",", "x", ",", "y"}], "]"}], "\[Rule]", 
    RowBox[{
     RowBox[{"-", "2"}], " ", 
     RowBox[{"a", "[", "u", "]"}]}]}], ",", 
   RowBox[{
    RowBox[{
     SuperscriptBox["H", 
      TagBox[
       RowBox[{"(", 
        RowBox[{"0", ",", "1", ",", "0"}], ")"}],
       Derivative],
      MultilineFunction->None], "[", 
     RowBox[{"u", ",", "x", ",", "y"}], "]"}], "\[Rule]", 
    RowBox[{
     RowBox[{"2", " ", "x", " ", 
      RowBox[{"a", "[", "u", "]"}]}], "+", 
     RowBox[{"2", " ", "y", " ", 
      RowBox[{"b", "[", "u", "]"}]}]}]}], ",", 
   RowBox[{
    RowBox[{
     SuperscriptBox["H", 
      TagBox[
       RowBox[{"(", 
        RowBox[{"0", ",", "1", ",", "1"}], ")"}],
       Derivative],
      MultilineFunction->None], "[", 
     RowBox[{"u", ",", "x", ",", "y"}], "]"}], "\[Rule]", 
    RowBox[{"2", " ", 
     RowBox[{"b", "[", "u", "]"}]}]}], ",", 
   RowBox[{
    RowBox[{
     SuperscriptBox["H", 
      TagBox[
       RowBox[{"(", 
        RowBox[{"0", ",", "2", ",", "0"}], ")"}],
       Derivative],
      MultilineFunction->None], "[", 
     RowBox[{"u", ",", "x", ",", "y"}], "]"}], "\[Rule]", 
    RowBox[{"2", " ", 
     RowBox[{"a", "[", "u", "]"}]}]}], ",", 
   RowBox[{
    RowBox[{
     SuperscriptBox["H", 
      TagBox[
       RowBox[{"(", 
        RowBox[{"1", ",", "0", ",", "0"}], ")"}],
       Derivative],
      MultilineFunction->None], "[", 
     RowBox[{"u", ",", "x", ",", "y"}], "]"}], "\[Rule]", 
    RowBox[{
     RowBox[{
      SuperscriptBox["x", "2"], " ", 
      RowBox[{
       SuperscriptBox["a", "\[Prime]",
        MultilineFunction->None], "[", "u", "]"}]}], "-", 
     RowBox[{
      SuperscriptBox["y", "2"], " ", 
      RowBox[{
       SuperscriptBox["a", "\[Prime]",
        MultilineFunction->None], "[", "u", "]"}]}], "+", 
     RowBox[{"2", " ", "x", " ", "y", " ", 
      RowBox[{
       SuperscriptBox["b", "\[Prime]",
        MultilineFunction->None], "[", "u", "]"}]}]}]}], ",", 
   RowBox[{
    RowBox[{
     SuperscriptBox["H", 
      TagBox[
       RowBox[{"(", 
        RowBox[{"1", ",", "0", ",", "1"}], ")"}],
       Derivative],
      MultilineFunction->None], "[", 
     RowBox[{"u", ",", "x", ",", "y"}], "]"}], "\[Rule]", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "2"}], " ", "y", " ", 
      RowBox[{
       SuperscriptBox["a", "\[Prime]",
        MultilineFunction->None], "[", "u", "]"}]}], "+", 
     RowBox[{"2", " ", "x", " ", 
      RowBox[{
       SuperscriptBox["b", "\[Prime]",
        MultilineFunction->None], "[", "u", "]"}]}]}]}], ",", 
   RowBox[{
    RowBox[{
     SuperscriptBox["H", 
      TagBox[
       RowBox[{"(", 
        RowBox[{"1", ",", "1", ",", "0"}], ")"}],
       Derivative],
      MultilineFunction->None], "[", 
     RowBox[{"u", ",", "x", ",", "y"}], "]"}], "\[Rule]", 
    RowBox[{
     RowBox[{"2", " ", "x", " ", 
      RowBox[{
       SuperscriptBox["a", "\[Prime]",
        MultilineFunction->None], "[", "u", "]"}]}], "+", 
     RowBox[{"2", " ", "y", " ", 
      RowBox[{
       SuperscriptBox["b", "\[Prime]",
        MultilineFunction->None], "[", "u", "]"}]}]}]}], ",", 
   RowBox[{
    RowBox[{
     SuperscriptBox["H", 
      TagBox[
       RowBox[{"(", 
        RowBox[{"2", ",", "0", ",", "0"}], ")"}],
       Derivative],
      MultilineFunction->None], "[", 
     RowBox[{"u", ",", "x", ",", "y"}], "]"}], "\[Rule]", 
    RowBox[{
     RowBox[{
      SuperscriptBox["x", "2"], " ", 
      RowBox[{
       SuperscriptBox["a", "\[DoublePrime]",
        MultilineFunction->None], "[", "u", "]"}]}], "-", 
     RowBox[{
      SuperscriptBox["y", "2"], " ", 
      RowBox[{
       SuperscriptBox["a", "\[DoublePrime]",
        MultilineFunction->None], "[", "u", "]"}]}], "+", 
     RowBox[{"2", " ", "x", " ", "y", " ", 
      RowBox[{
       SuperscriptBox["b", "\[DoublePrime]",
        MultilineFunction->None], "[", "u", "]"}]}]}]}]}], "}"}]], "Output"]
}, Open  ]],

Cell[TextData[{
 Cell[BoxData[
  TagBox["",
   DisplayForm]]],
 Cell[BoxData[
  TagBox["",
   DisplayForm]]],
 "\tOne can thus calculate, say, the Ricci tensor for a metric that depends \
on arbitrary functions of the coordinates and then use ",
 StyleBox["FuncRepRules",
  FontFamily->"Courier"],
 " to substitute specific functions / functional forms. "
}], "Text",
 FontSize->16]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 Cell[BoxData[
  TagBox["",
   DisplayForm]]],
 Cell[BoxData[
  TagBox["",
   DisplayForm]]],
 "  4.5  Taking advantage of symmetries"
}], "Subsection",
 FontSize->16],

Cell[TextData[{
 Cell[BoxData[
  TagBox["",
   DisplayForm]]],
 Cell[BoxData[
  TagBox["",
   DisplayForm]]],
 "\tThe greatest drawback of the functions defined in this package is that \
they do not take advantage of the symmetry properties of tensors to reduce \
the amount (and time) of a computation. (This is not true of the main \
procedure - ",
 StyleBox["RGtensors",
  FontFamily->"Courier"],
 " - but this is called only once!). Thus, ",
 StyleBox["FacSimp[Rdddd]",
  FontFamily->"Courier"],
 " factors ",
 StyleBox["every component",
  FontSlant->"Italic"],
 " of the Riemann tensor! As a result, high rank tensor calculations tend to \
be very slow, especially in high dimensions. "
}], "Text",
 FontSize->16],

Cell[TextData[{
 "\tIn such cases one should define a temporary function for the components \
of the tensor to be computed, having the correct symmetries, and then use ",
 StyleBox["Array",
  FontFamily->"Courier"],
 " to construct the tensor (see how Rdddd, RUddd, Rdd, Wdddd are computed by ",
 StyleBox["RGtensors",
  FontFamily->"Courier"],
 "). ",
 StyleBox["FacSimp",
  FontFamily->"Courier"],
 " should always be applied to the independent components only!"
}], "Text",
 FontSize->16]
}, Closed]]
}, Closed]],

Cell["", "Text",
 FontSize->10,
 FontColor->RGBColor[0, 0, 1],
 CellTags->"blank 4"],

Cell[CellGroupData[{

Cell[TextData[StyleBox[" 5  Tensor Components in an Arbitrary Frame",
 FontWeight->"Bold"]], "Section",
 FontSize->24,
 FontColor->RGBColor[0, 0, 1]],

Cell[TextData[{
 "\t",
 StyleBox["Warning",
  FontWeight->"Bold",
  FontSlant->"Italic"],
 ": It is best to study the Examples in Section 3 and become familiar with \
calculations in the default coordinate-frame ",
 StyleBox["before reading this section",
  FontSlant->"Italic"],
 ". Otherwise, it may appear very confusing!"
}], "Text",
 FontSize->16,
 FontWeight->"Bold",
 FontColor->RGBColor[0, 0, 1]],

Cell[BoxData[
 RowBox[{
  RowBox[{"If", "[", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"d", "[", "0", "]"}], "=!=", "0"}], "||", 
     RowBox[{
      RowBox[{"zeroQ", "[", "0", "]"}], "=!=", "True"}]}], ",", 
    RowBox[{
     RowBox[{"NotebookWrite", "[", 
      RowBox[{
       RowBox[{"SelectedNotebook", "[", "]"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"Cell", "[", 
          RowBox[{
          "\"\<   You must evaluate matrixEDCcode.nb first  -  Abort \
evaluation and read instructions in section 5!\>\"", ",", " ", "\"\<Text\>\"",
            ",", 
           RowBox[{"FontSize", "->", "24"}], ",", 
           RowBox[{"FontWeight", "->", "\"\<Bold\>\""}], ",", 
           RowBox[{"FontSlant", "->", "\"\<Italic\>\""}], ",", 
           RowBox[{"FontColor", "->", 
            RowBox[{"RGBColor", "[", 
             RowBox[{"1", ",", " ", "0", ",", " ", "1"}], "]"}]}], ",", 
           RowBox[{"CellTags", "->", 
            RowBox[{"{", "\"\<blank 4\>\"", "}"}]}]}], "]"}], ",", 
         RowBox[{"NotebookLocate", "[", "\"\<blank 4\>\"", "]"}]}], "}"}]}], 
      "]"}], ";", 
     RowBox[{"Abort", "[", "]"}]}]}], "]"}], ";"}]], "Input",
 FontSize->9,
 FontColor->GrayLevel[1]],

Cell[TextData[{
 Cell[BoxData[
  TagBox["",
   DisplayForm]]],
 Cell[BoxData[
  TagBox["",
   DisplayForm]]],
 "\tThe computation of tensor components in an arbitrary frame involves some \
elementary operations of exterior differential calculus. We use the notation \
and conventions of the package ",
 ButtonBox["Exterior Differential Calculus",
  BaseStyle->"Hyperlink",
  ButtonData:>{
    URL["http://www.inp.demokritos.gr/~sbonano/EDC/\
ExteriorDifferentialCalculus.html"], None}],
 ". Familiarity with that package is not required, unless one wants to do \
further calculations with the connection 1-form tensor \[Omega]Ud which is \
computed by ",
 StyleBox["RGtensors",
  FontFamily->"Courier"],
 ".  "
}], "Text",
 FontSize->16],

Cell["\tThus, to do calculations in an arbitrary frame, one must ", "Text",
 FontSize->16],

Cell[TextData[{
 "FIRST evaluate the notebook ",
 StyleBox["matrixEDCcode.nb",
  FontWeight->"Bold"],
 " (in ",
 ButtonBox["Exterior Differential Calculus",
  BaseStyle->"Hyperlink",
  ButtonData:>{
    URL["http://www.inp.demokritos.gr/~sbonano/EDC/\
ExteriorDifferentialCalculus.html"], None}],
 ", also available ",
 ButtonBox["here",
  BaseStyle->"Hyperlink",
  ButtonData:>{
    URL["http://www.mathsource.com/cgi-bin/msitem?0211-789"], None}],
 ")."
}], "Text",
 FontSize->16],

Cell[TextData[{
 "THEN evaluate section ",
 StyleBox["2 RG&TC-Code ",
  FontWeight->"Bold"],
 "of this notebook."
}], "Text",
 FontSize->16],

Cell[CellGroupData[{

Cell[TextData[{
 "  5.1",
 Cell[BoxData[
  TagBox["",
   DisplayForm]]],
 Cell[BoxData[
  TagBox["",
   DisplayForm]]],
 "   ",
 StyleBox["Explicit Frame Calculations",
  FontWeight->"Bold"]
}], "Subsection",
 FontSize->16],

Cell[TextData[{
 Cell[BoxData[
  TagBox["",
   DisplayForm]]],
 Cell[BoxData[
  TagBox["",
   DisplayForm]]],
 "\tIn this case, one must"
}], "Text",
 FontSize->16],

Cell[TextData[{
 "(i) Define, in addition to the coordinates (",
 StyleBox["xIN",
  FontWeight->"Bold"],
 ") and the metric (",
 StyleBox["gIN",
  FontWeight->"Bold"],
 "),  a list of 1-forms (",
 StyleBox["eIN",
  FontWeight->"Bold"],
 ") -- the coframe -- written as linear combinations of the coordinate \
differentials. The components of ",
 StyleBox["gIN",
  FontWeight->"Bold"],
 " must, of course, be given with respect to the coframe ",
 StyleBox["eIN",
  FontWeight->"Bold"],
 ". "
}], "Text",
 FontSize->16],

Cell[TextData[{
 "(ii) Evaluate ",
 StyleBox["RGtensors",
  FontWeight->"Bold"],
 " with the coframe as a third argument: ",
 StyleBox["RGtensors[gIN,xIN,eIN]",
  FontFamily->"Courier",
  FontWeight->"Bold"],
 "."
}], "Text",
 FontSize->16],

Cell[TextData[{
 Cell[BoxData[
  TagBox["",
   DisplayForm]]],
 Cell[BoxData[
  TagBox["",
   DisplayForm]]],
 "\t",
 StyleBox["RGtensors",
  FontFamily->"Courier"],
 " now computes all tensor components with respect to the given frame. (The \
same holds true, of course, for all other tensor functions - ",
 StyleBox["covD",
  FontFamily->"Courier"],
 ", ",
 StyleBox["covDiv",
  FontFamily->"Courier"],
 ", etc.). When it is finished, in addition to the other global tensors \
(Rdddd, Rdd, etc.), the connection 1-form tensor \[Omega]Ud with components  \
\[Omega]Ud[[a,b]] =",
 Cell[BoxData[
  RowBox[{" ", 
   SubscriptBox[
    SuperscriptBox["\[Omega]", "a"], "b"]}]]],
 " is now stored in memory. \[Omega]Ud satisfies the equation  \
d[eIN]+\[Omega]Ud\[Wedge]eIN= 0, or, in components, d[e",
 Cell[BoxData[
  SuperscriptBox["", "a"]]],
 "]+",
 Cell[BoxData[
  SubscriptBox[
   SuperscriptBox["\[Omega]", "a"], "b"]]],
 "\[Wedge]e",
 Cell[BoxData[
  SuperscriptBox["", "b"]]],
 "= 0, where e",
 Cell[BoxData[
  SuperscriptBox["", "a"]]],
 "=eIN[[a]]. (Wedge multiplication of lists acts like ",
 StyleBox["Dot",
  FontFamily->"Courier"],
 " - it sums the last index of the first list with the first index of the \
second list). The notation ",
 StyleBox["e[a]",
  FontFamily->"Courier"],
 " is used for e",
 Cell[BoxData[
  SuperscriptBox["", "a"]]],
 " and all differential forms are written as linear combinations of the bases \
",
 StyleBox["e[a]",
  FontFamily->"Courier"],
 ", ",
 StyleBox["e[a]\[Wedge]e[b]",
  FontFamily->"Courier"],
 ", etc. "
}], "Text",
 FontSize->16],

Cell[TextData[{
 Cell[BoxData[
  TagBox["",
   DisplayForm]]],
 Cell[BoxData[
  TagBox["",
   DisplayForm]]],
 "\t",
 StyleBox["Note",
  FontSlant->"Italic"],
 ": The exterior derivative operator ",
 StyleBox["d[]",
  FontFamily->"Courier"],
 " treats all symbols as variables. Therefore, constants must be explicitly \
defined to have zero exterior derivative, e.g., ",
 StyleBox["d[a]=0",
  FontFamily->"Courier"],
 " and ",
 StyleBox["d[M]=0",
  FontFamily->"Courier"],
 " for the Kerr metric. Otherwise, warning messages are generated."
}], "Text",
 FontSize->16],

Cell[CellGroupData[{

Cell["\<\
\t\[FilledSmallSquare]   Example 4a: Kerr in Boyer-Lindquist coordinates \
(Cos[\[Theta]] -> x)  -- rotating coordinate frame
\
\>", "Text",
 FontSize->16,
 FontWeight->"Bold",
 FontColor->RGBColor[0, 0, 1]],

Cell[BoxData[
 RowBox[{
  RowBox[{"xCoord", "=", 
   RowBox[{"{", 
    RowBox[{"t", ",", "r", ",", "x", ",", "\[CurlyPhi]"}], "}"}]}], 
  ";"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"coFrame", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"d", "[", "t", "]"}], "+", 
      RowBox[{"2", "a", " ", "M", " ", "r", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{"x", "^", "2"}]}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{"Sigma", "-", 
          RowBox[{"2", "M", " ", "r"}]}], ")"}]}], 
       RowBox[{"d", "[", "\[CurlyPhi]", "]"}]}]}], ",", 
     RowBox[{"d", "[", "r", "]"}], ",", 
     RowBox[{"d", "[", "x", "]"}], ",", 
     RowBox[{"d", "[", "\[CurlyPhi]", "]"}]}], "}"}]}], ";"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Sigma", "=", 
   RowBox[{
    RowBox[{"r", "^", "2"}], "+", 
    RowBox[{
     RowBox[{"a", "^", "2"}], 
     RowBox[{"x", "^", "2"}]}]}]}], ";", 
  RowBox[{"Delta", "=", 
   RowBox[{
    RowBox[{"r", "^", "2"}], "+", 
    RowBox[{"a", "^", "2"}], "-", 
    RowBox[{"2", "M", " ", "r"}]}]}], ";"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"g", "=", 
   RowBox[{"DiagonalMatrix", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"1", "-", 
       RowBox[{"2", "M", " ", 
        RowBox[{"r", "/", "Sigma"}]}]}], ",", 
      RowBox[{
       RowBox[{"-", "Sigma"}], "/", "Delta"}], ",", 
      RowBox[{
       RowBox[{"-", "Sigma"}], "/", 
       RowBox[{"(", 
        RowBox[{"1", "-", 
         RowBox[{"x", "^", "2"}]}], ")"}]}], ",", 
      RowBox[{
       RowBox[{"-", "Delta"}], " ", "Sigma", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{"x", "^", "2"}]}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{"Sigma", "-", 
          RowBox[{"2", "M", " ", "r"}]}], ")"}]}]}]}], "}"}], "]"}]}], 
  ";"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"d", "[", "a", "]"}], "=", "0"}], ";", 
  RowBox[{
   RowBox[{"d", "[", "M", "]"}], "=", "0"}], ";"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"simpRules", "=", 
   RowBox[{"{", "}"}]}], ";"}]], "Input"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"RGtensors", "[", 
   RowBox[{"g", ",", "xCoord", ",", "coFrame"}], "]"}], "//", 
  "Timing"}]], "Input"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"d[coframe] computed in \"\>", "\[InvisibleSpace]", 
   "0.199999999999988631`", "\[InvisibleSpace]", "\<\" sec\"\>"}],
  SequenceForm["d[coframe] computed in ", 0.19999999999998863`, " sec"],
  Editable->False]], "Print"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"gdd = \"\>", "\[InvisibleSpace]", 
   TagBox[
    RowBox[{"(", GridBox[{
       {
        RowBox[{"1", "-", 
         FractionBox[
          RowBox[{"2", " ", "M", " ", "r"}], 
          RowBox[{
           SuperscriptBox["r", "2"], "+", 
           RowBox[{
            SuperscriptBox["a", "2"], " ", 
            SuperscriptBox["x", "2"]}]}]]}], "0", "0", "0"},
       {"0", 
        FractionBox[
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["r", "2"]}], "-", 
          RowBox[{
           SuperscriptBox["a", "2"], " ", 
           SuperscriptBox["x", "2"]}]}], 
         RowBox[{
          SuperscriptBox["a", "2"], "-", 
          RowBox[{"2", " ", "M", " ", "r"}], "+", 
          SuperscriptBox["r", "2"]}]], "0", "0"},
       {"0", "0", 
        FractionBox[
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["r", "2"]}], "-", 
          RowBox[{
           SuperscriptBox["a", "2"], " ", 
           SuperscriptBox["x", "2"]}]}], 
         RowBox[{"1", "-", 
          SuperscriptBox["x", "2"]}]], "0"},
       {"0", "0", "0", 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             SuperscriptBox["a", "2"]}], "+", 
            RowBox[{"2", " ", "M", " ", "r"}], "-", 
            SuperscriptBox["r", "2"]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"1", "-", 
            SuperscriptBox["x", "2"]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["r", "2"], "+", 
            RowBox[{
             SuperscriptBox["a", "2"], " ", 
             SuperscriptBox["x", "2"]}]}], ")"}]}], 
         RowBox[{
          RowBox[{
           RowBox[{"-", "2"}], " ", "M", " ", "r"}], "+", 
          SuperscriptBox["r", "2"], "+", 
          RowBox[{
           SuperscriptBox["a", "2"], " ", 
           SuperscriptBox["x", "2"]}]}]]}
      }], ")"}],
    MatrixForm[#]& ]}],
  SequenceForm["gdd = ", 
   MatrixForm[{{1 - (2 M) (r/(r^2 + a^2 x^2)), 0, 0, 0}, {
     0, (a^2 - (2 M) r + r^2)^(-1) (-r^2 - a^2 x^2), 0, 0}, {
     0, 0, (1 - x^2)^(-1) (-r^2 - a^2 x^2), 0}, {
     0, 0, 0, ((-a^2 + (2 M) r - r^2) (1 - x^2)) ((r^2 + a^2 x^2)/(((-2) M) r + 
       r^2 + a^2 x^2))}}]],
  Editable->False]], "Print"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"\\!\\(ds\\^2\\) = \"\>", "\[InvisibleSpace]", 
   RowBox[{
    FractionBox[
     RowBox[{"-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", "M", " ", "r"}], "-", 
         SuperscriptBox["r", "2"], "-", 
         RowBox[{
          SuperscriptBox["a", "2"], " ", 
          SuperscriptBox["x", "2"]}]}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"e", "[", "1", "]"}], "2"]}]}], 
     RowBox[{
      SuperscriptBox["r", "2"], "+", 
      RowBox[{
       SuperscriptBox["a", "2"], " ", 
       SuperscriptBox["x", "2"]}]}]], "-", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["r", "2"], "+", 
        RowBox[{
         SuperscriptBox["a", "2"], " ", 
         SuperscriptBox["x", "2"]}]}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{"e", "[", "2", "]"}], "2"]}], 
     RowBox[{
      SuperscriptBox["a", "2"], "-", 
      RowBox[{"2", " ", "M", " ", "r"}], "+", 
      SuperscriptBox["r", "2"]}]], "+", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["r", "2"], "+", 
        RowBox[{
         SuperscriptBox["a", "2"], " ", 
         SuperscriptBox["x", "2"]}]}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{"e", "[", "3", "]"}], "2"]}], 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      SuperscriptBox["x", "2"]}]], "+", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["a", "2"], "-", 
        RowBox[{"2", " ", "M", " ", "r"}], "+", 
        SuperscriptBox["r", "2"]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        SuperscriptBox["x", "2"]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["r", "2"], "+", 
        RowBox[{
         SuperscriptBox["a", "2"], " ", 
         SuperscriptBox["x", "2"]}]}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{"e", "[", "4", "]"}], "2"]}], 
     RowBox[{
      RowBox[{
       RowBox[{"-", "2"}], " ", "M", " ", "r"}], "+", 
      SuperscriptBox["r", "2"], "+", 
      RowBox[{
       SuperscriptBox["a", "2"], " ", 
       SuperscriptBox["x", "2"]}]}]]}]}],
  SequenceForm[
  "\!\(ds\^2\) = ", ((-((2 M) r - r^2 - a^2 x^2))/(r^2 + a^2 x^2)) 
    e[1]^2 - ((a^2 - (2 M) r + r^2)^(-1) (r^2 + a^2 x^2)) 
   e[2]^2 + ((-1 + x^2)^(-1) (r^2 + a^2 x^2)) 
    e[3]^2 + ((((a^2 - (2 M) r + r^2) (-1 + x^2)) (r^2 + a^2 x^2))/(((-2) M) 
      r + r^2 + a^2 x^2)) e[4]^2],
  Editable->False]], "Print"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"gUU = \"\>", "\[InvisibleSpace]", 
   TagBox[
    RowBox[{"(", GridBox[{
       {
        FractionBox[
         RowBox[{
          SuperscriptBox["r", "2"], "+", 
          RowBox[{
           SuperscriptBox["a", "2"], " ", 
           SuperscriptBox["x", "2"]}]}], 
         RowBox[{
          RowBox[{
           RowBox[{"-", "2"}], " ", "M", " ", "r"}], "+", 
          SuperscriptBox["r", "2"], "+", 
          RowBox[{
           SuperscriptBox["a", "2"], " ", 
           SuperscriptBox["x", "2"]}]}]], "0", "0", "0"},
       {"0", 
        RowBox[{"-", 
         FractionBox[
          RowBox[{
           SuperscriptBox["a", "2"], "-", 
           RowBox[{"2", " ", "M", " ", "r"}], "+", 
           SuperscriptBox["r", "2"]}], 
          RowBox[{
           SuperscriptBox["r", "2"], "+", 
           RowBox[{
            SuperscriptBox["a", "2"], " ", 
            SuperscriptBox["x", "2"]}]}]]}], "0", "0"},
       {"0", "0", 
        FractionBox[
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["x", "2"]}], 
         RowBox[{
          SuperscriptBox["r", "2"], "+", 
          RowBox[{
           SuperscriptBox["a", "2"], " ", 
           SuperscriptBox["x", "2"]}]}]], "0"},
       {"0", "0", "0", 
        FractionBox[
         RowBox[{
          RowBox[{
           RowBox[{"-", "2"}], " ", "M", " ", "r"}], "+", 
          SuperscriptBox["r", "2"], "+", 
          RowBox[{
           SuperscriptBox["a", "2"], " ", 
           SuperscriptBox["x", "2"]}]}], 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["a", "2"], "-", 
            RowBox[{"2", " ", "M", " ", "r"}], "+", 
            SuperscriptBox["r", "2"]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["x", "2"]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["r", "2"], "+", 
            RowBox[{
             SuperscriptBox["a", "2"], " ", 
             SuperscriptBox["x", "2"]}]}], ")"}]}]]}
      }], ")"}],
    MatrixForm[#]& ]}],
  SequenceForm["gUU = ", 
   MatrixForm[{{(r^2 + a^2 x^2)/(((-2) M) r + r^2 + a^2 x^2), 0, 0, 0}, {
     0, (-(a^2 - (2 M) r + r^2))/(r^2 + a^2 x^2), 0, 0}, {
     0, 0, (-1 + x^2)/(r^2 + a^2 x^2), 0}, {
     0, 0, 0, (((a^2 - (2 M) r + r^2)^(-1)/(-1 + x^2))/(r^2 + 
       a^2 x^2)) (((-2) M) r + r^2 + a^2 x^2)}}]],
  Editable->False]], "Print"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"gUU computed in \"\>", "\[InvisibleSpace]", 
   "0.450000000000017053`", "\[InvisibleSpace]", "\<\" sec\"\>"}],
  SequenceForm["gUU computed in ", 0.45000000000001705`, " sec"],
  Editable->False]], "Print"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Gamma computed in \"\>", "\[InvisibleSpace]", 
   "1.14999999999997726`", "\[InvisibleSpace]", "\<\" sec\"\>"}],
  SequenceForm["Gamma computed in ", 1.1499999999999773`, " sec"],
  Editable->False]], "Print"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Riemann(dddd) computed in \"\>", "\[InvisibleSpace]", 
   "1.21666666666666856`", "\[InvisibleSpace]", "\<\" sec\"\>"}],
  SequenceForm["Riemann(dddd) computed in ", 1.2166666666666686`, " sec"],
  Editable->False]], "Print"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Riemann(Uddd) computed in \"\>", "\[InvisibleSpace]", 
   "0.716666666666668561`", "\[InvisibleSpace]", "\<\" sec\"\>"}],
  SequenceForm["Riemann(Uddd) computed in ", 0.7166666666666686, " sec"],
  Editable->False]], "Print"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ricci computed in \"\>", "\[InvisibleSpace]", 
   "0.0666666666666628771`", "\[InvisibleSpace]", "\<\" sec\"\>"}],
  SequenceForm["Ricci computed in ", 0.06666666666666288, " sec"],
  Editable->False]], "Print"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Weyl computed in \"\>", "\[InvisibleSpace]", "0.`", 
   "\[InvisibleSpace]", "\<\" sec\"\>"}],
  SequenceForm["Weyl computed in ", 0., " sec"],
  Editable->False]], "Print"],

Cell[BoxData["\<\"Ricci Flat\"\>"], "Output",
 FontSize->20,
 FontWeight->"Bold",
 FontColor->RGBColor[1, 0, 1]],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"4.06666666666666287`", " ", "Second"}], ",", "Null"}], 
  "}"}]], "Output"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData["detg"], "Input"],

Cell[BoxData[
 RowBox[{"-", 
  SuperscriptBox[
   RowBox[{"(", 
    RowBox[{
     SuperscriptBox["r", "2"], "+", 
     RowBox[{
      SuperscriptBox["a", "2"], " ", 
      SuperscriptBox["x", "2"]}]}], ")"}], "2"]}]], "Output"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"RUddd", "[", 
  RowBox[{"[", 
   RowBox[{"1", ",", "2", ",", "1", ",", "2"}], "]"}], "]"}]], "Input"],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox[
   RowBox[{"M", " ", "r", " ", 
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["r", "2"], "-", 
      RowBox[{"3", " ", 
       SuperscriptBox["a", "2"], " ", 
       SuperscriptBox["x", "2"]}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "3"}], " ", 
       SuperscriptBox["a", "2"]}], "+", 
      RowBox[{"4", " ", "M", " ", "r"}], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["r", "2"]}], "+", 
      RowBox[{
       SuperscriptBox["a", "2"], " ", 
       SuperscriptBox["x", "2"]}]}], ")"}]}], 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", 
       SuperscriptBox["a", "2"]}], "+", 
      RowBox[{"2", " ", "M", " ", "r"}], "-", 
      SuperscriptBox["r", "2"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"2", " ", "M", " ", "r"}], "-", 
      SuperscriptBox["r", "2"], "-", 
      RowBox[{
       SuperscriptBox["a", "2"], " ", 
       SuperscriptBox["x", "2"]}]}], ")"}], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["r", "2"], "+", 
       RowBox[{
        SuperscriptBox["a", "2"], " ", 
        SuperscriptBox["x", "2"]}]}], ")"}], "2"]}]]}]], "Output"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[Omega]Ud", "[", 
  RowBox[{"[", 
   RowBox[{"1", ",", "2"}], "]"}], "]"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   FractionBox[
    RowBox[{"M", " ", 
     RowBox[{"(", 
      RowBox[{"r", "-", 
       RowBox[{"a", " ", "x"}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"r", "+", 
       RowBox[{"a", " ", "x"}]}], ")"}], " ", 
     RowBox[{"e", "[", "1", "]"}]}], 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", " ", "M", " ", "r"}], "-", 
       SuperscriptBox["r", "2"], "-", 
       RowBox[{
        SuperscriptBox["a", "2"], " ", 
        SuperscriptBox["x", "2"]}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["r", "2"], "+", 
       RowBox[{
        SuperscriptBox["a", "2"], " ", 
        SuperscriptBox["x", "2"]}]}], ")"}]}]]}], "-", 
  FractionBox[
   RowBox[{"a", " ", "M", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "x"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", "x"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "r"}], "+", 
      RowBox[{"a", " ", "x"}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"r", "+", 
      RowBox[{"a", " ", "x"}]}], ")"}], " ", 
    RowBox[{"e", "[", "4", "]"}]}], 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "2"}], " ", "M", " ", "r"}], "+", 
      SuperscriptBox["r", "2"], "+", 
      RowBox[{
       SuperscriptBox["a", "2"], " ", 
       SuperscriptBox["x", "2"]}]}], ")"}], "2"]]}]], "Output"]
}, Open  ]]
}, Open  ]],

Cell[TextData[{
 Cell[BoxData[
  TagBox["",
   DisplayForm]]],
 Cell[BoxData[
  TagBox["",
   DisplayForm]]],
 "\tIt is still possible to skip computation of RUddd and/or Wdddd by calling \
",
 StyleBox["RGtensors",
  FontFamily->"Courier"],
 " with an extra (fourth!) argument of the form ",
 StyleBox["{i,j}",
  FontFamily->"Courier"],
 ". Thus ",
 StyleBox["RGtensors",
  FontFamily->"Courier"],
 " can be called with 2, 3 or 4 arguments, in the following order:"
}], "Text",
 FontSize->16],

Cell[TextData[{
 Cell[BoxData[
  TagBox["",
   DisplayForm]]],
 Cell[BoxData[
  TagBox["",
   DisplayForm]]],
 "\t ",
 StyleBox["RGtensors[gIN,xIN]",
  FontFamily->"Courier",
  FontWeight->"Bold"],
 " - computes all tensors in the coordinate frame"
}], "Text",
 FontSize->16],

Cell[TextData[{
 Cell[BoxData[
  TagBox["",
   DisplayForm]]],
 Cell[BoxData[
  TagBox["",
   DisplayForm]]],
 "\t ",
 StyleBox["RGtensors[gIN,xIN,{1,0}]",
  FontFamily->"Courier",
  FontWeight->"Bold"],
 " - computes all tensors except Wdddd in the coordinate frame"
}], "Text",
 FontSize->16],

Cell[TextData[{
 Cell[BoxData[
  TagBox["",
   DisplayForm]]],
 Cell[BoxData[
  TagBox["",
   DisplayForm]]],
 "\t ",
 StyleBox["RGtensors[gIN,xIN,eIN]",
  FontFamily->"Courier",
  FontWeight->"Bold"],
 " - computes all tensors in the frame specified by eIN"
}], "Text",
 FontSize->16],

Cell[TextData[{
 Cell[BoxData[
  TagBox["",
   DisplayForm]]],
 Cell[BoxData[
  TagBox["",
   DisplayForm]]],
 "\t ",
 StyleBox["RGtensors[gIN,xIN,eIN,{0,0}]",
  FontFamily->"Courier",
  FontWeight->"Bold"],
 " - computes all tensors except RUddd and Wdddd in the frame specified by \
eIN\n"
}], "Text",
 FontSize->16],

Cell[CellGroupData[{

Cell[TextData[{
 Cell[BoxData[
  TagBox["",
   DisplayForm]],
  FontColor->RGBColor[0, 0, 1]],
 Cell[BoxData[
  TagBox["",
   DisplayForm]],
  FontColor->RGBColor[0, 0, 1]],
 StyleBox["\t",
  FontColor->RGBColor[0, 0, 1]],
 StyleBox["Important note on repeated frame calculations:",
  FontWeight->"Plain",
  FontSlant->"Italic"]
}], "Subsubsection",
 FontSize->16,
 FontWeight->"Bold",
 CellTags->"sec 5"],

Cell[TextData[{
 Cell[BoxData[
  TagBox["",
   DisplayForm]]],
 Cell[BoxData[
  TagBox["",
   DisplayForm]]],
 "\tAfter a calculation in a particular frame, the coordinate differentials \
are stored as linear combinations of the coframe basis ",
 StyleBox["e[a]",
  FontFamily->"Courier"],
 ":"
}], "Text",
 FontSize->16,
 CellTags->"sec 5"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"d", "[", "t", "]"}]], "Input",
 CellTags->"sec 5"],

Cell[BoxData[
 RowBox[{
  RowBox[{"e", "[", "1", "]"}], "+", 
  FractionBox[
   RowBox[{"2", " ", "a", " ", "M", " ", "r", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "x"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", "x"}], ")"}], " ", 
    RowBox[{"e", "[", "4", "]"}]}], 
   RowBox[{
    RowBox[{
     RowBox[{"-", "2"}], " ", "M", " ", "r"}], "+", 
    SuperscriptBox["r", "2"], "+", 
    RowBox[{
     SuperscriptBox["a", "2"], " ", 
     SuperscriptBox["x", "2"]}]}]]}]], "Output"]
}, Open  ]],

Cell["\<\
 Thus, if a subsequent calculation in a different frame is to be carried out, \
these values must be cleared:\
\>", "Text",
 FontSize->16,
 CellTags->"sec 5"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"d", "[", "t", "]"}], "=."}], ";", 
  RowBox[{
   RowBox[{"d", "[", "r", "]"}], "=."}], ";", 
  RowBox[{
   RowBox[{"d", "[", "x", "]"}], "=."}], ";", 
  RowBox[{
   RowBox[{"d", "[", "\[CurlyPhi]", "]"}], "=."}], ";"}]], "Input",
 CellTags->"sec 5"],

Cell[TextData[{
 " \tIt is safer, however, to reevaluate ",
 StyleBox["matrixEDCcode.nb",
  FontWeight->"Bold"],
 "  and ",
 StyleBox["RG&TC-Code",
  FontWeight->"Bold"],
 "  - which clears ALL variables - before starting a calculation with a new \
frame (or metric)."
}], "Text",
 FontSize->16,
 CellTags->"sec 5"]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "  5.1.1",
 Cell[BoxData[
  TagBox["",
   DisplayForm]]],
 Cell[BoxData[
  TagBox["",
   DisplayForm]]],
 "   ",
 StyleBox["Hodge Duality\n",
  FontWeight->"Bold"]
}], "Subsubsection",
 FontSize->16],

Cell[TextData[{
 "\tA new function that can be used now is ",
 StyleBox["HStar[x_]",
  FontFamily->"Courier",
  FontWeight->"Bold"],
 ":: applied to any ",
 StyleBox["p",
  FontSlant->"Italic"],
 "-form scalar or tensor expression ",
 StyleBox["x",
  FontFamily->"Courier"],
 ", it gives the \"Hodge Dual\" of ",
 StyleBox["x",
  FontFamily->"Courier"],
 ", i.e., the result of replacing each ",
 StyleBox["p",
  FontSlant->"Italic"],
 "-form basis ",
 StyleBox["e[a1]\[Wedge]e[a2]\[Wedge]...\[Wedge]e[ap] ",
  FontFamily->"Courier"],
 "by (the Einstein summation convention holds)"
}], "Text",
 FontSize->16],

Cell[TextData[Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"\[LeftBracketingBar]", "detg", "\[RightBracketingBar]"}], 
        ")"}], 
       RowBox[{"1", "/", "2"}]], 
      SuperscriptBox["g", 
       RowBox[{"a1", " ", "b1"}]], 
      SuperscriptBox["g", 
       RowBox[{"a2", " ", "b2"}]]}], ".."}], 
    SuperscriptBox["g", 
     RowBox[{"ap", " ", "bp"}]], 
    StyleBox[
     RowBox[{"epsilon", "[", 
      RowBox[{"b1", ",", "b2", ",", 
       RowBox[{"..", "bp"}], ",", 
       RowBox[{"bp", "+", "1"}], ",", "..", ",", "Dim"}], "]"}],
     FontFamily->"Courier"], 
    StyleBox[
     RowBox[{
      RowBox[{"e", "[", 
       RowBox[{"bp", "+", "1"}], "]"}], "\[Wedge]"}],
     FontFamily->"Courier"]}], 
   StyleBox["..",
    FontFamily->"Courier"]}], 
  StyleBox["\[Wedge]",
   FontFamily->"Courier"], 
  StyleBox[
   RowBox[{
    RowBox[{"e", "[", "Dim", "]"}], "/", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"Dim", "-", "p"}], ")"}], "!"}]}],
   FontFamily->"Courier"]}]]]], "Text",
 FontSize->16],

Cell[TextData[{
 Cell[BoxData[
  TagBox["",
   DisplayForm]]],
 Cell[BoxData[
  TagBox["",
   DisplayForm]]],
 "\t",
 StyleBox["Note",
  FontSlant->"Italic"],
 ": The default volume ",
 StyleBox["Dim",
  FontSlant->"Italic"],
 "-form used as the ",
 StyleBox["definition",
  FontSlant->"Italic"],
 " of ",
 StyleBox["HStar[1]",
  FontFamily->"Courier"],
 " is  ",
 Cell[BoxData[
  RowBox[{
   RowBox[{
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"\[LeftBracketingBar]", "detg", "\[RightBracketingBar]"}], 
       ")"}], 
      RowBox[{"1", "/", "2"}]], 
     StyleBox[
      RowBox[{
       RowBox[{"e", "[", "1", "]"}], "\[Wedge]", 
       RowBox[{"e", "[", "2", "]"}], "\[Wedge]"}],
      FontFamily->"Courier"]}], 
    StyleBox["...",
     FontFamily->"Courier"]}], 
   StyleBox["\[Wedge]",
    FontFamily->"Courier"], 
   StyleBox[
    RowBox[{"e", "[", "Dim", "]"}],
    FontFamily->"Courier"]}]]],
 ", except in the case of a Newman-Penrose null frame (see section 5.1.2) \
where the (real) volume 4-form  ",
 StyleBox["I",
  FontFamily->"Courier"],
 " ",
 StyleBox["e[1]\[Wedge]e[2]\[Wedge]e[3]\[Wedge]e[4]",
  FontFamily->"Courier"],
 " is used.  If in a particular case a different volume form must be used as \
the definition of ",
 StyleBox["HStar[1]",
  FontFamily->"Courier"],
 ", one must define a new ",
 StyleBox["Mathematica",
  FontSlant->"Italic"],
 " function for Hodge-Dual, as a simple multiple of ",
 StyleBox["HStar",
  FontFamily->"Courier"],
 ": ",
 StyleBox["newHstar[x_]:= \[Alpha]",
  FontFamily->"Courier",
  FontWeight->"Bold"],
 StyleBox[" ",
  FontWeight->"Bold"],
 StyleBox["HStar[x]",
  FontFamily->"Courier",
  FontWeight->"Bold"],
 ", where ",
 StyleBox["\[Alpha]",
  FontWeight->"Bold"],
 " is the ratio newVolumeForm / defaultVolumeForm."
}], "Text",
 FontSize->16]
}, Closed]],

Cell[CellGroupData[{

Cell["\<\
\t\[FilledSmallSquare]   Example 4b: Kerr in Boyer-Lindquist coordinates \
(Cos[\[Theta]] -> x)  --  orthonormal frame
\
\>", "Text",
 FontSize->16,
 FontWeight->"Bold",
 FontColor->RGBColor[0, 0, 1]],

Cell[BoxData[
 RowBox[{
  RowBox[{"xCoord", "=", 
   RowBox[{"{", 
    RowBox[{"t", ",", "r", ",", "x", ",", "\[CurlyPhi]"}], "}"}]}], 
  ";"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Sigma", "=", 
   RowBox[{
    RowBox[{"r", "^", "2"}], "+", 
    RowBox[{
     RowBox[{"a", "^", "2"}], 
     RowBox[{"x", "^", "2"}]}]}]}], ";", 
  RowBox[{"Delta", "=", 
   RowBox[{
    RowBox[{"r", "^", "2"}], "+", 
    RowBox[{"a", "^", "2"}], "-", 
    RowBox[{"2", "M", " ", "r"}]}]}], ";"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"coFrame", "=", 
   RowBox[{"PowerExpand", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{"Sqrt", "[", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"Sigma", "-", 
           RowBox[{"2", "M", " ", "r"}]}], ")"}], "/", "Sigma"}], "]"}], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"d", "[", "t", "]"}], "+", 
         RowBox[{"2", "a", " ", "M", " ", "r", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1", "-", 
             RowBox[{"x", "^", "2"}]}], ")"}], "/", 
           RowBox[{"(", 
            RowBox[{"Sigma", "-", 
             RowBox[{"2", "M", " ", "r"}]}], ")"}]}], 
          RowBox[{"d", "[", "\[CurlyPhi]", "]"}]}]}], ")"}]}], ",", 
      RowBox[{
       RowBox[{"Sqrt", "[", 
        RowBox[{"Sigma", "/", "Delta"}], "]"}], 
       RowBox[{"d", "[", "r", "]"}]}], ",", 
      RowBox[{
       RowBox[{"Sqrt", "[", 
        RowBox[{"Sigma", "/", 
         RowBox[{"(", 
          StyleBox[
           RowBox[{"1", "-", 
            RowBox[{"x", "^", "2"}]}],
           FontFamily->"Courier"], ")"}]}], "]"}], 
       RowBox[{"d", "[", "x", "]"}]}], ",", 
      RowBox[{
       RowBox[{"Sqrt", "[", 
        RowBox[{"Delta", " ", "Sigma", 
         RowBox[{
          StyleBox[
           RowBox[{"(", 
            RowBox[{"1", "-", 
             RowBox[{"x", "^", "2"}]}], ")"}],
           FontFamily->"Courier"], "/", 
          RowBox[{"(", 
           RowBox[{"Sigma", "-", 
            RowBox[{"2", "M", " ", "r"}]}], ")"}]}]}], "]"}], 
       RowBox[{"d", "[", "\[CurlyPhi]", "]"}]}]}], "}"}], "]"}]}], 
  ";"}]], "Input"],

Cell[TextData[{
 "\t",
 StyleBox["Note",
  FontWeight->"Bold",
  FontSlant->"Italic"],
 ": ",
 StyleBox["PowerExpand",
  FontFamily->"Courier"],
 " must always be used when the argument of ",
 StyleBox["Sqrt",
  FontFamily->"Courier"],
 " is a product of factors.  Otherwise simplifications cannot be carried out. \
 "
}], "Text",
 FontSize->16,
 FontColor->RGBColor[0, 0, 1]],

Cell[BoxData[
 RowBox[{
  RowBox[{"g", "=", 
   RowBox[{"DiagonalMatrix", "[", 
    RowBox[{"{", 
     RowBox[{"1", ",", 
      RowBox[{"-", "1"}], ",", 
      RowBox[{"-", "1"}], ",", 
      RowBox[{"-", "1"}]}], "}"}], "]"}]}], ";"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"d", "[", "a", "]"}], "=", "0"}], ";", 
  RowBox[{
   RowBox[{"d", "[", "M", "]"}], "=", "0"}], ";"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"simpRules", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "x"}], ")"}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "+", "x"}], ")"}], "/", 
       SqrtBox[
        RowBox[{"1", "-", 
         SuperscriptBox["x", "2"]}]]}]}], "->", 
     RowBox[{"-", 
      SqrtBox[
       RowBox[{"1", "-", 
        SuperscriptBox["x", "2"]}]]}]}], "}"}]}], ";"}]], "Input"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"RGtensors", "[", 
   RowBox[{"g", ",", "xCoord", ",", "coFrame", ",", 
    RowBox[{"{", 
     RowBox[{"0", ",", "0"}], "}"}]}], "]"}], "//", "Timing"}]], "Input"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"d[coframe] computed in \"\>", "\[InvisibleSpace]", 
   "1.06666666666666287`", "\[InvisibleSpace]", "\<\" sec\"\>"}],
  SequenceForm["d[coframe] computed in ", 1.0666666666666629`, " sec"],
  Editable->False]], "Print"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"gdd = \"\>", "\[InvisibleSpace]", 
   TagBox[
    RowBox[{"(", GridBox[{
       {"1", "0", "0", "0"},
       {"0", 
        RowBox[{"-", "1"}], "0", "0"},
       {"0", "0", 
        RowBox[{"-", "1"}], "0"},
       {"0", "0", "0", 
        RowBox[{"-", "1"}]}
      }], ")"}],
    MatrixForm[#]& ]}],
  SequenceForm["gdd = ", 
   MatrixForm[{{1, 0, 0, 0}, {0, -1, 0, 0}, {0, 0, -1, 0}, {0, 0, 0, -1}}]],
  Editable->False]], "Print"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"\\!\\(ds\\^2\\) = \"\>", "\[InvisibleSpace]", 
   RowBox[{
    SuperscriptBox[
     RowBox[{"e", "[", "1", "]"}], "2"], "-", 
    SuperscriptBox[
     RowBox[{"e", "[", "2", "]"}], "2"], "-", 
    SuperscriptBox[
     RowBox[{"e", "[", "3", "]"}], "2"], "-", 
    SuperscriptBox[
     RowBox[{"e", "[", "4", "]"}], "2"]}]}],
  SequenceForm["\!\(ds\^2\) = ", e[1]^2 - e[2]^2 - e[3]^2 - e[4]^2],
  Editable->False]], "Print"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"gUU = \"\>", "\[InvisibleSpace]", 
   TagBox[
    RowBox[{"(", GridBox[{
       {"1", "0", "0", "0"},
       {"0", 
        RowBox[{"-", "1"}], "0", "0"},
       {"0", "0", 
        RowBox[{"-", "1"}], "0"},
       {"0", "0", "0", 
        RowBox[{"-", "1"}]}
      }], ")"}],
    MatrixForm[#]& ]}],
  SequenceForm["gUU = ", 
   MatrixForm[{{1, 0, 0, 0}, {0, -1, 0, 0}, {0, 0, -1, 0}, {0, 0, 0, -1}}]],
  Editable->False]], "Print"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"gUU computed in \"\>", "\[InvisibleSpace]", "0.`", 
   "\[InvisibleSpace]", "\<\" sec\"\>"}],
  SequenceForm["gUU computed in ", 0., " sec"],
  Editable->False]], "Print"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Gamma computed in \"\>", "\[InvisibleSpace]", 
   "0.583333333333314385`", "\[InvisibleSpace]", "\<\" sec\"\>"}],
  SequenceForm["Gamma computed in ", 0.5833333333333144, " sec"],
  Editable->False]], "Print"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Riemann(dddd) computed in \"\>", "\[InvisibleSpace]", 
   "5.93333333333333712`", "\[InvisibleSpace]", "\<\" sec\"\>"}],
  SequenceForm["Riemann(dddd) computed in ", 5.933333333333337, " sec"],
  Editable->False]], "Print"],

Cell[BoxData["\<\"RUddd not computed\"\>"], "Output",
 FontSize->16,
 FontSlant->"Italic",
 FontColor->RGBColor[1, 0, 1]],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ricci computed in \"\>", "\[InvisibleSpace]", 
   "0.183333333333308701`", "\[InvisibleSpace]", "\<\" sec\"\>"}],
  SequenceForm["Ricci computed in ", 0.1833333333333087, " sec"],
  Editable->False]], "Print"],

Cell[BoxData["\<\"Weyl tensor not computed\"\>"], "Output",
 FontSize->16,
 FontSlant->"Italic",
 FontColor->RGBColor[1, 0, 1]],

Cell[BoxData["\<\"Ricci Flat\"\>"], "Output",
 FontSize->20,
 FontWeight->"Bold",
 FontColor->RGBColor[1, 0, 1]],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"8.04999999999998294`", " ", "Second"}], ",", "Null"}], 
  "}"}]], "Output"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData["detg"], "Input"],

Cell[BoxData[
 RowBox[{"-", "1"}]], "Output"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Rdddd", "[", 
  RowBox[{"[", 
   RowBox[{"1", ",", "2", ",", "1", ",", "2"}], "]"}], "]"}]], "Input"],

Cell[BoxData[
 FractionBox[
  RowBox[{"M", " ", "r", " ", 
   RowBox[{"(", 
    RowBox[{
     SuperscriptBox["r", "2"], "-", 
     RowBox[{"3", " ", 
      SuperscriptBox["a", "2"], " ", 
      SuperscriptBox["x", "2"]}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "3"}], " ", 
      SuperscriptBox["a", "2"]}], "+", 
     RowBox[{"4", " ", "M", " ", "r"}], "-", 
     RowBox[{"2", " ", 
      SuperscriptBox["r", "2"]}], "+", 
     RowBox[{
      SuperscriptBox["a", "2"], " ", 
      SuperscriptBox["x", "2"]}]}], ")"}]}], 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"2", " ", "M", " ", "r"}], "-", 
     SuperscriptBox["r", "2"], "-", 
     RowBox[{
      SuperscriptBox["a", "2"], " ", 
      SuperscriptBox["x", "2"]}]}], ")"}], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["r", "2"], "+", 
      RowBox[{
       SuperscriptBox["a", "2"], " ", 
       SuperscriptBox["x", "2"]}]}], ")"}], "3"]}]]], "Output"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[Omega]Ud", "[", 
  RowBox[{"[", 
   RowBox[{"1", ",", "2"}], "]"}], "]"}]], "Input"],

Cell[BoxData[
 RowBox[{
  FractionBox[
   RowBox[{"M", " ", 
    SqrtBox[
     RowBox[{
      SuperscriptBox["a", "2"], "-", 
      RowBox[{"2", " ", "M", " ", "r"}], "+", 
      SuperscriptBox["r", "2"]}]], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "r"}], "+", 
      RowBox[{"a", " ", "x"}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"r", "+", 
      RowBox[{"a", " ", "x"}]}], ")"}], " ", 
    RowBox[{"e", "[", "1", "]"}]}], 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"2", " ", "M", " ", "r"}], "-", 
      SuperscriptBox["r", "2"], "-", 
      RowBox[{
       SuperscriptBox["a", "2"], " ", 
       SuperscriptBox["x", "2"]}]}], ")"}], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["r", "2"], "+", 
       RowBox[{
        SuperscriptBox["a", "2"], " ", 
        SuperscriptBox["x", "2"]}]}], ")"}], 
     RowBox[{"3", "/", "2"}]]}]], "-", 
  FractionBox[
   RowBox[{"a", " ", "M", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "r"}], "+", 
      RowBox[{"a", " ", "x"}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"r", "+", 
      RowBox[{"a", " ", "x"}]}], ")"}], " ", 
    SqrtBox[
     RowBox[{"1", "-", 
      SuperscriptBox["x", "2"]}]], " ", 
    RowBox[{"e", "[", "4", "]"}]}], 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"2", " ", "M", " ", "r"}], "-", 
      SuperscriptBox["r", "2"], "-", 
      RowBox[{
       SuperscriptBox["a", "2"], " ", 
       SuperscriptBox["x", "2"]}]}], ")"}], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["r", "2"], "+", 
       RowBox[{
        SuperscriptBox["a", "2"], " ", 
        SuperscriptBox["x", "2"]}]}], ")"}], 
     RowBox[{"3", "/", "2"}]]}]]}]], "Output"]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "        \[FilledSmallSquare]   ",
 StyleBox["Sample calculations with tensor-valued differential forms:",
  FontWeight->"Bold",
  FontSlant->"Italic"]
}], "Text",
 FontSize->16,
 FontColor->RGBColor[0, 0, 1]],

Cell[TextData[{
 "\t\[FilledSmallCircle] Construct the (rank-2) 2-form curvature tensor \
\[CapitalOmega]Ud with components \[CapitalOmega]Ud[[a,b]] =",
 Cell[BoxData[
  RowBox[{" ", 
   SubscriptBox[
    SuperscriptBox["\[CapitalOmega]", "a"], "b"]}]]],
 Cell[BoxData[
  RowBox[{"=", 
   RowBox[{
    FractionBox["1", "2"], 
    SubscriptBox[
     SuperscriptBox["R", "a"], "bcd"], 
    SuperscriptBox["e", "c"]}]}]]],
 Cell[BoxData[
  RowBox[{"\[Wedge]", 
   SuperscriptBox["e", "d"]}]]],
 ". (eUU is the 2-form- basis tensor: eUU[[a,b]]=e[a]\[Wedge]e[b])."
}], "Text",
 FontSize->16,
 FontColor->RGBColor[0, 0, 1]],

Cell[BoxData[
 RowBox[{
  RowBox[{"eUU", "=", 
   RowBox[{"Outer", "[", 
    RowBox[{"Wedge", ",", 
     RowBox[{"e", "/@", 
      RowBox[{"{", 
       RowBox[{"1", ",", "2", ",", "3", ",", "4"}], "}"}]}], ",", 
     RowBox[{"e", "/@", 
      RowBox[{"{", 
       RowBox[{"1", ",", "2", ",", "3", ",", "4"}], "}"}]}]}], "]"}]}], ";", 
  RowBox[{"Off", "[", 
   RowBox[{
    RowBox[{"General", "::", "\"\<spell\>\""}], ",", 
    RowBox[{"General", "::", "\"\<spell1\>\""}]}], "]"}], ";"}]], "Input"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"\[CapitalOmega]Ud", "=", 
    RowBox[{"multiDot", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"gUU", ".", "Rdddd"}], "/", "2"}], ",", "eUU", ",", 
      RowBox[{"{", 
       RowBox[{"3", ",", "1"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"4", ",", "2"}], "}"}]}], "]"}]}], ";"}], "//", 
  "Timing"}]], "Input"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"2.`", " ", "Second"}], ",", "Null"}], "}"}]], "Output"]
}, Open  ]],

Cell[TextData[{
 "\t\[FilledSmallCircle] Verify that  ",
 Cell[BoxData[
  SubscriptBox[
   SuperscriptBox["\[CapitalOmega]", "a"], "b"]]],
 " equals  d[",
 Cell[BoxData[
  SubscriptBox[
   SuperscriptBox["\[Omega]", "a"], "b"]]],
 "]+",
 Cell[BoxData[
  SubscriptBox[
   SuperscriptBox["\[Omega]", "a"], "s"]]],
 "\[Wedge]",
 Cell[BoxData[
  SubscriptBox[
   SuperscriptBox["\[Omega]", "s"], "b"]]],
 ". (Wedge multiplication of tensors acts like ",
 StyleBox["Dot",
  FontFamily->"Courier"],
 " - contracts last index of first tensor with first index of second \
tensor)."
}], "Text",
 FontSize->16,
 FontColor->RGBColor[0, 0, 1]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"zeroQ", "[", 
   RowBox[{"FacSimp", "[", 
    RowBox[{
     RowBox[{"d", "[", "\[Omega]Ud", "]"}], "+", 
     RowBox[{"\[Omega]Ud", "\[Wedge]", "\[Omega]Ud"}], "-", 
     "\[CapitalOmega]Ud"}], "]"}], "]"}], "//", "Timing"}]], "Input"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"19.0666666666666628`", " ", "Second"}], ",", "True"}], 
  "}"}]], "Output"]
}, Open  ]],

Cell["\<\
\t\[FilledSmallCircle] Verify Bianchi identities using \[CapitalOmega]Ud:\
\>", "Text",
 FontSize->16,
 FontColor->RGBColor[0, 0, 1]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"zeroQ", "[", 
   RowBox[{"FacSimp", "[", 
    RowBox[{
     RowBox[{"d", "[", "\[CapitalOmega]Ud", "]"}], "+", 
     RowBox[{"\[Omega]Ud", "\[Wedge]", "\[CapitalOmega]Ud"}], "-", 
     RowBox[{"\[CapitalOmega]Ud", "\[Wedge]", "\[Omega]Ud"}]}], "]"}], "]"}], 
  "//", "Timing"}]], "Input"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"49.083333333333341`", " ", "Second"}], ",", "True"}], 
  "}"}]], "Output"]
}, Open  ]],

Cell[TextData[{
 "\t\[FilledSmallCircle] If both tensors to be contracted with ",
 StyleBox["multiDot",
  FontFamily->"Courier"],
 " are differential forms, then their components are multiplied using wedge:"
}], "Text",
 FontSize->16,
 FontColor->RGBColor[0, 0, 1]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"multiDot", "[", 
   RowBox[{"\[CapitalOmega]Ud", ",", "\[CapitalOmega]Ud", ",", 
    RowBox[{"{", 
     RowBox[{"1", ",", "2"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"2", ",", "1"}], "}"}]}], "]"}], "//", "Timing"}]], "Input"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"1.83333333333331438`", " ", "Second"}], ",", 
   FractionBox[
    RowBox[{"48", " ", "a", " ", 
     SuperscriptBox["M", "2"], " ", "r", " ", "x", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "3"}], " ", 
        SuperscriptBox["r", "2"]}], "+", 
       RowBox[{
        SuperscriptBox["a", "2"], " ", 
        SuperscriptBox["x", "2"]}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        SuperscriptBox["r", "2"]}], "+", 
       RowBox[{"3", " ", 
        SuperscriptBox["a", "2"], " ", 
        SuperscriptBox["x", "2"]}]}], ")"}], " ", 
     RowBox[{
      RowBox[{"e", "[", "1", "]"}], "\[Wedge]", 
      RowBox[{"e", "[", "2", "]"}], "\[Wedge]", 
      RowBox[{"e", "[", "3", "]"}], "\[Wedge]", 
      RowBox[{"e", "[", "4", "]"}]}]}], 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["r", "2"], "+", 
       RowBox[{
        SuperscriptBox["a", "2"], " ", 
        SuperscriptBox["x", "2"]}]}], ")"}], "6"]]}], "}"}]], "Output"]
}, Open  ]],

Cell[TextData[{
 "\t\[FilledSmallCircle] ",
 StyleBox["HStar",
  FontFamily->"Courier"],
 " gives the Hodge-dual:"
}], "Text",
 FontSize->16,
 FontColor->RGBColor[0, 0, 1]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"pseudoScalar", "=", 
  RowBox[{"HStar", "[", 
   RowBox[{"%", "[", 
    RowBox[{"[", "2", "]"}], "]"}], "]"}]}]], "Input"],

Cell[BoxData[
 FractionBox[
  RowBox[{"48", " ", "a", " ", 
   SuperscriptBox["M", "2"], " ", "r", " ", "x", " ", 
   RowBox[{"(", 
    RowBox[{
     SuperscriptBox["r", "2"], "-", 
     RowBox[{"3", " ", 
      SuperscriptBox["a", "2"], " ", 
      SuperscriptBox["x", "2"]}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "3"}], " ", 
      SuperscriptBox["r", "2"]}], "+", 
     RowBox[{
      SuperscriptBox["a", "2"], " ", 
      SuperscriptBox["x", "2"]}]}], ")"}]}], 
  SuperscriptBox[
   RowBox[{"(", 
    RowBox[{
     SuperscriptBox["r", "2"], "+", 
     RowBox[{
      SuperscriptBox["a", "2"], " ", 
      SuperscriptBox["x", "2"]}]}], ")"}], "6"]]], "Output"]
}, Open  ]],

Cell[TextData[{
 "\t\[FilledSmallCircle] This invariant equals ",
 Cell[BoxData[
  RowBox[{
   RowBox[{"-", 
    FractionBox["1", "4"]}], 
   SubscriptBox[
    SuperscriptBox["R", "ab"], "cd"]}]]],
 Cell[BoxData[
  RowBox[{
   SubscriptBox[
    SuperscriptBox["R", "cd"], "ef"], 
   SubscriptBox[
    SuperscriptBox["\[Eta]", "ef"], "ab"]}]]],
 "  and can also be obtained as follows:"
}], "Text",
 FontSize->16,
 FontColor->RGBColor[0, 0, 1]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"RUUdd", "=", 
    RowBox[{"Raise", "[", 
     RowBox[{"Rdddd", ",", "1", ",", "2"}], "]"}]}], ";"}], "//", 
  "Timing"}]], "Input"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"1.71666666666664013`", " ", "Second"}], ",", "Null"}], 
  "}"}]], "Output"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"RstarUUdd", "=", 
    RowBox[{"multiDot", "[", 
     RowBox[{
      RowBox[{"RUUdd", "/", "2"}], ",", 
      RowBox[{"eta", "[", 
       RowBox[{"1", ",", "2"}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"3", ",", "1"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"4", ",", "2"}], "}"}]}], "]"}]}], ";"}], "//", 
  "Timing"}]], "Input"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"1.83333333333337122`", " ", "Second"}], ",", "Null"}], 
  "}"}]], "Output"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"multiDot", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"-", "RUUdd"}], "/", "2"}], ",", "RstarUUdd", ",", 
   RowBox[{"{", 
    RowBox[{"1", ",", "3"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2", ",", "4"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"3", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"4", ",", "2"}], "}"}]}], "]"}]], "Input"],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox[
   RowBox[{"48", " ", "a", " ", 
    SuperscriptBox["M", "2"], " ", "r", " ", "x", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "3"}], " ", 
       SuperscriptBox["r", "2"]}], "+", 
      RowBox[{
       SuperscriptBox["a", "2"], " ", 
       SuperscriptBox["x", "2"]}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", 
       SuperscriptBox["r", "2"]}], "+", 
      RowBox[{"3", " ", 
       SuperscriptBox["a", "2"], " ", 
       SuperscriptBox["x", "2"]}]}], ")"}]}], 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["r", "2"], "+", 
      RowBox[{
       SuperscriptBox["a", "2"], " ", 
       SuperscriptBox["x", "2"]}]}], ")"}], "6"]]}]], "Output"]
}, Open  ]],

Cell[TextData[{
 "\t\[FilledSmallCircle] The invariant  ",
 Cell[BoxData[
  RowBox[{
   FractionBox["1", "2"], 
   SubscriptBox[
    SuperscriptBox["R", "ab"], "cd"]}]]],
 Cell[BoxData[
  SubscriptBox[
   SuperscriptBox["R", "cd"], "ab"]]],
 "  can be obtained either as:"
}], "Text",
 FontSize->16,
 FontColor->RGBColor[0, 0, 1]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"multiDot", "[", 
   RowBox[{"RUUdd", ",", "RUUdd", ",", 
    RowBox[{"{", 
     RowBox[{"1", ",", "3"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"2", ",", "4"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"3", ",", "1"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"4", ",", "2"}], "}"}]}], "]"}], "/", "2"}]], "Input"],

Cell[BoxData[
 FractionBox[
  RowBox[{"24", " ", 
   SuperscriptBox["M", "2"], " ", 
   RowBox[{"(", 
    RowBox[{"r", "-", 
     RowBox[{"a", " ", "x"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"r", "+", 
     RowBox[{"a", " ", "x"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     SuperscriptBox["r", "2"], "-", 
     RowBox[{"4", " ", "a", " ", "r", " ", "x"}], "+", 
     RowBox[{
      SuperscriptBox["a", "2"], " ", 
      SuperscriptBox["x", "2"]}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     SuperscriptBox["r", "2"], "+", 
     RowBox[{"4", " ", "a", " ", "r", " ", "x"}], "+", 
     RowBox[{
      SuperscriptBox["a", "2"], " ", 
      SuperscriptBox["x", "2"]}]}], ")"}]}], 
  SuperscriptBox[
   RowBox[{"(", 
    RowBox[{
     SuperscriptBox["r", "2"], "+", 
     RowBox[{
      SuperscriptBox["a", "2"], " ", 
      SuperscriptBox["x", "2"]}]}], ")"}], "6"]]], "Output"]
}, Open  ]],

Cell[TextData[{
 "\tor, using \[CapitalOmega]Ud and",
 " ",
 StyleBox["HStar",
  FontFamily->"Courier"],
 ", as:"
}], "Text",
 FontSize->16,
 FontColor->RGBColor[0, 0, 1]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"HStar", "[", 
   RowBox[{"multiDot", "[", 
    RowBox[{"\[CapitalOmega]Ud", ",", 
     RowBox[{"HStar", "[", "\[CapitalOmega]Ud", "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "2"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", "1"}], "}"}]}], "]"}], "]"}], "//", 
  "Timing"}]], "Input"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"4.05000000000001136`", " ", "Second"}], ",", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{"24", " ", 
      SuperscriptBox["M", "2"], " ", 
      RowBox[{"(", 
       RowBox[{"r", "-", 
        RowBox[{"a", " ", "x"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"r", "+", 
        RowBox[{"a", " ", "x"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["r", "2"]}], "-", 
        RowBox[{"4", " ", "a", " ", "r", " ", "x"}], "-", 
        RowBox[{
         SuperscriptBox["a", "2"], " ", 
         SuperscriptBox["x", "2"]}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["r", "2"], "-", 
        RowBox[{"4", " ", "a", " ", "r", " ", "x"}], "+", 
        RowBox[{
         SuperscriptBox["a", "2"], " ", 
         SuperscriptBox["x", "2"]}]}], ")"}]}], 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["r", "2"], "+", 
        RowBox[{
         SuperscriptBox["a", "2"], " ", 
         SuperscriptBox["x", "2"]}]}], ")"}], "6"]]}]}], "}"}]], "Output"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"d", "[", "a", "]"}], "=."}], ";", 
  RowBox[{
   RowBox[{"d", "[", "M", "]"}], "=."}], ";", 
  RowBox[{
   RowBox[{"d", "[", "t", "]"}], "=."}], ";", 
  RowBox[{
   RowBox[{"d", "[", "x", "]"}], "=."}], ";", 
  RowBox[{
   RowBox[{"d", "[", "r", "]"}], "=."}], ";", 
  RowBox[{
   RowBox[{"d", "[", "\[CurlyPhi]", "]"}], "=."}], ";", 
  RowBox[{"On", "[", 
   RowBox[{
    RowBox[{"General", "::", "\"\<spell\>\""}], ",", 
    RowBox[{"General", "::", "\"\<spell1\>\""}]}], "]"}], ";"}]], "Input"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["\<\
  5.1.2   Newman-Penrose Null Frame
\
\>", "Subsection",
 FontSize->16],

Cell[TextData[{
 Cell[BoxData[
  TagBox["",
   DisplayForm]]],
 Cell[BoxData[
  TagBox["",
   DisplayForm]]],
 "\tWhen the metric equals ",
 StyleBox["{{0,1,0,0},{1,0,0,0},{0,0,0,-1},{0,0,-1,0}}",
  FontFamily->"Courier"],
 ", ",
 StyleBox["RGtensors",
  FontFamily->"Courier"],
 " defines the global variables ",
 StyleBox["PH[i,j]",
  FontFamily->"Courier"],
 ", ",
 StyleBox["\[CapitalLambda]",
  FontFamily->"Courier"],
 ", and ",
 StyleBox["PS[i]",
  FontFamily->"Courier"],
 " for the Newman-Penrose scalars ",
 Cell[BoxData[
  SubscriptBox["\[CapitalPhi]", "ij"]]],
 ", ",
 StyleBox["\[CapitalLambda]",
  FontFamily->"Courier"],
 ", and ",
 Cell[BoxData[
  SubscriptBox["\[CapitalPsi]", "i"]]],
 ", respectively, assuming that the null basis given in the coframe is ",
 StyleBox["{\[DoubleStruckL],\[DoubleStruckN],\[DoubleStruckM],Bar[\
\[DoubleStruckM]]}",
  FontFamily->"Courier"],
 ". "
}], "Text",
 FontSize->16]
}, Closed]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "  5.2",
 Cell[BoxData[
  TagBox["",
   DisplayForm]]],
 Cell[BoxData[
  TagBox["",
   DisplayForm]]],
 "   ",
 StyleBox["Implicit Frame Calculations",
  FontWeight->"Bold"]
}], "Subsection",
 FontSize->16],

Cell[TextData[{
 "\tFor some problems, giving the explicit form of the coframe (in terms of \
the coordinate differentials) is not the most efficient way of doing the \
calculations. This is particularly true if the exterior derivatives of the \
coframe satisfy simple expressions, not involving the coordinates, as in the \
Bianchi cosmological models, for which d[e",
 Cell[BoxData[
  SuperscriptBox["", "a"]]],
 "]= -",
 Cell[BoxData[
  RowBox[{
   FractionBox["1", "2"], 
   SubscriptBox[
    SuperscriptBox["C", "a"], "bc"]}]]],
 "e",
 Cell[BoxData[
  SuperscriptBox["", "b"]]],
 "\[Wedge]e",
 Cell[BoxData[
  SuperscriptBox["", "c"]]],
 ", with ",
 Cell[BoxData[
  SubscriptBox[
   SuperscriptBox["C", "a"], "bc"]]],
 "=constants. "
}], "Text",
 FontSize->16],

Cell[TextData[{
 "\tTo do the calculations in such cases, ",
 StyleBox["RGtensors",
  FontFamily->"Courier"],
 " makes use of two global variables - ",
 StyleBox["deList",
  FontFamily->"Courier",
  FontWeight->"Bold"],
 " and ",
 StyleBox["dxRuleList",
  FontFamily->"Courier",
  FontWeight->"Bold"],
 " - which must be defined by the user. The first (",
 StyleBox["deList",
  FontFamily->"Courier",
  FontWeight->"Bold"],
 ") must be set equal to the expressions for ",
 StyleBox["d[e",
  FontFamily->"Courier"],
 Cell[BoxData[
  SuperscriptBox["", "a"]]],
 StyleBox["]",
  FontFamily->"Courier"],
 ",  and the second (",
 StyleBox["dxRuleList",
  FontFamily->"Courier",
  FontWeight->"Bold"],
 ") must be set equal to a list of rules for replacing the coordinate \
differentials in terms of the ",
 StyleBox["e[a]",
  FontFamily->"Courier"],
 " basis. Actually, only the differentials of  those coordinates that appear \
in the metric and in the expressions for ",
 StyleBox["d[e[a]]",
  FontFamily->"Courier"],
 " should be included in ",
 StyleBox["dxRuleList",
  FontFamily->"Courier",
  FontWeight->"Bold"],
 ". Finally, one must call ",
 StyleBox["RGtensors",
  FontFamily->"Courier"],
 " with ",
 StyleBox["{e[]}",
  FontFamily->"Courier",
  FontWeight->"Bold"],
 " as third argument: ",
 StyleBox["RGtensors[gIN,xIN,{e[]}]",
  FontFamily->"Courier",
  FontWeight->"Bold"],
 ". The coframe thus remains undefined in terms of the coordinate \
differentials, but its exterior derivative is known. "
}], "Text",
 FontSize->16],

Cell[TextData[{
 Cell[BoxData[
  TagBox["",
   DisplayForm]]],
 Cell[BoxData[
  TagBox["",
   DisplayForm]]],
 "\t",
 StyleBox["Warning",
  FontWeight->"Bold",
  FontSlant->"Italic"],
 ": When the differentials of only ",
 StyleBox["some",
  FontSlant->"Italic"],
 " of the coordinates are included in ",
 StyleBox["dxRuleList",
  FontFamily->"Courier",
  FontWeight->"Bold"],
 ", ",
 StyleBox["covD",
  FontFamily->"Courier"],
 " and ",
 StyleBox["covDiv",
  FontFamily->"Courier"],
 " behave as if differentiations with respect to the remaining coordinates \
give zero. "
}], "Text",
 FontSize->16],

Cell[CellGroupData[{

Cell["\<\
\t\[FilledSmallSquare]   Example 9: Diagonal, Class-A, Bianchi Cosmological \
Models \
\>", "Text",
 FontSize->16,
 FontWeight->"Bold",
 FontColor->RGBColor[0, 0, 1]],

Cell[BoxData[
 RowBox[{
  RowBox[{"xCoord", "=", 
   RowBox[{"{", 
    RowBox[{"x1", ",", "x2", ",", "x3", ",", "t"}], "}"}]}], ";"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"g", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"A", "[", "t", "]"}]}], ",", "0", ",", "0", ",", "0"}], "}"}],
      ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", 
       RowBox[{"-", 
        RowBox[{"B", "[", "t", "]"}]}], ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", 
       RowBox[{"-", 
        RowBox[{"C", "[", "t", "]"}]}], ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", 
       RowBox[{"F", "[", "t", "]"}]}], "}"}]}], "}"}]}], ";"}]], "Input"],

Cell[TextData[{
 "\tThe components of ",
 StyleBox["g",
  FontFamily->"Courier"],
 " refer to an undefined coframe ",
 StyleBox["{e[1],e[2],....,e[Dim]}",
  FontFamily->"Courier"],
 "."
}], "Text",
 FontSize->16,
 FontColor->RGBColor[0, 0, 1]],

Cell[BoxData[
 RowBox[{
  RowBox[{"dxRuleList", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"d", "[", "t", "]"}], "->", 
     RowBox[{"e", "[", "4", "]"}]}], "}"}]}], ";"}]], "Input"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"deList", "=", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{
     RowBox[{"n", "[", "1", "]"}], 
     RowBox[{
      RowBox[{"e", "[", "2", "]"}], "\[Wedge]", 
      RowBox[{"e", "[", "3", "]"}]}]}], ",", 
    RowBox[{
     RowBox[{"n", "[", "2", "]"}], 
     RowBox[{
      RowBox[{"e", "[", "3", "]"}], "\[Wedge]", 
      RowBox[{"e", "[", "1", "]"}]}]}], ",", 
    RowBox[{
     RowBox[{"n", "[", "3", "]"}], 
     RowBox[{
      RowBox[{"e", "[", "1", "]"}], "\[Wedge]", 
      RowBox[{"e", "[", "2", "]"}]}]}], ",", "0"}], "}"}]}]], "Input"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"n", "[", "1", "]"}], " ", 
    RowBox[{
     RowBox[{"e", "[", "2", "]"}], "\[Wedge]", 
     RowBox[{"e", "[", "3", "]"}]}]}], ",", 
   RowBox[{
    RowBox[{"-", 
     RowBox[{"n", "[", "2", "]"}]}], " ", 
    RowBox[{
     RowBox[{"e", "[", "1", "]"}], "\[Wedge]", 
     RowBox[{"e", "[", "3", "]"}]}]}], ",", 
   RowBox[{
    RowBox[{"n", "[", "3", "]"}], " ", 
    RowBox[{
     RowBox[{"e", "[", "1", "]"}], "\[Wedge]", 
     RowBox[{"e", "[", "2", "]"}]}]}], ",", "0"}], "}"}]], "Output"]
}, Open  ]],

Cell[TextData[{
 "\tThe elements of ",
 StyleBox["deList",
  FontFamily->"Courier"],
 " are, by definition, ",
 StyleBox["{d[e[1]],d[e[2]],....,d[e[Dim]]}",
  FontFamily->"Courier"],
 "."
}], "Text",
 FontSize->16,
 FontColor->RGBColor[0, 0, 1]],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{
    RowBox[{"*", " ", 
     RowBox[{"d", "[", 
      RowBox[{"n", "[", "_", "]"}], "]"}]}], "=", "0"}], ";"}], " ", 
  "**)"}]], "Input"],

Cell[TextData[{
 "\t",
 StyleBox["d[n[_]]",
  FontFamily->"Courier"],
 " is left undefined intentionally to generate a warning message. "
}], "Text",
 FontSize->16,
 FontColor->RGBColor[0, 0, 1]],

Cell[BoxData[
 RowBox[{
  RowBox[{"simpRules", "=", 
   RowBox[{"{", "}"}]}], ";"}]], "Input"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"RGtensors", "[", 
   RowBox[{"g", ",", "xCoord", ",", 
    RowBox[{"{", 
     RowBox[{"e", "[", "]"}], "}"}]}], "]"}], "//", "Timing"}]], "Input"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"gdd = \"\>", "\[InvisibleSpace]", 
   TagBox[
    RowBox[{"(", GridBox[{
       {
        RowBox[{"-", 
         RowBox[{"A", "[", "t", "]"}]}], "0", "0", "0"},
       {"0", 
        RowBox[{"-", 
         RowBox[{"B", "[", "t", "]"}]}], "0", "0"},
       {"0", "0", 
        RowBox[{"-", 
         RowBox[{"C", "[", "t", "]"}]}], "0"},
       {"0", "0", "0", 
        RowBox[{"F", "[", "t", "]"}]}
      }], ")"}],
    MatrixForm[#]& ]}],
  SequenceForm["gdd = ", 
   MatrixForm[{{-A[t], 0, 0, 0}, {0, -B[t], 0, 0}, {0, 0, -C[t], 0}, {0, 0, 0, 
      F[t]}}]],
  Editable->False]], "Print"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"\\!\\(ds\\^2\\) = \"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{
     RowBox[{"-", 
      RowBox[{"A", "[", "t", "]"}]}], " ", 
     SuperscriptBox[
      RowBox[{"e", "[", "1", "]"}], "2"]}], "-", 
    RowBox[{
     RowBox[{"B", "[", "t", "]"}], " ", 
     SuperscriptBox[
      RowBox[{"e", "[", "2", "]"}], "2"]}], "-", 
    RowBox[{
     RowBox[{"C", "[", "t", "]"}], " ", 
     SuperscriptBox[
      RowBox[{"e", "[", "3", "]"}], "2"]}], "+", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"e", "[", "4", "]"}], "2"], " ", 
     RowBox[{"F", "[", "t", "]"}]}]}]}],
  SequenceForm[
  "\!\(ds\^2\) = ", (-A[t]) e[1]^2 - B[t] e[2]^2 - C[t] e[3]^2 + e[4]^2 F[t]],
  
  Editable->False]], "Print"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"gUU = \"\>", "\[InvisibleSpace]", 
   TagBox[
    RowBox[{"(", GridBox[{
       {
        RowBox[{"-", 
         FractionBox["1", 
          RowBox[{"A", "[", "t", "]"}]]}], "0", "0", "0"},
       {"0", 
        RowBox[{"-", 
         FractionBox["1", 
          RowBox[{"B", "[", "t", "]"}]]}], "0", "0"},
       {"0", "0", 
        RowBox[{"-", 
         FractionBox["1", 
          RowBox[{"C", "[", "t", "]"}]]}], "0"},
       {"0", "0", "0", 
        FractionBox["1", 
         RowBox[{"F", "[", "t", "]"}]]}
      }], ")"}],
    MatrixForm[#]& ]}],
  SequenceForm["gUU = ", 
   MatrixForm[{{(-1)/A[t], 0, 0, 0}, {0, (-1)/B[t], 0, 0}, {
     0, 0, (-1)/C[t], 0}, {0, 0, 0, F[t]^(-1)}}]],
  Editable->False]], "Print"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"gUU computed in \"\>", "\[InvisibleSpace]", 
   "0.0500000000000113686`", "\[InvisibleSpace]", "\<\" sec\"\>"}],
  SequenceForm["gUU computed in ", 0.05000000000001137, " sec"],
  Editable->False]], "Print"],

Cell[BoxData["\<\"Warning: deList not closed! d[deList]=\"\>"], "Output",
 FontSize->16,
 FontSlant->"Italic",
 FontColor->RGBColor[1, 0, 1]],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"d", "[", 
     RowBox[{"n", "[", "1", "]"}], "]"}], "\[Wedge]", 
    RowBox[{"e", "[", "2", "]"}], "\[Wedge]", 
    RowBox[{"e", "[", "3", "]"}]}], ",", 
   RowBox[{"-", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"d", "[", 
       RowBox[{"n", "[", "2", "]"}], "]"}], "\[Wedge]", 
      RowBox[{"e", "[", "1", "]"}], "\[Wedge]", 
      RowBox[{"e", "[", "3", "]"}]}], ")"}]}], ",", 
   RowBox[{
    RowBox[{"d", "[", 
     RowBox[{"n", "[", "3", "]"}], "]"}], "\[Wedge]", 
    RowBox[{"e", "[", "1", "]"}], "\[Wedge]", 
    RowBox[{"e", "[", "2", "]"}]}], ",", "0"}], "}"}]], "Print"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Gamma computed in \"\>", "\[InvisibleSpace]", 
   "0.199999999999988631`", "\[InvisibleSpace]", "\<\" sec\"\>"}],
  SequenceForm["Gamma computed in ", 0.19999999999998863`, " sec"],
  Editable->False]], "Print"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Riemann(dddd) computed in \"\>", "\[InvisibleSpace]", 
   "0.166666666666628771`", "\[InvisibleSpace]", "\<\" sec\"\>"}],
  SequenceForm["Riemann(dddd) computed in ", 0.16666666666662877`, " sec"],
  Editable->False]], "Print"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Riemann(Uddd) computed in \"\>", "\[InvisibleSpace]", 
   "0.300000000000011368`", "\[InvisibleSpace]", "\<\" sec\"\>"}],
  SequenceForm["Riemann(Uddd) computed in ", 0.30000000000001137`, " sec"],
  Editable->False]], "Print"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ricci computed in \"\>", "\[InvisibleSpace]", 
   "0.216666666666696983`", "\[InvisibleSpace]", "\<\" sec\"\>"}],
  SequenceForm["Ricci computed in ", 0.21666666666669698`, " sec"],
  Editable->False]], "Print"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Weyl computed in \"\>", "\[InvisibleSpace]", 
   "0.633333333333325754`", "\[InvisibleSpace]", "\<\" sec\"\>"}],
  SequenceForm["Weyl computed in ", 0.6333333333333258, " sec"],
  Editable->False]], "Print"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Einstein computed in \"\>", "\[InvisibleSpace]", 
   "0.199999999999988631`", "\[InvisibleSpace]", "\<\" sec\"\>"}],
  SequenceForm["Einstein computed in ", 0.19999999999998863`, " sec"],
  Editable->False]], "Print"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"1.88333333333332575`", " ", "Second"}], ",", "Null"}], 
  "}"}]], "Output"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"d", "[", "t", "]"}], "=."}], ";"}]], "Input"],

Cell[BoxData["\n"], "Input"],

Cell["\<\
\tChoosing n[i_] and A[t], B[t], C[t], F[t] appropriately, particular models \
can be selected: \
\>", "Text",
 FontSize->16,
 FontColor->RGBColor[0, 0, 1]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"*", " ", 
    StyleBox["Taub",
     FontColor->RGBColor[0, 0, 1]]}], 
   StyleBox[" ",
    FontColor->RGBColor[0, 0, 1]], "**)"}], 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"n", "[", "_", "]"}], "=", 
     RowBox[{"-", "1"}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{"RGtensors", "[", 
     RowBox[{
      RowBox[{"g", "/.", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"A", "[", "t", "]"}], "->", 
          RowBox[{"1", "+", 
           RowBox[{"t", "^", "2"}]}]}], ",", 
         RowBox[{
          RowBox[{"B", "[", "t", "]"}], "->", 
          RowBox[{"1", "+", 
           RowBox[{"t", "^", "2"}]}]}], ",", 
         RowBox[{
          RowBox[{"C", "[", "t", "]"}], "->", 
          RowBox[{"4", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"2", "a", " ", "t"}], "-", 
              RowBox[{"t", "^", "2"}]}], ")"}], "/", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"t", "^", "2"}]}], ")"}]}]}]}], ",", 
         RowBox[{
          RowBox[{"F", "[", "t", "]"}], "->", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"t", "^", "2"}]}], ")"}], "/", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"2", "a", " ", "t"}], "-", 
             RowBox[{"t", "^", "2"}]}], ")"}]}]}]}], "}"}]}], ",", "xCoord", 
      ",", 
      RowBox[{"{", 
       RowBox[{"e", "[", "]"}], "}"}]}], "]"}], "//", "Timing"}]}]}]], "Input"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"gdd = \"\>", "\[InvisibleSpace]", 
   TagBox[
    RowBox[{"(", GridBox[{
       {
        RowBox[{
         RowBox[{"-", "1"}], "-", 
         SuperscriptBox["t", "2"]}], "0", "0", "0"},
       {"0", 
        RowBox[{
         RowBox[{"-", "1"}], "-", 
         SuperscriptBox["t", "2"]}], "0", "0"},
       {"0", "0", 
        RowBox[{"-", 
         FractionBox[
          RowBox[{"4", " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"2", " ", "a", " ", "t"}], "-", 
             SuperscriptBox["t", "2"]}], ")"}]}], 
          RowBox[{"1", "+", 
           SuperscriptBox["t", "2"]}]]}], "0"},
       {"0", "0", "0", 
        FractionBox[
         RowBox[{"1", "+", 
          SuperscriptBox["t", "2"]}], 
         RowBox[{"1", "+", 
          RowBox[{"2", " ", "a", " ", "t"}], "-", 
          SuperscriptBox["t", "2"]}]]}
      }], ")"}],
    MatrixForm[#]& ]}],
  SequenceForm["gdd = ", 
   MatrixForm[{{-1 - t^2, 0, 0, 0}, {0, -1 - t^2, 0, 0}, {
     0, 0, (-4) ((1 + (2 a) t - t^2)/(1 + t^2)), 0}, {
     0, 0, 0, (1 + (2 a) t - t^2)^(-1) (1 + t^2)}}]],
  Editable->False]], "Print"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"\\!\\(ds\\^2\\) = \"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "-", 
       SuperscriptBox["t", "2"]}], ")"}], " ", 
     SuperscriptBox[
      RowBox[{"e", "[", "1", "]"}], "2"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "-", 
       SuperscriptBox["t", "2"]}], ")"}], " ", 
     SuperscriptBox[
      RowBox[{"e", "[", "2", "]"}], "2"]}], "+", 
    FractionBox[
     RowBox[{"4", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "-", 
        RowBox[{"2", " ", "a", " ", "t"}], "+", 
        SuperscriptBox["t", "2"]}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{"e", "[", "3", "]"}], "2"]}], 
     RowBox[{"1", "+", 
      SuperscriptBox["t", "2"]}]], "+", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "+", 
        SuperscriptBox["t", "2"]}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{"e", "[", "4", "]"}], "2"]}], 
     RowBox[{"1", "+", 
      RowBox[{"2", " ", "a", " ", "t"}], "-", 
      SuperscriptBox["t", "2"]}]]}]}],
  SequenceForm[
  "\!\(ds\^2\) = ", (-1 - t^2) e[1]^2 + (-1 - t^2) 
    e[2]^2 + ((4/(1 + t^2)) (-1 - (2 a) t + t^2)) 
    e[3]^2 + ((1 + (2 a) t - t^2)^(-1) (1 + t^2)) e[4]^2],
  Editable->False]], "Print"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"gUU = \"\>", "\[InvisibleSpace]", 
   TagBox[
    RowBox[{"(", GridBox[{
       {
        RowBox[{"-", 
         FractionBox["1", 
          RowBox[{"1", "+", 
           SuperscriptBox["t", "2"]}]]}], "0", "0", "0"},
       {"0", 
        RowBox[{"-", 
         FractionBox["1", 
          RowBox[{"1", "+", 
           SuperscriptBox["t", "2"]}]]}], "0", "0"},
       {"0", "0", 
        RowBox[{"-", 
         FractionBox[
          RowBox[{"1", "+", 
           SuperscriptBox["t", "2"]}], 
          RowBox[{"4", " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"2", " ", "a", " ", "t"}], "-", 
             SuperscriptBox["t", "2"]}], ")"}]}]]}], "0"},
       {"0", "0", "0", 
        RowBox[{"-", 
         FractionBox[
          RowBox[{
           RowBox[{"-", "1"}], "-", 
           RowBox[{"2", " ", "a", " ", "t"}], "+", 
           SuperscriptBox["t", "2"]}], 
          RowBox[{"1", "+", 
           SuperscriptBox["t", "2"]}]]}]}
      }], ")"}],
    MatrixForm[#]& ]}],
  SequenceForm["gUU = ", 
   MatrixForm[{{(-1)/(1 + t^2), 0, 0, 0}, {0, (-1)/(1 + t^2), 0, 0}, {
     0, 0, (Rational[-1, 4]/(1 + (2 a) t - t^2)) (1 + t^2), 0}, {
     0, 0, 0, ((-1)/(1 + t^2)) (-1 - (2 a) t + t^2)}}]],
  Editable->False]], "Print"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"gUU computed in \"\>", "\[InvisibleSpace]", 
   "0.116666666666674245`", "\[InvisibleSpace]", "\<\" sec\"\>"}],
  SequenceForm["gUU computed in ", 0.11666666666667425`, " sec"],
  Editable->False]], "Print"],

Cell[BoxData["\<\"Warning: d[] on some symbols not defined!\"\>"], "Output",
 FontSize->16,
 FontSlant->"Italic",
 FontColor->RGBColor[1, 0, 1]],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   FractionBox[
    RowBox[{"t", " ", 
     RowBox[{"d", "[", "a", "]"}]}], 
    RowBox[{"1", "+", 
     SuperscriptBox["t", "2"]}]], ",", 
   FractionBox[
    RowBox[{"t", " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       SuperscriptBox["t", "2"]}], ")"}], " ", 
     RowBox[{"d", "[", "a", "]"}]}], 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "-", 
       RowBox[{"2", " ", "a", " ", "t"}], "+", 
       SuperscriptBox["t", "2"]}], ")"}], "2"]]}], "}"}]], "Print"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Gamma computed in \"\>", "\[InvisibleSpace]", 
   "0.233333333333291648`", "\[InvisibleSpace]", "\<\" sec\"\>"}],
  SequenceForm["Gamma computed in ", 0.23333333333329165`, " sec"],
  Editable->False]], "Print"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Riemann(dddd) computed in \"\>", "\[InvisibleSpace]", 
   "0.116666666666617402`", "\[InvisibleSpace]", "\<\" sec\"\>"}],
  SequenceForm["Riemann(dddd) computed in ", 0.1166666666666174, " sec"],
  Editable->False]], "Print"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Riemann(Uddd) computed in \"\>", "\[InvisibleSpace]", 
   "0.133333333333382597`", "\[InvisibleSpace]", "\<\" sec\"\>"}],
  SequenceForm["Riemann(Uddd) computed in ", 0.1333333333333826, " sec"],
  Editable->False]], "Print"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ricci computed in \"\>", "\[InvisibleSpace]", 
   "0.0166666666666515084`", "\[InvisibleSpace]", "\<\" sec\"\>"}],
  SequenceForm["Ricci computed in ", 0.01666666666665151, " sec"],
  Editable->False]], "Print"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Weyl computed in \"\>", "\[InvisibleSpace]", "0.`", 
   "\[InvisibleSpace]", "\<\" sec\"\>"}],
  SequenceForm["Weyl computed in ", 0., " sec"],
  Editable->False]], "Print"],

Cell[BoxData["\<\"Ricci Flat\"\>"], "Output",
 FontSize->20,
 FontWeight->"Bold",
 FontColor->RGBColor[1, 0, 1]],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"0.866666666666617402`", " ", "Second"}], ",", "Null"}], 
  "}"}]], "Output"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"zeroQ", "[", 
   RowBox[{"Bianchi", "[", "0", "]"}], "]"}], "//", "Timing"}]], "Input"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"6.68333333333333712`", " ", "Second"}], ",", "True"}], 
  "}"}]], "Output"]
}, Open  ]]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"d", "[", "t", "]"}], "=."}], ";"}]], "Input"],

Cell[BoxData["\n"], "Input"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"*", " ", 
    StyleBox["Kasner",
     FontColor->RGBColor[0, 0, 1]]}], 
   StyleBox[" ",
    FontColor->RGBColor[0, 0, 1]], "**)"}], 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"n", "[", "_", "]"}], "=", "0"}], ";", 
    RowBox[{
     RowBox[{"d", "[", "u", "]"}], "=", "0"}], ";"}], "\n", 
   RowBox[{
    RowBox[{"RGtensors", "[", 
     RowBox[{
      RowBox[{"g", "/.", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"F", "[", "t", "]"}], "->", "1"}], ",", 
         RowBox[{
          RowBox[{"A", "[", "t", "]"}], "->", 
          RowBox[{"t", "^", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "2"}], 
             RowBox[{"u", "/", 
              RowBox[{"(", 
               RowBox[{"1", "+", "u", "+", 
                RowBox[{"u", "^", "2"}]}], ")"}]}]}], ")"}]}]}], ",", 
         RowBox[{
          RowBox[{"B", "[", "t", "]"}], "->", 
          RowBox[{"t", "^", 
           RowBox[{"(", 
            RowBox[{"2", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"1", "+", "u"}], ")"}], "/", 
              RowBox[{"(", 
               RowBox[{"1", "+", "u", "+", 
                RowBox[{"u", "^", "2"}]}], ")"}]}]}], ")"}]}]}], ",", 
         RowBox[{
          RowBox[{"C", "[", "t", "]"}], "->", 
          RowBox[{"t", "^", 
           RowBox[{"(", 
            RowBox[{"2", "u", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"1", "+", "u"}], ")"}], "/", 
              RowBox[{"(", 
               RowBox[{"1", "+", "u", "+", 
                RowBox[{"u", "^", "2"}]}], ")"}]}]}], ")"}]}]}]}], "}"}]}], 
      ",", "xCoord", ",", 
      RowBox[{"{", 
       RowBox[{"e", "[", "]"}], "}"}]}], "]"}], "//", "Timing"}]}]}]], "Input"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"gdd = \"\>", "\[InvisibleSpace]", 
   TagBox[
    RowBox[{"(", GridBox[{
       {
        RowBox[{"-", 
         SuperscriptBox["t", 
          RowBox[{"-", 
           FractionBox[
            RowBox[{"2", " ", "u"}], 
            RowBox[{"1", "+", "u", "+", 
             SuperscriptBox["u", "2"]}]]}]]}], "0", "0", "0"},
       {"0", 
        RowBox[{"-", 
         SuperscriptBox["t", 
          FractionBox[
           RowBox[{"2", " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", "u"}], ")"}]}], 
           RowBox[{"1", "+", "u", "+", 
            SuperscriptBox["u", "2"]}]]]}], "0", "0"},
       {"0", "0", 
        RowBox[{"-", 
         SuperscriptBox["t", 
          FractionBox[
           RowBox[{"2", " ", "u", " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", "u"}], ")"}]}], 
           RowBox[{"1", "+", "u", "+", 
            SuperscriptBox["u", "2"]}]]]}], "0"},
       {"0", "0", "0", "1"}
      }], ")"}],
    MatrixForm[#]& ]}],
  SequenceForm["gdd = ", 
   MatrixForm[{{-t^((-2) (u/(1 + u + u^2))), 0, 0, 0}, {
     0, -t^(2 ((1 + u)/(1 + u + u^2))), 0, 0}, {
     0, 0, -t^((2 u) ((1 + u)/(1 + u + u^2))), 0}, {0, 0, 0, 1}}]],
  Editable->False]], "Print"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"\\!\\(ds\\^2\\) = \"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{
     RowBox[{"-", 
      SuperscriptBox["t", 
       RowBox[{"-", 
        FractionBox[
         RowBox[{"2", " ", "u"}], 
         RowBox[{"1", "+", "u", "+", 
          SuperscriptBox["u", "2"]}]]}]]}], " ", 
     SuperscriptBox[
      RowBox[{"e", "[", "1", "]"}], "2"]}], "-", 
    RowBox[{
     SuperscriptBox["t", 
      RowBox[{
       FractionBox["2", 
        RowBox[{"1", "+", "u", "+", 
         SuperscriptBox["u", "2"]}]], "+", 
       FractionBox[
        RowBox[{"2", " ", "u"}], 
        RowBox[{"1", "+", "u", "+", 
         SuperscriptBox["u", "2"]}]]}]], " ", 
     SuperscriptBox[
      RowBox[{"e", "[", "2", "]"}], "2"]}], "-", 
    RowBox[{
     SuperscriptBox["t", 
      FractionBox[
       RowBox[{"2", " ", "u", " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", "u"}], ")"}]}], 
       RowBox[{"1", "+", "u", "+", 
        SuperscriptBox["u", "2"]}]]], " ", 
     SuperscriptBox[
      RowBox[{"e", "[", "3", "]"}], "2"]}], "+", 
    SuperscriptBox[
     RowBox[{"e", "[", "4", "]"}], "2"]}]}],
  SequenceForm[
  "\!\(ds\^2\) = ", (-t^((-2) (u/(1 + u + u^2)))) e[1]^2 - 
   t^(2/(1 + u + u^2) + 2 (u/(1 + u + u^2))) e[2]^2 - 
   t^((2 u) ((1 + u)/(1 + u + u^2))) e[3]^2 + e[4]^2],
  Editable->False]], "Print"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"gUU = \"\>", "\[InvisibleSpace]", 
   TagBox[
    RowBox[{"(", GridBox[{
       {
        RowBox[{"-", 
         SuperscriptBox["t", 
          FractionBox[
           RowBox[{"2", " ", "u"}], 
           RowBox[{"1", "+", "u", "+", 
            SuperscriptBox["u", "2"]}]]]}], "0", "0", "0"},
       {"0", 
        RowBox[{"-", 
         SuperscriptBox["t", 
          RowBox[{
           RowBox[{"-", 
            FractionBox["2", 
             RowBox[{"1", "+", "u", "+", 
              SuperscriptBox["u", "2"]}]]}], "-", 
           FractionBox[
            RowBox[{"2", " ", "u"}], 
            RowBox[{"1", "+", "u", "+", 
             SuperscriptBox["u", "2"]}]]}]]}], "0", "0"},
       {"0", "0", 
        RowBox[{"-", 
         SuperscriptBox["t", 
          RowBox[{"-", 
           FractionBox[
            RowBox[{"2", " ", "u", " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", "u"}], ")"}]}], 
            RowBox[{"1", "+", "u", "+", 
             SuperscriptBox["u", "2"]}]]}]]}], "0"},
       {"0", "0", "0", "1"}
      }], ")"}],
    MatrixForm[#]& ]}],
  SequenceForm["gUU = ", 
   MatrixForm[{{-t^(2 (u/(1 + u + u^2))), 0, 0, 0}, {
     0, -t^((-2)/(1 + u + u^2) - 2 (u/(1 + u + u^2))), 0, 0}, {
     0, 0, -t^(((-2) u) ((1 + u)/(1 + u + u^2))), 0}, {0, 0, 0, 1}}]],
  Editable->False]], "Print"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"gUU computed in \"\>", "\[InvisibleSpace]", 
   "0.100000000000022737`", "\[InvisibleSpace]", "\<\" sec\"\>"}],
  SequenceForm["gUU computed in ", 0.10000000000002274`, " sec"],
  Editable->False]], "Print"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Gamma computed in \"\>", "\[InvisibleSpace]", 
   "0.233333333333348491`", "\[InvisibleSpace]", "\<\" sec\"\>"}],
  SequenceForm["Gamma computed in ", 0.2333333333333485, " sec"],
  Editable->False]], "Print"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Riemann(dddd) computed in \"\>", "\[InvisibleSpace]", 
   "0.116666666666674245`", "\[InvisibleSpace]", "\<\" sec\"\>"}],
  SequenceForm["Riemann(dddd) computed in ", 0.11666666666667425`, " sec"],
  Editable->False]], "Print"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Riemann(Uddd) computed in \"\>", "\[InvisibleSpace]", 
   "0.116666666666674245`", "\[InvisibleSpace]", "\<\" sec\"\>"}],
  SequenceForm["Riemann(Uddd) computed in ", 0.11666666666667425`, " sec"],
  Editable->False]], "Print"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ricci computed in \"\>", "\[InvisibleSpace]", 
   "0.0166666666666515084`", "\[InvisibleSpace]", "\<\" sec\"\>"}],
  SequenceForm["Ricci computed in ", 0.01666666666665151, " sec"],
  Editable->False]], "Print"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Weyl computed in \"\>", "\[InvisibleSpace]", "0.`", 
   "\[InvisibleSpace]", "\<\" sec\"\>"}],
  SequenceForm["Weyl computed in ", 0., " sec"],
  Editable->False]], "Print"],

Cell[BoxData["\<\"Ricci Flat\"\>"], "Output",
 FontSize->20,
 FontWeight->"Bold",
 FontColor->RGBColor[1, 0, 1]],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"0.849999999999965893`", " ", "Second"}], ",", "Null"}], 
  "}"}]], "Output"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"zeroQ", "[", 
  RowBox[{"Bianchi", "[", "1", "]"}], "]"}]], "Input"],

Cell[BoxData["True"], "Output"]
}, Open  ]]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"d", "[", "u", "]"}], "=."}], ";", 
  RowBox[{
   RowBox[{"d", "[", "t", "]"}], "=."}], ";", 
  RowBox[{"Clear", "[", 
   RowBox[{"n", ",", "dxRuleList", ",", "deList", ",", "g"}], "]"}], 
  ";"}]], "Input"]
}, Open  ]],

Cell["\tSee also Example 12 in Section 6.", "Text",
 FontSize->16]
}, Open  ]]
}, Closed]],

Cell["", "Text",
 FontSize->10,
 FontColor->RGBColor[0, 0, 1]],

Cell[CellGroupData[{

Cell[TextData[{
 StyleBox[" 6  Approximations - Series Expansions\n",
  FontWeight->"Bold"],
 StyleBox["(New version: requires version 3.3.5 of  ",
  FontSize->14,
  FontWeight->"Plain"],
 StyleBox[ButtonBox["Exterior Differential Calculus",
  BaseStyle->"Hyperlink",
  ButtonData:>{
    URL["http://www.inp.demokritos.gr/~sbonano/EDC/\
ExteriorDifferentialCalculus.html"], None}],
  FontSize->14,
  FontWeight->"Plain"],
 StyleBox["  to work properly)",
  FontSize->14,
  FontWeight->"Plain"]
}], "Section",
 FontSize->24,
 FontColor->RGBColor[0, 0, 1]],

Cell[TextData[{
 Cell[BoxData[
  TagBox["",
   DisplayForm]]],
 Cell[BoxData[
  TagBox["",
   DisplayForm]]],
 "\tThe built-in ",
 StyleBox["Mathematica",
  FontSlant->"Italic"],
 " function ",
 StyleBox["Series[", "MR",
  FontFamily->"Courier"],
 StyleBox["f", "TI",
  FontFamily->"Courier"],
 StyleBox[",", "MR",
  FontFamily->"Courier"],
 Cell[BoxData[
  FormBox["{", TraditionalForm]], "InlineFormula",
  FontFamily->"Courier"],
 StyleBox["x", "TI",
  FontFamily->"Courier"],
 StyleBox[",", "MR",
  FontFamily->"Courier"],
 Cell[BoxData[
  FormBox[
   SubscriptBox["\<\"\\!\\(\\*StyleBox[\\\"\\\\\\\"x\\\\\\\"\\\", \\\"TI\\\"]\
\\)\"\>", "0"], TraditionalForm]], "InlineFormula",
  FontFamily->"Courier"],
 StyleBox[",", "MR",
  FontFamily->"Courier"],
 StyleBox["n", "TI",
  FontFamily->"Courier"],
 Cell[BoxData[
  FormBox["}", TraditionalForm]], "InlineFormula",
  FontFamily->"Courier"],
 StyleBox["]", "MR",
  FontFamily->"Courier"],
 ", which gives the series expansion of the function ",
 StyleBox["f",
  FontFamily->"Courier"],
 " around ",
 StyleBox["x0",
  FontFamily->"Courier"],
 " up to order ",
 StyleBox["n",
  FontFamily->"Courier"],
 ", can be applied to lists, and thus to tensors. ",
 StyleBox["RGtensors",
  FontFamily->"Courier"],
 " and the other functions defined in this package (version 2.3 or later) can \
handle ",
 StyleBox["SeriesData",
  FontFamily->"Courier"],
 " objects as input - ",
 StyleBox["gIN",
  FontFamily->"Courier"],
 " (metric) and ",
 StyleBox["eIN",
  FontFamily->"Courier"],
 " (coframe) -  and thus allow approximate calculations (perturbations of a \
given solution, asymptotic expansion of the metric or the frame, etc.)."
}], "Text",
 FontSize->16],

Cell[TextData[{
 Cell[BoxData[
  TagBox["",
   DisplayForm]]],
 Cell[BoxData[
  TagBox["",
   DisplayForm]]],
 "\tThere are several points, however, that must be kept in mind in doing \
calculations with series: "
}], "Text",
 FontSize->16],

Cell[CellGroupData[{

Cell[TextData[{
 Cell[BoxData[
  TagBox["",
   DisplayForm]]],
 Cell[BoxData[
  TagBox["",
   DisplayForm]]],
 "\t(1) Under ",
 StyleBox["Mathematica",
  FontSlant->"Italic"],
 " 3.0, algebraically equivalent expressions do not have identical series \
approximations (this problem does not arise in version 4.0 or higher):"
}], "Text",
 FontSize->16],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Series", "[", 
  RowBox[{
   RowBox[{"1", "-", 
    RowBox[{"2", 
     RowBox[{"m", "/", "r"}]}], "+", 
    RowBox[{
     RowBox[{"a", "^", "2"}], "/", 
     RowBox[{"r", "^", "2"}]}]}], ",", 
   RowBox[{"{", 
    RowBox[{"r", ",", "Infinity", ",", "2"}], "}"}]}], "]"}]], "Input"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"1", "-", 
   FractionBox[
    RowBox[{"2", " ", "m"}], "r"], "+", 
   RowBox[{
    SuperscriptBox["a", "2"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      FractionBox["1", "r"], ")"}], "2"]}], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", 
      FractionBox["1", "r"], "]"}], "3"],
    SeriesData[r, 
     DirectedInfinity[1], {}, 0, 3, 1]]}],
  SeriesData[r, 
   DirectedInfinity[1], {1, (-2) m, a^2}, 0, 3, 1]]], "Output"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Series", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{"r", "-", 
      RowBox[{"2", "m"}], "+", 
      RowBox[{
       RowBox[{"a", "^", "2"}], "/", "r"}]}], ")"}], "/", "r"}], ",", 
   RowBox[{"{", 
    RowBox[{"r", ",", "Infinity", ",", "2"}], "}"}]}], "]"}]], "Input"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"1", "-", 
   FractionBox[
    RowBox[{"2", " ", "m"}], "r"], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", 
      FractionBox["1", "r"], "]"}], "2"],
    SeriesData[r, 
     DirectedInfinity[1], {}, 0, 2, 1]]}],
  SeriesData[r, 
   DirectedInfinity[1], {1, (-2) m}, 0, 2, 1]]], "Output"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Series", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"r", "^", "2"}], "-", 
      RowBox[{"2", "m", " ", "r"}], "+", 
      RowBox[{"a", "^", "2"}]}], ")"}], "/", 
    RowBox[{"r", "^", "2"}]}], ",", 
   RowBox[{"{", 
    RowBox[{"r", ",", "Infinity", ",", "2"}], "}"}]}], "]"}]], "Input"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"1", "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", 
      FractionBox["1", "r"], "]"}], "1"],
    SeriesData[r, 
     DirectedInfinity[1], {}, 0, 1, 1]]}],
  SeriesData[r, 
   DirectedInfinity[1], {1}, 0, 1, 1]]], "Output"]
}, Open  ]],

Cell[TextData[{
 Cell[BoxData[
  TagBox["",
   DisplayForm]]],
 Cell[BoxData[
  TagBox["",
   DisplayForm]]],
 "\tThe reason is, apparently, that ",
 StyleBox["Mathematica",
  FontSlant->"Italic"],
 " 3.0 applies ",
 StyleBox["Series",
  FontFamily->"Courier"],
 " separately to the numerator and denominator of a fraction. Therefore, in \
applying ",
 StyleBox["Series",
  FontFamily->"Courier"],
 " to fractions whose numerator and denominator do not have finite limits at \
the expansion point, one should keep more terms: "
}], "Text",
 FontSize->16],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Series", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"r", "^", "2"}], "-", 
      RowBox[{"2", "m", " ", "r"}], "+", 
      RowBox[{"a", "^", "2"}]}], ")"}], "/", 
    RowBox[{"r", "^", "2"}]}], ",", 
   RowBox[{"{", 
    RowBox[{"r", ",", "Infinity", ",", "4"}], "}"}]}], "]"}]], "Input"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"1", "-", 
   FractionBox[
    RowBox[{"2", " ", "m"}], "r"], "+", 
   RowBox[{
    SuperscriptBox["a", "2"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      FractionBox["1", "r"], ")"}], "2"]}], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", 
      FractionBox["1", "r"], "]"}], "3"],
    SeriesData[r, 
     DirectedInfinity[1], {}, 0, 3, 1]]}],
  SeriesData[r, 
   DirectedInfinity[1], {1, (-2) m, a^2}, 0, 3, 1]]], "Output"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 Cell[BoxData[
  TagBox["",
   DisplayForm]]],
 Cell[BoxData[
  TagBox["",
   DisplayForm]]],
 "\t(2)  When the series expansion of the metric or the coframe is with \
respect to one of the coordinates, the notation ",
 StyleBox["d[x]",
  FontFamily->"Courier"],
 " for the differential of that coordinate cannot be used because ",
 StyleBox["Series",
  FontFamily->"Courier"],
 " will consider ",
 StyleBox["d[x]",
  FontFamily->"Courier"],
 " a function of ",
 StyleBox["x",
  FontFamily->"Courier"],
 " and formally expand it (using ",
 StyleBox["d[0]",
  FontFamily->"Courier"],
 "=0):"
}], "Text",
 FontSize->16],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Series", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"d", "[", "x", "]"}], "/", 
    RowBox[{"(", 
     RowBox[{"1", "-", "x"}], ")"}]}], ",", 
   RowBox[{"{", 
    RowBox[{"x", ",", "0", ",", "2"}], "}"}]}], "]"}]], "Input"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   RowBox[{
    RowBox[{
     SuperscriptBox["d", "\[Prime]",
      MultilineFunction->None], "[", "0", "]"}], " ", "x"}], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       SuperscriptBox["d", "\[Prime]",
        MultilineFunction->None], "[", "0", "]"}], "+", 
      FractionBox[
       RowBox[{
        SuperscriptBox["d", "\[DoublePrime]",
         MultilineFunction->None], "[", "0", "]"}], "2"]}], ")"}], " ", 
    SuperscriptBox["x", "2"]}], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "x", "]"}], "3"],
    SeriesData[x, 0, {}, 1, 3, 1]]}],
  SeriesData[x, 0, {
    Derivative[1][d][0], Derivative[1][d][0] + 
    Rational[1, 2] Derivative[2][d][0]}, 1, 3, 1]]], "Output"]
}, Open  ]],

Cell[TextData[{
 " \tWhen only the metric is expanded, ",
 StyleBox["RGtensors",
  FontFamily->"Courier"],
 " will automatically introduce the notation ",
 StyleBox["dx",
  FontFamily->"Courier"],
 " for ",
 StyleBox["d[x]",
  FontFamily->"Courier"],
 ". The symbol ",
 StyleBox["dx",
  FontFamily->"Courier"],
 " will then be treated correctly as a closed 1-form. The user can still \
input ",
 StyleBox["d[x]",
  FontFamily->"Courier"],
 ".\n\tIf the series expansion is with respect to a parameter, that parameter \
is treated as a constant."
}], "Text",
 FontSize->16],

Cell[CellGroupData[{

Cell[TextData[{
 "\t\[FilledSmallSquare]   Example 10: Perturbation of the Schwarzschild \
solution with two constants, ",
 StyleBox["a",
  FontSlant->"Italic"],
 ", ",
 StyleBox["b",
  FontSlant->"Italic"]
}], "Text",
 FontSize->16,
 FontWeight->"Bold",
 FontColor->RGBColor[0, 0, 1]],

Cell[BoxData[
 RowBox[{
  RowBox[{"xCoord", "=", 
   RowBox[{"{", 
    RowBox[{"t", ",", "r", ",", "\[Theta]", ",", "\[CurlyPhi]"}], "}"}]}], 
  ";", 
  RowBox[{"simpRules", "=", "TrigRules"}], ";"}]], "Input"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"A", "[", "r", "]"}], "=", 
   RowBox[{"1", "-", 
    RowBox[{"2", 
     RowBox[{"m", "/", "r"}]}], "+", 
    RowBox[{
     RowBox[{"a", "^", "2"}], "/", 
     RowBox[{"r", "^", "2"}]}]}]}], ";", 
  RowBox[{
   RowBox[{"B", "[", "r", "]"}], "=", 
   RowBox[{"Exp", "[", 
    RowBox[{"2", 
     RowBox[{"b", "/", "r"}]}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"g", "[", "n_", "]"}], ":=", 
  RowBox[{"FacSimp", "[", 
   RowBox[{"Series", "[", 
    RowBox[{
     RowBox[{"DiagonalMatrix", "[", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"A", "[", "r", "]"}], ",", 
        RowBox[{
         RowBox[{"-", "1"}], "/", 
         RowBox[{"A", "[", "r", "]"}]}], ",", 
        RowBox[{
         RowBox[{"-", 
          RowBox[{"r", "^", "2"}]}], "/", 
         RowBox[{"B", "[", "r", "]"}]}], ",", 
        RowBox[{
         RowBox[{"-", 
          RowBox[{"r", "^", "2"}]}], 
         RowBox[{"B", "[", "r", "]"}], 
         RowBox[{
          RowBox[{"Sin", "[", "\[Theta]", "]"}], "^", "2"}]}]}], "}"}], "]"}],
      ",", 
     RowBox[{"{", 
      RowBox[{"r", ",", "Infinity", ",", "n"}], "}"}]}], "]"}], 
   "]"}]}]}], "Input"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"g", "[", "3", "]"}]], "Input"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     InterpretationBox[
      RowBox[{"1", "-", 
       FractionBox[
        RowBox[{"2", " ", "m"}], "r"], "+", 
       RowBox[{
        SuperscriptBox["a", "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          FractionBox["1", "r"], ")"}], "2"]}], "+", 
       InterpretationBox[
        SuperscriptBox[
         RowBox[{"O", "[", 
          FractionBox["1", "r"], "]"}], "4"],
        SeriesData[r, 
         DirectedInfinity[1], {}, 0, 4, 1]]}],
      SeriesData[r, 
       DirectedInfinity[1], {1, (-2) m, a^2}, 0, 4, 1]], ",", "0", ",", "0", 
     ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", 
     InterpretationBox[
      RowBox[{
       RowBox[{"-", "1"}], "-", 
       FractionBox[
        RowBox[{"2", " ", "m"}], "r"], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"a", "-", 
          RowBox[{"2", " ", "m"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"a", "+", 
          RowBox[{"2", " ", "m"}]}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          FractionBox["1", "r"], ")"}], "2"]}], "+", 
       RowBox[{"4", " ", "m", " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["a", "2"], "-", 
          RowBox[{"2", " ", 
           SuperscriptBox["m", "2"]}]}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          FractionBox["1", "r"], ")"}], "3"]}], "+", 
       InterpretationBox[
        SuperscriptBox[
         RowBox[{"O", "[", 
          FractionBox["1", "r"], "]"}], "4"],
        SeriesData[r, 
         DirectedInfinity[1], {}, 0, 4, 1]]}],
      SeriesData[r, 
       DirectedInfinity[
       1], {-1, (-2) m, (a - 2 m) (a + 2 m), (4 m) (a^2 - 2 m^2)}, 0, 4, 1]], 
     ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", 
     InterpretationBox[
      RowBox[{
       RowBox[{"-", 
        FractionBox["1", 
         SuperscriptBox[
          RowBox[{"(", 
           FractionBox["1", "r"], ")"}], "2"]]}], "+", 
       FractionBox[
        RowBox[{"2", " ", "b"}], 
        FractionBox["1", "r"]], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["b", "2"]}], "+", 
       FractionBox[
        RowBox[{"4", " ", 
         SuperscriptBox["b", "3"]}], 
        RowBox[{"3", " ", "r"}]], "+", 
       InterpretationBox[
        SuperscriptBox[
         RowBox[{"O", "[", 
          FractionBox["1", "r"], "]"}], "2"],
        SeriesData[r, 
         DirectedInfinity[1], {}, -2, 2, 1]]}],
      SeriesData[r, 
       DirectedInfinity[1], {-1, 2 b, (-2) b^2, Rational[4, 3] b^3}, -2, 2, 
       1]], ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", 
     InterpretationBox[
      RowBox[{
       RowBox[{"-", 
        FractionBox[
         SuperscriptBox[
          RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], 
         SuperscriptBox[
          RowBox[{"(", 
           FractionBox["1", "r"], ")"}], "2"]]}], "-", 
       FractionBox[
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{"b", " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"]}], ")"}]}], 
        FractionBox["1", "r"]], "-", 
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["b", "2"], " ", 
          SuperscriptBox[
           RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"]}], ")"}]}], "-", 
       FractionBox[
        RowBox[{"4", " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["b", "3"], " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"]}], ")"}]}], 
        RowBox[{"3", " ", "r"}]], "+", 
       InterpretationBox[
        SuperscriptBox[
         RowBox[{"O", "[", 
          FractionBox["1", "r"], "]"}], "2"],
        SeriesData[r, 
         DirectedInfinity[1], {}, -2, 2, 1]]}],
      SeriesData[r, 
       DirectedInfinity[
       1], {-Sin[\[Theta]]^2, ((-2) b) Sin[\[Theta]]^2, ((-2) b^2) 
        Sin[\[Theta]]^2, (Rational[-4, 3] b^3) Sin[\[Theta]]^2}, -2, 2, 1]]}],
     "}"}]}], "}"}]], "Output"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"RGtensors", "[", 
    RowBox[{
     RowBox[{"g", "[", "4", "]"}], ",", "xCoord"}], "]"}], ";"}], 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"*", 
     StyleBox[" ",
      FontColor->RGBColor[0, 0, 1]], 
     StyleBox["In",
      FontColor->RGBColor[0, 0, 1]], 
     StyleBox["  ",
      FontColor->RGBColor[0, 0, 1]], 
     StyleBox[
      SuperscriptBox["ds", "2"],
      FontColor->RGBColor[0, 0, 1]]}], 
    StyleBox[",",
     FontColor->RGBColor[0, 0, 1]], 
    StyleBox[" ",
     FontColor->RGBColor[0, 0, 1]], 
    StyleBox[
     RowBox[{
     "note", " ", "the", " ", "use", " ", "of", " ", "dr", " ", "in", " ", 
      "place", " ", "of", " ", 
      RowBox[{"d", "[", "r", "]"}]}],
     FontColor->RGBColor[0, 0, 1]]}], " ", "**)"}]}]], "Input"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"gdd = \"\>", "\[InvisibleSpace]", 
   TagBox[
    RowBox[{"(", GridBox[{
       {
        InterpretationBox[
         RowBox[{"1", "-", 
          FractionBox[
           RowBox[{"2", " ", "m"}], "r"], "+", 
          RowBox[{
           SuperscriptBox["a", "2"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             FractionBox["1", "r"], ")"}], "2"]}], "+", 
          InterpretationBox[
           SuperscriptBox[
            RowBox[{"O", "[", 
             FractionBox["1", "r"], "]"}], "5"],
           SeriesData[r, 
            DirectedInfinity[1], {}, 0, 5, 1]]}],
         SeriesData[r, 
          DirectedInfinity[1], {1, (-2) m, a^2}, 0, 5, 1]], "0", "0", "0"},
       {"0", 
        InterpretationBox[
         RowBox[{
          RowBox[{"-", "1"}], "-", 
          FractionBox[
           RowBox[{"2", " ", "m"}], "r"], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"a", "-", 
             RowBox[{"2", " ", "m"}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"a", "+", 
             RowBox[{"2", " ", "m"}]}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             FractionBox["1", "r"], ")"}], "2"]}], "+", 
          RowBox[{"4", " ", "m", " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["a", "2"], "-", 
             RowBox[{"2", " ", 
              SuperscriptBox["m", "2"]}]}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             FractionBox["1", "r"], ")"}], "3"]}], "-", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["a", "2"], "-", 
             RowBox[{"2", " ", "a", " ", "m"}], "-", 
             RowBox[{"4", " ", 
              SuperscriptBox["m", "2"]}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["a", "2"], "+", 
             RowBox[{"2", " ", "a", " ", "m"}], "-", 
             RowBox[{"4", " ", 
              SuperscriptBox["m", "2"]}]}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             FractionBox["1", "r"], ")"}], "4"]}], "+", 
          InterpretationBox[
           SuperscriptBox[
            RowBox[{"O", "[", 
             FractionBox["1", "r"], "]"}], "5"],
           SeriesData[r, 
            DirectedInfinity[1], {}, 0, 5, 1]]}],
         SeriesData[r, 
          DirectedInfinity[
          1], {-1, (-2) 
           m, (a - 2 m) (a + 2 m), (4 m) (a^2 - 2 
            m^2), (-(a^2 - (2 a) m - 4 m^2)) (a^2 + (2 a) m - 4 m^2)}, 0, 5, 
          1]], "0", "0"},
       {"0", "0", 
        InterpretationBox[
         RowBox[{
          RowBox[{"-", 
           FractionBox["1", 
            SuperscriptBox[
             RowBox[{"(", 
              FractionBox["1", "r"], ")"}], "2"]]}], "+", 
          FractionBox[
           RowBox[{"2", " ", "b"}], 
           FractionBox["1", "r"]], "-", 
          RowBox[{"2", " ", 
           SuperscriptBox["b", "2"]}], "+", 
          FractionBox[
           RowBox[{"4", " ", 
            SuperscriptBox["b", "3"]}], 
           RowBox[{"3", " ", "r"}]], "-", 
          RowBox[{
           FractionBox["2", "3"], " ", 
           SuperscriptBox["b", "4"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             FractionBox["1", "r"], ")"}], "2"]}], "+", 
          InterpretationBox[
           SuperscriptBox[
            RowBox[{"O", "[", 
             FractionBox["1", "r"], "]"}], "3"],
           SeriesData[r, 
            DirectedInfinity[1], {}, -2, 3, 1]]}],
         SeriesData[r, 
          DirectedInfinity[
          1], {-1, 2 b, (-2) b^2, Rational[4, 3] b^3, Rational[-2, 3] 
           b^4}, -2, 3, 1]], "0"},
       {"0", "0", "0", 
        InterpretationBox[
         RowBox[{
          RowBox[{"-", 
           FractionBox[
            SuperscriptBox[
             RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], 
            SuperscriptBox[
             RowBox[{"(", 
              FractionBox["1", "r"], ")"}], "2"]]}], "-", 
          FractionBox[
           RowBox[{"2", " ", 
            RowBox[{"(", 
             RowBox[{"b", " ", 
              SuperscriptBox[
               RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"]}], ")"}]}], 
           FractionBox["1", "r"]], "-", 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["b", "2"], " ", 
             SuperscriptBox[
              RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"]}], ")"}]}], "-", 
          FractionBox[
           RowBox[{"4", " ", 
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["b", "3"], " ", 
              SuperscriptBox[
               RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"]}], ")"}]}], 
           RowBox[{"3", " ", "r"}]], "-", 
          RowBox[{
           FractionBox["2", "3"], " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["b", "4"], " ", 
             SuperscriptBox[
              RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"]}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             FractionBox["1", "r"], ")"}], "2"]}], "+", 
          InterpretationBox[
           SuperscriptBox[
            RowBox[{"O", "[", 
             FractionBox["1", "r"], "]"}], "3"],
           SeriesData[r, 
            DirectedInfinity[1], {}, -2, 3, 1]]}],
         SeriesData[r, 
          DirectedInfinity[
          1], {-Sin[\[Theta]]^2, ((-2) b) Sin[\[Theta]]^2, ((-2) b^2) 
           Sin[\[Theta]]^2, (Rational[-4, 3] b^3) 
           Sin[\[Theta]]^2, (Rational[-2, 3] b^4) Sin[\[Theta]]^2}, -2, 3, 1]]}
      }], ")"}],
    MatrixForm[#]& ]}],
  SequenceForm["gdd = ", 
   MatrixForm[{{
      SeriesData[r, 
       DirectedInfinity[1], {1, (-2) m, a^2}, 0, 5, 1], 0, 0, 0}, {0, 
      SeriesData[r, 
       DirectedInfinity[
       1], {-1, (-2) 
        m, (a - 2 m) (a + 2 m), (4 m) (a^2 - 2 
         m^2), (-(a^2 - (2 a) m - 4 m^2)) (a^2 + (2 a) m - 4 m^2)}, 0, 5, 1], 
      0, 0}, {0, 0, 
      SeriesData[r, 
       DirectedInfinity[
       1], {-1, 2 b, (-2) b^2, Rational[4, 3] b^3, Rational[-2, 3] b^4}, -2, 
       3, 1], 0}, {0, 0, 0, 
      SeriesData[r, 
       DirectedInfinity[
       1], {-Sin[\[Theta]]^2, ((-2) b) Sin[\[Theta]]^2, ((-2) b^2) 
        Sin[\[Theta]]^2, (Rational[-4, 3] b^3) 
        Sin[\[Theta]]^2, (Rational[-2, 3] b^4) Sin[\[Theta]]^2}, -2, 3, 1]}}]],
  Editable->False]], "Print"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"\\!\\(ds\\^2\\) = \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     FractionBox[
      RowBox[{
       RowBox[{"-", 
        SuperscriptBox[
         RowBox[{"d", "[", "\[Theta]", "]"}], "2"]}], "-", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"d", "[", "\[CurlyPhi]", "]"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"]}]}], 
      SuperscriptBox[
       RowBox[{"(", 
        FractionBox["1", "r"], ")"}], "2"]], "+", 
     FractionBox[
      RowBox[{"2", " ", "b", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"d", "[", "\[Theta]", "]"}], "-", 
         RowBox[{
          RowBox[{"d", "[", "\[CurlyPhi]", "]"}], " ", 
          RowBox[{"Sin", "[", "\[Theta]", "]"}]}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"d", "[", "\[Theta]", "]"}], "+", 
         RowBox[{
          RowBox[{"d", "[", "\[CurlyPhi]", "]"}], " ", 
          RowBox[{"Sin", "[", "\[Theta]", "]"}]}]}], ")"}]}], 
      FractionBox["1", "r"]], "+", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        SuperscriptBox["dr", "2"]}], "+", 
       SuperscriptBox[
        RowBox[{"d", "[", "t", "]"}], "2"], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["b", "2"], " ", 
        SuperscriptBox[
         RowBox[{"d", "[", "\[Theta]", "]"}], "2"]}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["b", "2"], " ", 
        SuperscriptBox[
         RowBox[{"d", "[", "\[CurlyPhi]", "]"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"]}]}], ")"}], "-", 
     FractionBox[
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"3", " ", 
          SuperscriptBox["dr", "2"], " ", "m"}], "+", 
         RowBox[{"3", " ", "m", " ", 
          SuperscriptBox[
           RowBox[{"d", "[", "t", "]"}], "2"]}], "-", 
         RowBox[{"2", " ", 
          SuperscriptBox["b", "3"], " ", 
          SuperscriptBox[
           RowBox[{"d", "[", "\[Theta]", "]"}], "2"]}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["b", "3"], " ", 
          SuperscriptBox[
           RowBox[{"d", "[", "\[CurlyPhi]", "]"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"]}]}], ")"}]}], 
      RowBox[{"3", " ", "r"}]], "+", 
     RowBox[{
      FractionBox["1", "3"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"3", " ", 
         SuperscriptBox["a", "2"], " ", 
         SuperscriptBox["dr", "2"]}], "-", 
        RowBox[{"12", " ", 
         SuperscriptBox["dr", "2"], " ", 
         SuperscriptBox["m", "2"]}], "+", 
        RowBox[{"3", " ", 
         SuperscriptBox["a", "2"], " ", 
         SuperscriptBox[
          RowBox[{"d", "[", "t", "]"}], "2"]}], "-", 
        RowBox[{"2", " ", 
         SuperscriptBox["b", "4"], " ", 
         SuperscriptBox[
          RowBox[{"d", "[", "\[Theta]", "]"}], "2"]}], "-", 
        RowBox[{"2", " ", 
         SuperscriptBox["b", "4"], " ", 
         SuperscriptBox[
          RowBox[{"d", "[", "\[CurlyPhi]", "]"}], "2"], " ", 
         SuperscriptBox[
          RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"]}]}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        FractionBox["1", "r"], ")"}], "2"]}], "+", 
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", 
        FractionBox["1", "r"], "]"}], "3"],
      SeriesData[r, 
       DirectedInfinity[1], {}, -2, 3, 1]]}],
    SeriesData[r, 
     DirectedInfinity[
     1], {-d[\[Theta]]^2 - d[\[CurlyPhi]]^2 
      Sin[\[Theta]]^2, ((2 b) (d[\[Theta]] - d[\[CurlyPhi]] Sin[\[Theta]])) (
       d[\[Theta]] + d[\[CurlyPhi]] Sin[\[Theta]]), -dr^2 + d[t]^2 - (2 b^2) 
      d[\[Theta]]^2 - ((2 b^2) d[\[CurlyPhi]]^2) Sin[\[Theta]]^2, 
      Rational[-2, 3] ((3 dr^2) m + (3 m) d[t]^2 - (2 b^3) 
       d[\[Theta]]^2 + ((2 b^3) d[\[CurlyPhi]]^2) Sin[\[Theta]]^2), 
      Rational[1, 3] ((3 a^2) dr^2 - (12 dr^2) m^2 + (3 a^2) d[t]^2 - (2 b^4) 
       d[\[Theta]]^2 - ((2 b^4) d[\[CurlyPhi]]^2) Sin[\[Theta]]^2)}, -2, 3, 
     1]]}],
  SequenceForm["\!\(ds\^2\) = ", 
   SeriesData[r, 
    DirectedInfinity[
    1], {-d[\[Theta]]^2 - d[\[CurlyPhi]]^2 
     Sin[\[Theta]]^2, ((2 b) (d[\[Theta]] - d[\[CurlyPhi]] Sin[\[Theta]])) (
      d[\[Theta]] + d[\[CurlyPhi]] Sin[\[Theta]]), -dr^2 + d[t]^2 - (2 b^2) 
     d[\[Theta]]^2 - ((2 b^2) d[\[CurlyPhi]]^2) Sin[\[Theta]]^2, 
     Rational[-2, 3] ((3 dr^2) m + (3 m) d[t]^2 - (2 b^3) 
      d[\[Theta]]^2 + ((2 b^3) d[\[CurlyPhi]]^2) Sin[\[Theta]]^2), 
     Rational[1, 3] ((3 a^2) dr^2 - (12 dr^2) m^2 + (3 a^2) d[t]^2 - (2 b^4) 
      d[\[Theta]]^2 - ((2 b^4) d[\[CurlyPhi]]^2) Sin[\[Theta]]^2)}, -2, 3, 1]],
  Editable->False]], "Print"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"gUU = \"\>", "\[InvisibleSpace]", 
   TagBox[
    RowBox[{"(", GridBox[{
       {
        InterpretationBox[
         RowBox[{"1", "+", 
          FractionBox[
           RowBox[{"2", " ", "m"}], "r"], "-", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"a", "-", 
             RowBox[{"2", " ", "m"}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"a", "+", 
             RowBox[{"2", " ", "m"}]}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             FractionBox["1", "r"], ")"}], "2"]}], "+", 
          RowBox[{"4", " ", "m", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", 
              SuperscriptBox["a", "2"]}], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["m", "2"]}]}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             FractionBox["1", "r"], ")"}], "3"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["a", "2"], "-", 
             RowBox[{"2", " ", "a", " ", "m"}], "-", 
             RowBox[{"4", " ", 
              SuperscriptBox["m", "2"]}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["a", "2"], "+", 
             RowBox[{"2", " ", "a", " ", "m"}], "-", 
             RowBox[{"4", " ", 
              SuperscriptBox["m", "2"]}]}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             FractionBox["1", "r"], ")"}], "4"]}], "+", 
          InterpretationBox[
           SuperscriptBox[
            RowBox[{"O", "[", 
             FractionBox["1", "r"], "]"}], "5"],
           SeriesData[r, 
            DirectedInfinity[1], {}, 0, 5, 1]]}],
         SeriesData[r, 
          DirectedInfinity[1], {
          1, 2 m, (-(a - 2 m)) (a + 2 m), (4 m) (-a^2 + 2 m^2), (a^2 - (2 a) 
            m - 4 m^2) (a^2 + (2 a) m - 4 m^2)}, 0, 5, 1]], "0", "0", "0"},
       {"0", 
        InterpretationBox[
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          FractionBox[
           RowBox[{"2", " ", "m"}], "r"], "-", 
          RowBox[{
           SuperscriptBox["a", "2"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             FractionBox["1", "r"], ")"}], "2"]}], "+", 
          InterpretationBox[
           SuperscriptBox[
            RowBox[{"O", "[", 
             FractionBox["1", "r"], "]"}], "5"],
           SeriesData[r, 
            DirectedInfinity[1], {}, 0, 5, 1]]}],
         SeriesData[r, 
          DirectedInfinity[1], {-1, 2 m, -a^2}, 0, 5, 1]], "0", "0"},
       {"0", "0", 
        InterpretationBox[
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox[
            RowBox[{"(", 
             FractionBox["1", "r"], ")"}], "2"]}], "-", 
          RowBox[{"2", " ", "b", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             FractionBox["1", "r"], ")"}], "3"]}], "-", 
          RowBox[{"2", " ", 
           SuperscriptBox["b", "2"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             FractionBox["1", "r"], ")"}], "4"]}], "-", 
          RowBox[{
           FractionBox["4", "3"], " ", 
           SuperscriptBox["b", "3"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             FractionBox["1", "r"], ")"}], "5"]}], "-", 
          RowBox[{
           FractionBox["2", "3"], " ", 
           SuperscriptBox["b", "4"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             FractionBox["1", "r"], ")"}], "6"]}], "+", 
          InterpretationBox[
           SuperscriptBox[
            RowBox[{"O", "[", 
             FractionBox["1", "r"], "]"}], "7"],
           SeriesData[r, 
            DirectedInfinity[1], {}, 2, 7, 1]]}],
         SeriesData[r, 
          DirectedInfinity[
          1], {-1, (-2) b, (-2) b^2, Rational[-4, 3] b^3, Rational[-2, 3] 
           b^4}, 2, 7, 1]], "0"},
       {"0", "0", "0", 
        InterpretationBox[
         RowBox[{
          RowBox[{"-", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"Csc", "[", "\[Theta]", "]"}], "2"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              FractionBox["1", "r"], ")"}], "2"]}]}], "+", 
          RowBox[{"2", " ", "b", " ", 
           SuperscriptBox[
            RowBox[{"Csc", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             FractionBox["1", "r"], ")"}], "3"]}], "-", 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["b", "2"], " ", 
             SuperscriptBox[
              RowBox[{"Csc", "[", "\[Theta]", "]"}], "2"]}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             FractionBox["1", "r"], ")"}], "4"]}], "+", 
          RowBox[{
           FractionBox["4", "3"], " ", 
           SuperscriptBox["b", "3"], " ", 
           SuperscriptBox[
            RowBox[{"Csc", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             FractionBox["1", "r"], ")"}], "5"]}], "-", 
          RowBox[{
           FractionBox["2", "3"], " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["b", "4"], " ", 
             SuperscriptBox[
              RowBox[{"Csc", "[", "\[Theta]", "]"}], "2"]}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             FractionBox["1", "r"], ")"}], "6"]}], "+", 
          InterpretationBox[
           SuperscriptBox[
            RowBox[{"O", "[", 
             FractionBox["1", "r"], "]"}], "7"],
           SeriesData[r, 
            DirectedInfinity[1], {}, 2, 7, 1]]}],
         SeriesData[r, 
          DirectedInfinity[
          1], {-Csc[\[Theta]]^2, (2 b) Csc[\[Theta]]^2, ((-2) b^2) 
           Csc[\[Theta]]^2, (Rational[4, 3] b^3) 
           Csc[\[Theta]]^2, (Rational[-2, 3] b^4) Csc[\[Theta]]^2}, 2, 7, 
          1]]}
      }], ")"}],
    MatrixForm[#]& ]}],
  SequenceForm["gUU = ", 
   MatrixForm[{{
      SeriesData[r, 
       DirectedInfinity[1], {
       1, 2 m, (-(a - 2 m)) (a + 2 m), (4 m) (-a^2 + 2 m^2), (a^2 - (2 a) m - 
         4 m^2) (a^2 + (2 a) m - 4 m^2)}, 0, 5, 1], 0, 0, 0}, {0, 
      SeriesData[r, 
       DirectedInfinity[1], {-1, 2 m, -a^2}, 0, 5, 1], 0, 0}, {0, 0, 
      SeriesData[r, 
       DirectedInfinity[
       1], {-1, (-2) b, (-2) b^2, Rational[-4, 3] b^3, Rational[-2, 3] b^4}, 
       2, 7, 1], 0}, {0, 0, 0, 
      SeriesData[r, 
       DirectedInfinity[
       1], {-Csc[\[Theta]]^2, (2 b) Csc[\[Theta]]^2, ((-2) b^2) 
        Csc[\[Theta]]^2, (Rational[4, 3] b^3) 
        Csc[\[Theta]]^2, (Rational[-2, 3] b^4) Csc[\[Theta]]^2}, 2, 7, 1]}}]],
  
  Editable->False]], "Print"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"gUU computed in \"\>", "\[InvisibleSpace]", 
   "0.516666666666651508`", "\[InvisibleSpace]", "\<\" sec\"\>"}],
  SequenceForm["gUU computed in ", 0.5166666666666515, " sec"],
  Editable->False]], "Print"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Gamma computed in \"\>", "\[InvisibleSpace]", 
   "0.166666666666685614`", "\[InvisibleSpace]", "\<\" sec\"\>"}],
  SequenceForm["Gamma computed in ", 0.16666666666668561`, " sec"],
  Editable->False]], "Print"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Riemann(dddd) computed in \"\>", "\[InvisibleSpace]", 
   "0.266666666666651508`", "\[InvisibleSpace]", "\<\" sec\"\>"}],
  SequenceForm["Riemann(dddd) computed in ", 0.2666666666666515, " sec"],
  Editable->False]], "Print"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Riemann(Uddd) computed in \"\>", "\[InvisibleSpace]", 
   "0.333333333333314385`", "\[InvisibleSpace]", "\<\" sec\"\>"}],
  SequenceForm["Riemann(Uddd) computed in ", 0.3333333333333144, " sec"],
  Editable->False]], "Print"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ricci computed in \"\>", "\[InvisibleSpace]", 
   "0.0333333333333598602`", "\[InvisibleSpace]", "\<\" sec\"\>"}],
  SequenceForm["Ricci computed in ", 0.03333333333335986, " sec"],
  Editable->False]], "Print"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Weyl computed in \"\>", "\[InvisibleSpace]", 
   "0.399999999999977262`", "\[InvisibleSpace]", "\<\" sec\"\>"}],
  SequenceForm["Weyl computed in ", 0.39999999999997726`, " sec"],
  Editable->False]], "Print"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Einstein computed in \"\>", "\[InvisibleSpace]", 
   "0.0166666666666515084`", "\[InvisibleSpace]", "\<\" sec\"\>"}],
  SequenceForm["Einstein computed in ", 0.01666666666665151, " sec"],
  Editable->False]], "Print"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData["Rdd"], "Input"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     InterpretationBox[
      RowBox[{
       RowBox[{
        SuperscriptBox["a", "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          FractionBox["1", "r"], ")"}], "4"]}], "+", 
       InterpretationBox[
        SuperscriptBox[
         RowBox[{"O", "[", 
          FractionBox["1", "r"], "]"}], "5"],
        SeriesData[r, 
         DirectedInfinity[1], {}, 4, 5, 1]]}],
      SeriesData[r, 
       DirectedInfinity[1], {a^2}, 4, 5, 1]], ",", 
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", 
        FractionBox["1", "r"], "]"}], "6"],
      SeriesData[r, 
       DirectedInfinity[1], {}, 6, 6, 1]], ",", 
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", 
        FractionBox["1", "r"], "]"}], "5"],
      SeriesData[r, 
       DirectedInfinity[1], {}, 5, 5, 1]], ",", 
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", 
        FractionBox["1", "r"], "]"}], "5"],
      SeriesData[r, 
       DirectedInfinity[1], {}, 5, 5, 1]]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", 
        FractionBox["1", "r"], "]"}], "6"],
      SeriesData[r, 
       DirectedInfinity[1], {}, 6, 6, 1]], ",", 
     InterpretationBox[
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["a", "2"]}], "-", 
          RowBox[{"2", " ", 
           SuperscriptBox["b", "2"]}]}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          FractionBox["1", "r"], ")"}], "4"]}], "+", 
       InterpretationBox[
        SuperscriptBox[
         RowBox[{"O", "[", 
          FractionBox["1", "r"], "]"}], "5"],
        SeriesData[r, 
         DirectedInfinity[1], {}, 4, 5, 1]]}],
      SeriesData[r, 
       DirectedInfinity[1], {-a^2 - 2 b^2}, 4, 5, 1]], ",", 
     InterpretationBox[
      RowBox[{
       RowBox[{"2", " ", "b", " ", 
        RowBox[{"Cot", "[", "\[Theta]", "]"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          FractionBox["1", "r"], ")"}], "2"]}], "+", 
       InterpretationBox[
        SuperscriptBox[
         RowBox[{"O", "[", 
          FractionBox["1", "r"], "]"}], "6"],
        SeriesData[r, 
         DirectedInfinity[1], {}, 2, 6, 1]]}],
      SeriesData[r, 
       DirectedInfinity[1], {(2 b) Cot[\[Theta]]}, 2, 6, 1]], ",", 
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", 
        FractionBox["1", "r"], "]"}], "6"],
      SeriesData[r, 
       DirectedInfinity[1], {}, 6, 6, 1]]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", 
        FractionBox["1", "r"], "]"}], "5"],
      SeriesData[r, 
       DirectedInfinity[1], {}, 5, 5, 1]], ",", 
     InterpretationBox[
      RowBox[{
       RowBox[{"2", " ", "b", " ", 
        RowBox[{"Cot", "[", "\[Theta]", "]"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          FractionBox["1", "r"], ")"}], "2"]}], "+", 
       InterpretationBox[
        SuperscriptBox[
         RowBox[{"O", "[", 
          FractionBox["1", "r"], "]"}], "6"],
        SeriesData[r, 
         DirectedInfinity[1], {}, 2, 6, 1]]}],
      SeriesData[r, 
       DirectedInfinity[1], {(2 b) Cot[\[Theta]]}, 2, 6, 1]], ",", 
     InterpretationBox[
      RowBox[{
       FractionBox[
        RowBox[{"2", " ", "b"}], "r"], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["a", "2"], "-", 
          RowBox[{"2", " ", 
           SuperscriptBox["b", "2"]}], "-", 
          RowBox[{"2", " ", "b", " ", "m"}]}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          FractionBox["1", "r"], ")"}], "2"]}], "+", 
       InterpretationBox[
        SuperscriptBox[
         RowBox[{"O", "[", 
          FractionBox["1", "r"], "]"}], "3"],
        SeriesData[r, 
         DirectedInfinity[1], {}, 1, 3, 1]]}],
      SeriesData[r, 
       DirectedInfinity[1], {2 b, a^2 - 2 b^2 - (2 b) m}, 1, 3, 1]], ",", 
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", 
        FractionBox["1", "r"], "]"}], "5"],
      SeriesData[r, 
       DirectedInfinity[1], {}, 5, 5, 1]]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", 
        FractionBox["1", "r"], "]"}], "5"],
      SeriesData[r, 
       DirectedInfinity[1], {}, 5, 5, 1]], ",", 
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", 
        FractionBox["1", "r"], "]"}], "6"],
      SeriesData[r, 
       DirectedInfinity[1], {}, 6, 6, 1]], ",", 
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", 
        FractionBox["1", "r"], "]"}], "5"],
      SeriesData[r, 
       DirectedInfinity[1], {}, 5, 5, 1]], ",", 
     InterpretationBox[
      RowBox[{
       FractionBox[
        RowBox[{"2", " ", "b", " ", 
         SuperscriptBox[
          RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"]}], "r"], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["a", "2"], "+", 
          RowBox[{"6", " ", 
           SuperscriptBox["b", "2"]}], "+", 
          RowBox[{"2", " ", "b", " ", "m"}]}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          FractionBox["1", "r"], ")"}], "2"]}], "+", 
       InterpretationBox[
        SuperscriptBox[
         RowBox[{"O", "[", 
          FractionBox["1", "r"], "]"}], "3"],
        SeriesData[r, 
         DirectedInfinity[1], {}, 1, 3, 1]]}],
      SeriesData[r, 
       DirectedInfinity[
       1], {(2 b) Sin[\[Theta]]^2, (a^2 + 6 b^2 + (2 b) m) Sin[\[Theta]]^2}, 
       1, 3, 1]]}], "}"}]}], "}"}]], "Output"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 Cell[BoxData[
  TagBox["",
   DisplayForm]]],
 Cell[BoxData[
  TagBox["",
   DisplayForm]]],
 "\t",
 "However, if the coframe (which depends on ",
 StyleBox["d[x]",
  FontFamily->"Courier"],
 ") is to be expanded with respect to the coordinate x, the user must \
introduce the symbol ",
 StyleBox["dx",
  FontFamily->"Courier"],
 " for ",
 StyleBox["d[x]",
  FontFamily->"Courier"],
 StyleBox["before",
  FontSlant->"Italic"],
 " expanding the coframe. This is achieved with the following commands (where \
",
 StyleBox["x",
  FontFamily->"Courier"],
 " is the symbol for the expansion coordinate) :"
}], "Text",
 FontSize->16],

Cell[BoxData[
 RowBox[{
  RowBox[{"DeclareForms", "[", 
   RowBox[{"1", ",", "dx"}], "]"}], ";", 
  RowBox[{
   RowBox[{"d", "[", "x", "]"}], "=", "dx"}], ";", 
  RowBox[{
   RowBox[{"d", "[", "dx", "]"}], "=", "0"}], ";"}]], "Input"],

Cell[TextData[{
 " \tThen ",
 StyleBox["Series",
  FontFamily->"Courier"],
 " does not expand ",
 StyleBox["d[x]",
  FontFamily->"Courier"],
 " (= ",
 StyleBox["dx",
  FontFamily->"Courier"],
 "):"
}], "Text",
 FontSize->16],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Series", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"d", "[", "x", "]"}], "/", 
    RowBox[{"(", 
     RowBox[{"1", "-", "x"}], ")"}]}], ",", 
   RowBox[{"{", 
    RowBox[{"x", ",", "0", ",", "2"}], "}"}]}], "]"}]], "Input"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"dx", "+", 
   RowBox[{"dx", " ", "x"}], "+", 
   RowBox[{"dx", " ", 
    SuperscriptBox["x", "2"]}], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "x", "]"}], "3"],
    SeriesData[x, 0, {}, 0, 3, 1]]}],
  SeriesData[x, 0, {dx, dx, dx}, 0, 3, 1]]], "Output"]
}, Open  ]],

Cell[TextData[{
 " \tAnd ",
 StyleBox["dx",
  FontFamily->"Courier"],
 " is treated correctly as a closed 1-form:  "
}], "Text",
 FontSize->16],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"d", "[", "%", "]"}]], "Input"],

Cell[BoxData[
 InterpretationBox[
  SuperscriptBox[
   RowBox[{"O", "[", "x", "]"}], "2"],
  SeriesData[x, 0, {}, 2, 2, 1]]], "Output"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"%%", "\[Wedge]", "%%"}]], "Input"],

Cell[BoxData[
 InterpretationBox[
  SuperscriptBox[
   RowBox[{"O", "[", "x", "]"}], "3"],
  SeriesData[x, 0, {}, 3, 3, 1]]], "Output"]
}, Open  ]]
}, Open  ]],

Cell[TextData[{
 Cell[BoxData[
  TagBox["",
   DisplayForm]]],
 Cell[BoxData[
  TagBox["",
   DisplayForm]]],
 "\tIf repeated calculations (for different orders) are to be performed, the \
differentials of the coordinates ",
 "(and of the symbol dx) must be cleared before each new calculation",
 " - see \"",
 ButtonBox["Note on repeated frame calculations",
  BaseStyle->"Hyperlink",
  ButtonData:>"sec 5"],
 "\" in section 5.1."
}], "Text",
 FontSize->16],

Cell[CellGroupData[{

Cell["\<\
\t\[FilledSmallSquare]   Example 11: Example 10 in an orthonormal frame \
\>", "Text",
 FontSize->16,
 FontWeight->"Bold",
 FontColor->RGBColor[0, 0, 1]],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"d", "[", "m", "]"}], "=", "0"}], ";", 
  RowBox[{
   RowBox[{"d", "[", "a", "]"}], "=", "0"}], ";", 
  RowBox[{
   RowBox[{"d", "[", "b", "]"}], "=", "0"}], ";"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"DeclareForms", "[", 
   RowBox[{"1", ",", "dr"}], "]"}], ";", 
  RowBox[{
   RowBox[{"d", "[", "r", "]"}], "=", "dr"}], ";", 
  RowBox[{
   RowBox[{"d", "[", "dr", "]"}], "=", "0"}], ";"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"ONframe", "=", 
   RowBox[{"PowerExpand", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{"Sqrt", "[", 
        RowBox[{"A", "[", "r", "]"}], "]"}], 
       RowBox[{"d", "[", "t", "]"}]}], ",", 
      RowBox[{
       RowBox[{"d", "[", "r", "]"}], "/", 
       RowBox[{"Sqrt", "[", 
        RowBox[{"A", "[", "r", "]"}], "]"}]}], ",", 
      RowBox[{"r", " ", 
       RowBox[{
        RowBox[{"d", "[", "\[Theta]", "]"}], "/", 
        RowBox[{"Sqrt", "[", 
         RowBox[{"B", "[", "r", "]"}], "]"}]}]}], ",", 
      RowBox[{"r", " ", 
       RowBox[{"Sin", "[", "\[Theta]", "]"}], 
       RowBox[{"Sqrt", "[", 
        RowBox[{"B", "[", "r", "]"}], "]"}], 
       RowBox[{"d", "[", "\[CurlyPhi]", "]"}]}]}], "}"}], "]"}]}], 
  ";"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"gON", "=", 
   RowBox[{"DiagonalMatrix", "[", 
    RowBox[{"{", 
     RowBox[{"1", ",", 
      RowBox[{"-", "1"}], ",", 
      RowBox[{"-", "1"}], ",", 
      RowBox[{"-", "1"}]}], "}"}], "]"}]}], ";"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"ONfrSer", "[", "n_", "]"}], ":=", 
  RowBox[{"FacSimp", "[", 
   RowBox[{"Series", "[", 
    RowBox[{"ONframe", ",", 
     RowBox[{"{", 
      RowBox[{"r", ",", "Infinity", ",", "n"}], "}"}]}], "]"}], 
   "]"}]}]], "Input"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"*", 
    StyleBox[" ",
     FontColor->RGBColor[0, 0, 1]], 
    StyleBox["Order",
     FontColor->RGBColor[0, 0, 1]], 
    StyleBox[" ",
     FontColor->RGBColor[0, 0, 1]], 
    StyleBox["4",
     FontColor->RGBColor[0, 0, 1]]}], " ", "**)"}], 
  RowBox[{
   RowBox[{"RGtensors", "[", 
    RowBox[{"gON", ",", "xCoord", ",", 
     RowBox[{"ONfrSer", "[", "4", "]"}]}], "]"}], ";"}]}]], "Input"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"d[coframe] computed in \"\>", "\[InvisibleSpace]", 
   "0.866666666666617402`", "\[InvisibleSpace]", "\<\" sec\"\>"}],
  SequenceForm["d[coframe] computed in ", 0.8666666666666174, " sec"],
  Editable->False]], "Print"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"gdd = \"\>", "\[InvisibleSpace]", 
   TagBox[
    RowBox[{"(", GridBox[{
       {"1", "0", "0", "0"},
       {"0", 
        RowBox[{"-", "1"}], "0", "0"},
       {"0", "0", 
        RowBox[{"-", "1"}], "0"},
       {"0", "0", "0", 
        RowBox[{"-", "1"}]}
      }], ")"}],
    MatrixForm[#]& ]}],
  SequenceForm["gdd = ", 
   MatrixForm[{{1, 0, 0, 0}, {0, -1, 0, 0}, {0, 0, -1, 0}, {0, 0, 0, -1}}]],
  Editable->False]], "Print"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"\\!\\(ds\\^2\\) = \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox[
        RowBox[{"e", "[", "1", "]"}], "2"], "-", 
       SuperscriptBox[
        RowBox[{"e", "[", "2", "]"}], "2"], "-", 
       SuperscriptBox[
        RowBox[{"e", "[", "3", "]"}], "2"], "-", 
       SuperscriptBox[
        RowBox[{"e", "[", "4", "]"}], "2"]}], ")"}], "+", 
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", 
        FractionBox["1", "r"], "]"}], "4"],
      SeriesData[r, 
       DirectedInfinity[1], {}, 0, 4, 1]]}],
    SeriesData[r, 
     DirectedInfinity[1], {e[1]^2 - e[2]^2 - e[3]^2 - e[4]^2}, 0, 4, 1]]}],
  SequenceForm["\!\(ds\^2\) = ", 
   SeriesData[r, 
    DirectedInfinity[1], {e[1]^2 - e[2]^2 - e[3]^2 - e[4]^2}, 0, 4, 1]],
  Editable->False]], "Print"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"gUU = \"\>", "\[InvisibleSpace]", 
   TagBox[
    RowBox[{"(", GridBox[{
       {"1", "0", "0", "0"},
       {"0", 
        RowBox[{"-", "1"}], "0", "0"},
       {"0", "0", 
        RowBox[{"-", "1"}], "0"},
       {"0", "0", "0", 
        RowBox[{"-", "1"}]}
      }], ")"}],
    MatrixForm[#]& ]}],
  SequenceForm["gUU = ", 
   MatrixForm[{{1, 0, 0, 0}, {0, -1, 0, 0}, {0, 0, -1, 0}, {0, 0, 0, -1}}]],
  Editable->False]], "Print"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"gUU computed in \"\>", "\[InvisibleSpace]", 
   "0.0500000000000113686`", "\[InvisibleSpace]", "\<\" sec\"\>"}],
  SequenceForm["gUU computed in ", 0.05000000000001137, " sec"],
  Editable->False]], "Print"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Gamma computed in \"\>", "\[InvisibleSpace]", "0.25`", 
   "\[InvisibleSpace]", "\<\" sec\"\>"}],
  SequenceForm["Gamma computed in ", 0.25, " sec"],
  Editable->False]], "Print"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Riemann(dddd) computed in \"\>", "\[InvisibleSpace]", 
   "0.28333333333335986`", "\[InvisibleSpace]", "\<\" sec\"\>"}],
  SequenceForm["Riemann(dddd) computed in ", 0.28333333333335986`, " sec"],
  Editable->False]], "Print"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Riemann(Uddd) computed in \"\>", "\[InvisibleSpace]", 
   "0.149999999999977262`", "\[InvisibleSpace]", "\<\" sec\"\>"}],
  SequenceForm["Riemann(Uddd) computed in ", 0.14999999999997726`, " sec"],
  Editable->False]], "Print"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ricci computed in \"\>", "\[InvisibleSpace]", 
   "0.0166666666667083518`", "\[InvisibleSpace]", "\<\" sec\"\>"}],
  SequenceForm["Ricci computed in ", 0.016666666666708352`, " sec"],
  Editable->False]], "Print"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Weyl computed in \"\>", "\[InvisibleSpace]", 
   "0.216666666666640139`", "\[InvisibleSpace]", "\<\" sec\"\>"}],
  SequenceForm["Weyl computed in ", 0.21666666666664014`, " sec"],
  Editable->False]], "Print"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Einstein computed in \"\>", "\[InvisibleSpace]", "0.`", 
   "\[InvisibleSpace]", "\<\" sec\"\>"}],
  SequenceForm["Einstein computed in ", 0., " sec"],
  Editable->False]], "Print"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData["Rdd"], "Input"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", 
        FractionBox["1", "r"], "]"}], "4"],
      SeriesData[r, 
       DirectedInfinity[1], {}, 4, 4, 1]], ",", 
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", 
        FractionBox["1", "r"], "]"}], "5"],
      SeriesData[r, 
       DirectedInfinity[1], {}, 5, 5, 1]], ",", 
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", 
        FractionBox["1", "r"], "]"}], "5"],
      SeriesData[r, 
       DirectedInfinity[1], {}, 5, 5, 1]], ",", 
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", 
        FractionBox["1", "r"], "]"}], "5"],
      SeriesData[r, 
       DirectedInfinity[1], {}, 5, 5, 1]]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", 
        FractionBox["1", "r"], "]"}], "5"],
      SeriesData[r, 
       DirectedInfinity[1], {}, 5, 5, 1]], ",", 
     InterpretationBox[
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["a", "2"]}], "-", 
          RowBox[{"2", " ", 
           SuperscriptBox["b", "2"]}]}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          FractionBox["1", "r"], ")"}], "4"]}], "+", 
       InterpretationBox[
        SuperscriptBox[
         RowBox[{"O", "[", 
          FractionBox["1", "r"], "]"}], "5"],
        SeriesData[r, 
         DirectedInfinity[1], {}, 4, 5, 1]]}],
      SeriesData[r, 
       DirectedInfinity[1], {-a^2 - 2 b^2}, 4, 5, 1]], ",", 
     InterpretationBox[
      RowBox[{
       RowBox[{"2", " ", "b", " ", 
        RowBox[{"Cot", "[", "\[Theta]", "]"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          FractionBox["1", "r"], ")"}], "3"]}], "+", 
       InterpretationBox[
        SuperscriptBox[
         RowBox[{"O", "[", 
          FractionBox["1", "r"], "]"}], "4"],
        SeriesData[r, 
         DirectedInfinity[1], {}, 3, 4, 1]]}],
      SeriesData[r, 
       DirectedInfinity[1], {(2 b) Cot[\[Theta]]}, 3, 4, 1]], ",", 
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", 
        FractionBox["1", "r"], "]"}], "4"],
      SeriesData[r, 
       DirectedInfinity[1], {}, 4, 4, 1]]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", 
        FractionBox["1", "r"], "]"}], "5"],
      SeriesData[r, 
       DirectedInfinity[1], {}, 5, 5, 1]], ",", 
     InterpretationBox[
      RowBox[{
       RowBox[{"2", " ", "b", " ", 
        RowBox[{"Cot", "[", "\[Theta]", "]"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          FractionBox["1", "r"], ")"}], "3"]}], "+", 
       InterpretationBox[
        SuperscriptBox[
         RowBox[{"O", "[", 
          FractionBox["1", "r"], "]"}], "4"],
        SeriesData[r, 
         DirectedInfinity[1], {}, 3, 4, 1]]}],
      SeriesData[r, 
       DirectedInfinity[1], {(2 b) Cot[\[Theta]]}, 3, 4, 1]], ",", 
     InterpretationBox[
      RowBox[{
       RowBox[{"2", " ", "b", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          FractionBox["1", "r"], ")"}], "3"]}], "+", 
       InterpretationBox[
        SuperscriptBox[
         RowBox[{"O", "[", 
          FractionBox["1", "r"], "]"}], "4"],
        SeriesData[r, 
         DirectedInfinity[1], {}, 3, 4, 1]]}],
      SeriesData[r, 
       DirectedInfinity[1], {2 b}, 3, 4, 1]], ",", 
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", 
        FractionBox["1", "r"], "]"}], "4"],
      SeriesData[r, 
       DirectedInfinity[1], {}, 4, 4, 1]]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", 
        FractionBox["1", "r"], "]"}], "5"],
      SeriesData[r, 
       DirectedInfinity[1], {}, 5, 5, 1]], ",", 
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", 
        FractionBox["1", "r"], "]"}], "4"],
      SeriesData[r, 
       DirectedInfinity[1], {}, 4, 4, 1]], ",", 
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", 
        FractionBox["1", "r"], "]"}], "4"],
      SeriesData[r, 
       DirectedInfinity[1], {}, 4, 4, 1]], ",", 
     InterpretationBox[
      RowBox[{
       RowBox[{"2", " ", "b", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          FractionBox["1", "r"], ")"}], "3"]}], "+", 
       InterpretationBox[
        SuperscriptBox[
         RowBox[{"O", "[", 
          FractionBox["1", "r"], "]"}], "4"],
        SeriesData[r, 
         DirectedInfinity[1], {}, 3, 4, 1]]}],
      SeriesData[r, 
       DirectedInfinity[1], {2 b}, 3, 4, 1]]}], "}"}]}], "}"}]], "Output"]
}, Open  ]],

Cell["\<\

\
\>", "Text"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"d", "[", "t", "]"}], "=."}], ";", 
  RowBox[{
   RowBox[{"d", "[", "r", "]"}], "=."}], ";", 
  RowBox[{
   RowBox[{"d", "[", "\[Theta]", "]"}], "=."}], ";", 
  RowBox[{
   RowBox[{"d", "[", "\[CurlyPhi]", "]"}], "=."}], ";", 
  RowBox[{"dr", "=."}], ";"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"d", "[", "r", "]"}], "=", "dr"}], ";"}]], "Input"],

Cell[TextData[{
 Cell[BoxData[
  TagBox["",
   DisplayForm]]],
 Cell[BoxData[
  TagBox["",
   DisplayForm]]],
 "\tNote that, after clearing the values of the differentials, ",
 StyleBox["d[r]",
  FontFamily->"Courier"],
 " must again be set equal to ",
 StyleBox["dr",
  FontFamily->"Courier"]
}], "Text",
 FontSize->16,
 FontColor->RGBColor[0, 0, 1]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"*", 
    StyleBox[" ",
     FontColor->RGBColor[0, 0, 1]], 
    StyleBox["Order",
     FontColor->RGBColor[0, 0, 1]], 
    StyleBox[" ",
     FontColor->RGBColor[0, 0, 1]], 
    StyleBox["5",
     FontColor->RGBColor[0, 0, 1]]}], " ", "**)"}], 
  RowBox[{
   RowBox[{"RGtensors", "[", 
    RowBox[{"gON", ",", "xCoord", ",", 
     RowBox[{"ONfrSer", "[", "5", "]"}]}], "]"}], ";"}]}]], "Input"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"d[coframe] computed in \"\>", "\[InvisibleSpace]", 
   "1.43333333333333712`", "\[InvisibleSpace]", "\<\" sec\"\>"}],
  SequenceForm["d[coframe] computed in ", 1.4333333333333371`, " sec"],
  Editable->False]], "Print"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"gdd = \"\>", "\[InvisibleSpace]", 
   TagBox[
    RowBox[{"(", GridBox[{
       {"1", "0", "0", "0"},
       {"0", 
        RowBox[{"-", "1"}], "0", "0"},
       {"0", "0", 
        RowBox[{"-", "1"}], "0"},
       {"0", "0", "0", 
        RowBox[{"-", "1"}]}
      }], ")"}],
    MatrixForm[#]& ]}],
  SequenceForm["gdd = ", 
   MatrixForm[{{1, 0, 0, 0}, {0, -1, 0, 0}, {0, 0, -1, 0}, {0, 0, 0, -1}}]],
  Editable->False]], "Print"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"\\!\\(ds\\^2\\) = \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox[
        RowBox[{"e", "[", "1", "]"}], "2"], "-", 
       SuperscriptBox[
        RowBox[{"e", "[", "2", "]"}], "2"], "-", 
       SuperscriptBox[
        RowBox[{"e", "[", "3", "]"}], "2"], "-", 
       SuperscriptBox[
        RowBox[{"e", "[", "4", "]"}], "2"]}], ")"}], "+", 
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", 
        FractionBox["1", "r"], "]"}], "5"],
      SeriesData[r, 
       DirectedInfinity[1], {}, 0, 5, 1]]}],
    SeriesData[r, 
     DirectedInfinity[1], {e[1]^2 - e[2]^2 - e[3]^2 - e[4]^2}, 0, 5, 1]]}],
  SequenceForm["\!\(ds\^2\) = ", 
   SeriesData[r, 
    DirectedInfinity[1], {e[1]^2 - e[2]^2 - e[3]^2 - e[4]^2}, 0, 5, 1]],
  Editable->False]], "Print"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"gUU = \"\>", "\[InvisibleSpace]", 
   TagBox[
    RowBox[{"(", GridBox[{
       {"1", "0", "0", "0"},
       {"0", 
        RowBox[{"-", "1"}], "0", "0"},
       {"0", "0", 
        RowBox[{"-", "1"}], "0"},
       {"0", "0", "0", 
        RowBox[{"-", "1"}]}
      }], ")"}],
    MatrixForm[#]& ]}],
  SequenceForm["gUU = ", 
   MatrixForm[{{1, 0, 0, 0}, {0, -1, 0, 0}, {0, 0, -1, 0}, {0, 0, 0, -1}}]],
  Editable->False]], "Print"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"gUU computed in \"\>", "\[InvisibleSpace]", 
   "0.0333333333333030168`", "\[InvisibleSpace]", "\<\" sec\"\>"}],
  SequenceForm["gUU computed in ", 0.03333333333330302, " sec"],
  Editable->False]], "Print"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Gamma computed in \"\>", "\[InvisibleSpace]", 
   "0.266666666666651508`", "\[InvisibleSpace]", "\<\" sec\"\>"}],
  SequenceForm["Gamma computed in ", 0.2666666666666515, " sec"],
  Editable->False]], "Print"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Riemann(dddd) computed in \"\>", "\[InvisibleSpace]", 
   "0.350000000000022737`", "\[InvisibleSpace]", "\<\" sec\"\>"}],
  SequenceForm["Riemann(dddd) computed in ", 0.35000000000002274`, " sec"],
  Editable->False]], "Print"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Riemann(Uddd) computed in \"\>", "\[InvisibleSpace]", 
   "0.183333333333337122`", "\[InvisibleSpace]", "\<\" sec\"\>"}],
  SequenceForm["Riemann(Uddd) computed in ", 0.18333333333333712`, " sec"],
  Editable->False]], "Print"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ricci computed in \"\>", "\[InvisibleSpace]", 
   "0.0333333333333030168`", "\[InvisibleSpace]", "\<\" sec\"\>"}],
  SequenceForm["Ricci computed in ", 0.03333333333330302, " sec"],
  Editable->False]], "Print"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Weyl computed in \"\>", "\[InvisibleSpace]", 
   "0.266666666666651508`", "\[InvisibleSpace]", "\<\" sec\"\>"}],
  SequenceForm["Weyl computed in ", 0.2666666666666515, " sec"],
  Editable->False]], "Print"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Einstein computed in \"\>", "\[InvisibleSpace]", 
   "0.0166666666666515084`", "\[InvisibleSpace]", "\<\" sec\"\>"}],
  SequenceForm["Einstein computed in ", 0.01666666666665151, " sec"],
  Editable->False]], "Print"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData["Rdd"], "Input"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     InterpretationBox[
      RowBox[{
       RowBox[{
        SuperscriptBox["a", "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          FractionBox["1", "r"], ")"}], "4"]}], "+", 
       InterpretationBox[
        SuperscriptBox[
         RowBox[{"O", "[", 
          FractionBox["1", "r"], "]"}], "5"],
        SeriesData[r, 
         DirectedInfinity[1], {}, 4, 5, 1]]}],
      SeriesData[r, 
       DirectedInfinity[1], {a^2}, 4, 5, 1]], ",", 
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", 
        FractionBox["1", "r"], "]"}], "6"],
      SeriesData[r, 
       DirectedInfinity[1], {}, 6, 6, 1]], ",", 
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", 
        FractionBox["1", "r"], "]"}], "6"],
      SeriesData[r, 
       DirectedInfinity[1], {}, 6, 6, 1]], ",", 
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", 
        FractionBox["1", "r"], "]"}], "6"],
      SeriesData[r, 
       DirectedInfinity[1], {}, 6, 6, 1]]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", 
        FractionBox["1", "r"], "]"}], "6"],
      SeriesData[r, 
       DirectedInfinity[1], {}, 6, 6, 1]], ",", 
     InterpretationBox[
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["a", "2"]}], "-", 
          RowBox[{"2", " ", 
           SuperscriptBox["b", "2"]}]}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          FractionBox["1", "r"], ")"}], "4"]}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["b", "2"], " ", "m", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          FractionBox["1", "r"], ")"}], "5"]}], "+", 
       InterpretationBox[
        SuperscriptBox[
         RowBox[{"O", "[", 
          FractionBox["1", "r"], "]"}], "6"],
        SeriesData[r, 
         DirectedInfinity[1], {}, 4, 6, 1]]}],
      SeriesData[r, 
       DirectedInfinity[1], {-a^2 - 2 b^2, (4 b^2) m}, 4, 6, 1]], ",", 
     InterpretationBox[
      RowBox[{
       RowBox[{"2", " ", "b", " ", 
        RowBox[{"Cot", "[", "\[Theta]", "]"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          FractionBox["1", "r"], ")"}], "3"]}], "+", 
       RowBox[{"2", " ", "b", " ", 
        RowBox[{"(", 
         RowBox[{"b", "-", "m"}], ")"}], " ", 
        RowBox[{"Cot", "[", "\[Theta]", "]"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          FractionBox["1", "r"], ")"}], "4"]}], "+", 
       InterpretationBox[
        SuperscriptBox[
         RowBox[{"O", "[", 
          FractionBox["1", "r"], "]"}], "5"],
        SeriesData[r, 
         DirectedInfinity[1], {}, 3, 5, 1]]}],
      SeriesData[r, 
       DirectedInfinity[
       1], {(2 b) Cot[\[Theta]], ((2 b) (b - m)) Cot[\[Theta]]}, 3, 5, 1]], 
     ",", 
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", 
        FractionBox["1", "r"], "]"}], "5"],
      SeriesData[r, 
       DirectedInfinity[1], {}, 5, 5, 1]]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", 
        FractionBox["1", "r"], "]"}], "6"],
      SeriesData[r, 
       DirectedInfinity[1], {}, 6, 6, 1]], ",", 
     InterpretationBox[
      RowBox[{
       RowBox[{"2", " ", "b", " ", 
        RowBox[{"Cot", "[", "\[Theta]", "]"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          FractionBox["1", "r"], ")"}], "3"]}], "+", 
       RowBox[{"2", " ", "b", " ", 
        RowBox[{"(", 
         RowBox[{"b", "-", "m"}], ")"}], " ", 
        RowBox[{"Cot", "[", "\[Theta]", "]"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          FractionBox["1", "r"], ")"}], "4"]}], "+", 
       InterpretationBox[
        SuperscriptBox[
         RowBox[{"O", "[", 
          FractionBox["1", "r"], "]"}], "5"],
        SeriesData[r, 
         DirectedInfinity[1], {}, 3, 5, 1]]}],
      SeriesData[r, 
       DirectedInfinity[
       1], {(2 b) Cot[\[Theta]], ((2 b) (b - m)) Cot[\[Theta]]}, 3, 5, 1]], 
     ",", 
     InterpretationBox[
      RowBox[{
       RowBox[{"2", " ", "b", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          FractionBox["1", "r"], ")"}], "3"]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["a", "2"], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["b", "2"]}], "-", 
          RowBox[{"2", " ", "b", " ", "m"}]}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          FractionBox["1", "r"], ")"}], "4"]}], "+", 
       InterpretationBox[
        SuperscriptBox[
         RowBox[{"O", "[", 
          FractionBox["1", "r"], "]"}], "5"],
        SeriesData[r, 
         DirectedInfinity[1], {}, 3, 5, 1]]}],
      SeriesData[r, 
       DirectedInfinity[1], {2 b, a^2 + 2 b^2 - (2 b) m}, 3, 5, 1]], ",", 
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", 
        FractionBox["1", "r"], "]"}], "5"],
      SeriesData[r, 
       DirectedInfinity[1], {}, 5, 5, 1]]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", 
        FractionBox["1", "r"], "]"}], "6"],
      SeriesData[r, 
       DirectedInfinity[1], {}, 6, 6, 1]], ",", 
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", 
        FractionBox["1", "r"], "]"}], "5"],
      SeriesData[r, 
       DirectedInfinity[1], {}, 5, 5, 1]], ",", 
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", 
        FractionBox["1", "r"], "]"}], "5"],
      SeriesData[r, 
       DirectedInfinity[1], {}, 5, 5, 1]], ",", 
     InterpretationBox[
      RowBox[{
       RowBox[{"2", " ", "b", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          FractionBox["1", "r"], ")"}], "3"]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["a", "2"], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["b", "2"]}], "+", 
          RowBox[{"2", " ", "b", " ", "m"}]}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          FractionBox["1", "r"], ")"}], "4"]}], "+", 
       InterpretationBox[
        SuperscriptBox[
         RowBox[{"O", "[", 
          FractionBox["1", "r"], "]"}], "5"],
        SeriesData[r, 
         DirectedInfinity[1], {}, 3, 5, 1]]}],
      SeriesData[r, 
       DirectedInfinity[1], {2 b, a^2 + 2 b^2 + (2 b) m}, 3, 5, 1]]}], 
    "}"}]}], "}"}]], "Output"]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 Cell[BoxData[
  TagBox["",
   DisplayForm]]],
 Cell[BoxData[
  TagBox["",
   DisplayForm]]],
 "\t(3) If an implicit frame is used (see Section 5.2), then, in addition to \
the metric, the expressions in ",
 StyleBox["deList",
  FontFamily->"Courier"],
 " and ",
 StyleBox["dxRuleList",
  FontFamily->"Courier"],
 " must be expanded in a series, especially if they are complicated. The \
reason is that before a normal expression can be multiplied by a series, it \
must be expanded itself in a series. Thus, if ",
 StyleBox["deList",
  FontFamily->"Courier"],
 " and ",
 StyleBox["dxRuleList",
  FontFamily->"Courier"],
 " are given as normal expressions, ",
 StyleBox["Mathematica",
  FontSlant->"Italic"],
 " will keep expanding these expressions again and again every time it \
performs a differentiation, causing the calculations to proceed very slowly."
}], "Text",
 FontSize->16],

Cell[CellGroupData[{

Cell["\<\
\t\[FilledSmallSquare]   Example 12: Example 10 in an implicit NP null frame\
\>", "Text",
 FontSize->16,
 FontWeight->"Bold",
 FontColor->RGBColor[0, 0, 1]],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"d", "[", "t", "]"}], "=."}], ";", 
  RowBox[{
   RowBox[{"d", "[", "r", "]"}], "=."}], ";", 
  RowBox[{
   RowBox[{"d", "[", "\[Theta]", "]"}], "=."}], ";", 
  RowBox[{
   RowBox[{"d", "[", "\[CurlyPhi]", "]"}], "=."}], ";", 
  RowBox[{"dr", "=."}], ";"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"d", "[", "r", "]"}], "=", "dr"}], ";"}]], "Input"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"NPframe", "=", 
  RowBox[{"PowerExpand", "[", 
   RowBox[{"FacSimp", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"ONframe", "[", 
          RowBox[{"[", "1", "]"}], "]"}], "-", 
         RowBox[{"ONframe", "[", 
          RowBox[{"[", "2", "]"}], "]"}]}], ")"}], "/", 
       SqrtBox["2"]}], ",", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"ONframe", "[", 
          RowBox[{"[", "1", "]"}], "]"}], "+", 
         RowBox[{"ONframe", "[", 
          RowBox[{"[", "2", "]"}], "]"}]}], ")"}], "/", 
       SqrtBox["2"]}], ",", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"ONframe", "[", 
          RowBox[{"[", "3", "]"}], "]"}], "+", 
         RowBox[{"I", " ", 
          RowBox[{"ONframe", "[", 
           RowBox[{"[", "4", "]"}], "]"}]}]}], ")"}], "/", 
       SqrtBox["2"]}], ",", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"ONframe", "[", 
          RowBox[{"[", "3", "]"}], "]"}], "-", 
         RowBox[{"I", " ", 
          RowBox[{"ONframe", "[", 
           RowBox[{"[", "4", "]"}], "]"}]}]}], ")"}], "/", 
       SqrtBox["2"]}]}], "}"}], "]"}], "]"}]}]], "Input"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"-", 
     FractionBox[
      RowBox[{"dr", " ", "r"}], 
      RowBox[{
       SqrtBox["2"], " ", 
       SqrtBox[
        RowBox[{
         SuperscriptBox["a", "2"], "-", 
         RowBox[{"2", " ", "m", " ", "r"}], "+", 
         SuperscriptBox["r", "2"]}]]}]]}], "+", 
    FractionBox[
     RowBox[{
      SqrtBox[
       RowBox[{
        SuperscriptBox["a", "2"], "-", 
        RowBox[{"2", " ", "m", " ", "r"}], "+", 
        SuperscriptBox["r", "2"]}]], " ", 
      RowBox[{"d", "[", "t", "]"}]}], 
     RowBox[{
      SqrtBox["2"], " ", "r"}]]}], ",", 
   RowBox[{
    FractionBox[
     RowBox[{"dr", " ", "r"}], 
     RowBox[{
      SqrtBox["2"], " ", 
      SqrtBox[
       RowBox[{
        SuperscriptBox["a", "2"], "-", 
        RowBox[{"2", " ", "m", " ", "r"}], "+", 
        SuperscriptBox["r", "2"]}]]}]], "+", 
    FractionBox[
     RowBox[{
      SqrtBox[
       RowBox[{
        SuperscriptBox["a", "2"], "-", 
        RowBox[{"2", " ", "m", " ", "r"}], "+", 
        SuperscriptBox["r", "2"]}]], " ", 
      RowBox[{"d", "[", "t", "]"}]}], 
     RowBox[{
      SqrtBox["2"], " ", "r"}]]}], ",", 
   RowBox[{
    FractionBox[
     RowBox[{
      SuperscriptBox["E", 
       RowBox[{"-", 
        FractionBox["b", "r"]}]], " ", "r", " ", 
      RowBox[{"d", "[", "\[Theta]", "]"}]}], 
     SqrtBox["2"]], "+", 
    FractionBox[
     RowBox[{"I", " ", 
      SuperscriptBox["E", 
       RowBox[{"b", "/", "r"}]], " ", "r", " ", 
      RowBox[{"d", "[", "\[CurlyPhi]", "]"}], " ", 
      RowBox[{"Sin", "[", "\[Theta]", "]"}]}], 
     SqrtBox["2"]]}], ",", 
   RowBox[{
    FractionBox[
     RowBox[{
      SuperscriptBox["E", 
       RowBox[{"-", 
        FractionBox["b", "r"]}]], " ", "r", " ", 
      RowBox[{"d", "[", "\[Theta]", "]"}]}], 
     SqrtBox["2"]], "-", 
    FractionBox[
     RowBox[{"I", " ", 
      SuperscriptBox["E", 
       RowBox[{"b", "/", "r"}]], " ", "r", " ", 
      RowBox[{"d", "[", "\[CurlyPhi]", "]"}], " ", 
      RowBox[{"Sin", "[", "\[Theta]", "]"}]}], 
     SqrtBox["2"]]}]}], "}"}]], "Output"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"dxTOe", "=", 
  RowBox[{"PowerExpand", "[", 
   RowBox[{"FacSimp", "[", 
    RowBox[{
     RowBox[{"Solve", "[", 
      RowBox[{
       RowBox[{"NPframe", "==", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"e", "[", "1", "]"}], ",", 
          RowBox[{"e", "[", "2", "]"}], ",", 
          RowBox[{"e", "[", "3", "]"}], ",", 
          RowBox[{"e", "[", "4", "]"}]}], "}"}]}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"d", "[", "t", "]"}], ",", 
         RowBox[{"d", "[", "r", "]"}], ",", 
         RowBox[{"d", "[", "\[Theta]", "]"}], ",", 
         RowBox[{"d", "[", "\[CurlyPhi]", "]"}]}], "}"}]}], "]"}], "[", 
     RowBox[{"[", "1", "]"}], "]"}], "]"}], "]"}]}]], "Input"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"d", "[", "\[Theta]", "]"}], "\[Rule]", 
    RowBox[{
     FractionBox[
      RowBox[{
       SuperscriptBox["E", 
        RowBox[{"b", "/", "r"}]], " ", 
       RowBox[{"e", "[", "3", "]"}]}], 
      RowBox[{
       SqrtBox["2"], " ", "r"}]], "+", 
     FractionBox[
      RowBox[{
       SuperscriptBox["E", 
        RowBox[{"b", "/", "r"}]], " ", 
       RowBox[{"e", "[", "4", "]"}]}], 
      RowBox[{
       SqrtBox["2"], " ", "r"}]]}]}], ",", 
   RowBox[{
    RowBox[{"d", "[", "\[CurlyPhi]", "]"}], "\[Rule]", 
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{"I", " ", 
        SuperscriptBox["E", 
         RowBox[{"-", 
          FractionBox["b", "r"]}]], " ", 
        RowBox[{"Csc", "[", "\[Theta]", "]"}], " ", 
        RowBox[{"e", "[", "3", "]"}]}], 
       RowBox[{
        SqrtBox["2"], " ", "r"}]]}], "+", 
     FractionBox[
      RowBox[{"I", " ", 
       SuperscriptBox["E", 
        RowBox[{"-", 
         FractionBox["b", "r"]}]], " ", 
       RowBox[{"Csc", "[", "\[Theta]", "]"}], " ", 
       RowBox[{"e", "[", "4", "]"}]}], 
      RowBox[{
       SqrtBox["2"], " ", "r"}]]}]}], ",", 
   RowBox[{
    RowBox[{"d", "[", "t", "]"}], "\[Rule]", 
    RowBox[{
     FractionBox[
      RowBox[{"r", " ", 
       RowBox[{"e", "[", "1", "]"}]}], 
      RowBox[{
       SqrtBox["2"], " ", 
       SqrtBox[
        RowBox[{
         SuperscriptBox["a", "2"], "-", 
         RowBox[{"2", " ", "m", " ", "r"}], "+", 
         SuperscriptBox["r", "2"]}]]}]], "+", 
     FractionBox[
      RowBox[{"r", " ", 
       RowBox[{"e", "[", "2", "]"}]}], 
      RowBox[{
       SqrtBox["2"], " ", 
       SqrtBox[
        RowBox[{
         SuperscriptBox["a", "2"], "-", 
         RowBox[{"2", " ", "m", " ", "r"}], "+", 
         SuperscriptBox["r", "2"]}]]}]]}]}], ",", 
   RowBox[{"dr", "\[Rule]", 
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{
        SqrtBox[
         RowBox[{
          SuperscriptBox["a", "2"], "-", 
          RowBox[{"2", " ", "m", " ", "r"}], "+", 
          SuperscriptBox["r", "2"]}]], " ", 
        RowBox[{"e", "[", "1", "]"}]}], 
       RowBox[{
        SqrtBox["2"], " ", "r"}]]}], "+", 
     FractionBox[
      RowBox[{
       SqrtBox[
        RowBox[{
         SuperscriptBox["a", "2"], "-", 
         RowBox[{"2", " ", "m", " ", "r"}], "+", 
         SuperscriptBox["r", "2"]}]], " ", 
       RowBox[{"e", "[", "2", "]"}]}], 
      RowBox[{
       SqrtBox["2"], " ", "r"}]]}]}]}], "}"}]], "Output"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"dNPframeTOee", "=", 
  RowBox[{"PowerExpand", "[", 
   RowBox[{"FacSimp", "[", 
    RowBox[{
     RowBox[{"d", "[", "NPframe", "]"}], "/.", "dxTOe"}], "]"}], 
   "]"}]}]], "Input"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"-", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["a", "2"]}], "+", 
        RowBox[{"m", " ", "r"}]}], ")"}], " ", 
      RowBox[{
       RowBox[{"e", "[", "1", "]"}], "\[Wedge]", 
       RowBox[{"e", "[", "2", "]"}]}]}], 
     RowBox[{
      SqrtBox["2"], " ", 
      SuperscriptBox["r", "2"], " ", 
      SqrtBox[
       RowBox[{
        SuperscriptBox["a", "2"], "-", 
        RowBox[{"2", " ", "m", " ", "r"}], "+", 
        SuperscriptBox["r", "2"]}]]}]]}], ",", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["a", "2"]}], "+", 
        RowBox[{"m", " ", "r"}]}], ")"}], " ", 
      RowBox[{
       RowBox[{"e", "[", "1", "]"}], "\[Wedge]", 
       RowBox[{"e", "[", "2", "]"}]}]}], 
     RowBox[{
      SqrtBox["2"], " ", 
      SuperscriptBox["r", "2"], " ", 
      SqrtBox[
       RowBox[{
        SuperscriptBox["a", "2"], "-", 
        RowBox[{"2", " ", "m", " ", "r"}], "+", 
        SuperscriptBox["r", "2"]}]]}]]}], ",", 
   RowBox[{
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       SqrtBox[
        RowBox[{
         SuperscriptBox["a", "2"], "-", 
         RowBox[{"2", " ", "m", " ", "r"}], "+", 
         SuperscriptBox["r", "2"]}]], " ", 
       RowBox[{
        RowBox[{"e", "[", "1", "]"}], "\[Wedge]", 
        RowBox[{"e", "[", "3", "]"}]}]}], 
      RowBox[{
       SqrtBox["2"], " ", 
       SuperscriptBox["r", "2"]}]]}], "-", 
    FractionBox[
     RowBox[{"b", " ", 
      SqrtBox[
       RowBox[{
        SuperscriptBox["a", "2"], "-", 
        RowBox[{"2", " ", "m", " ", "r"}], "+", 
        SuperscriptBox["r", "2"]}]], " ", 
      RowBox[{
       RowBox[{"e", "[", "1", "]"}], "\[Wedge]", 
       RowBox[{"e", "[", "4", "]"}]}]}], 
     RowBox[{
      SqrtBox["2"], " ", 
      SuperscriptBox["r", "3"]}]], "+", 
    FractionBox[
     RowBox[{
      SqrtBox[
       RowBox[{
        SuperscriptBox["a", "2"], "-", 
        RowBox[{"2", " ", "m", " ", "r"}], "+", 
        SuperscriptBox["r", "2"]}]], " ", 
      RowBox[{
       RowBox[{"e", "[", "2", "]"}], "\[Wedge]", 
       RowBox[{"e", "[", "3", "]"}]}]}], 
     RowBox[{
      SqrtBox["2"], " ", 
      SuperscriptBox["r", "2"]}]], "+", 
    FractionBox[
     RowBox[{"b", " ", 
      SqrtBox[
       RowBox[{
        SuperscriptBox["a", "2"], "-", 
        RowBox[{"2", " ", "m", " ", "r"}], "+", 
        SuperscriptBox["r", "2"]}]], " ", 
      RowBox[{
       RowBox[{"e", "[", "2", "]"}], "\[Wedge]", 
       RowBox[{"e", "[", "4", "]"}]}]}], 
     RowBox[{
      SqrtBox["2"], " ", 
      SuperscriptBox["r", "3"]}]], "-", 
    FractionBox[
     RowBox[{
      SuperscriptBox["E", 
       RowBox[{"b", "/", "r"}]], " ", 
      RowBox[{"Cot", "[", "\[Theta]", "]"}], " ", 
      RowBox[{
       RowBox[{"e", "[", "3", "]"}], "\[Wedge]", 
       RowBox[{"e", "[", "4", "]"}]}]}], 
     RowBox[{
      SqrtBox["2"], " ", "r"}]]}], ",", 
   RowBox[{
    RowBox[{"-", 
     FractionBox[
      RowBox[{"b", " ", 
       SqrtBox[
        RowBox[{
         SuperscriptBox["a", "2"], "-", 
         RowBox[{"2", " ", "m", " ", "r"}], "+", 
         SuperscriptBox["r", "2"]}]], " ", 
       RowBox[{
        RowBox[{"e", "[", "1", "]"}], "\[Wedge]", 
        RowBox[{"e", "[", "3", "]"}]}]}], 
      RowBox[{
       SqrtBox["2"], " ", 
       SuperscriptBox["r", "3"]}]]}], "-", 
    FractionBox[
     RowBox[{
      SqrtBox[
       RowBox[{
        SuperscriptBox["a", "2"], "-", 
        RowBox[{"2", " ", "m", " ", "r"}], "+", 
        SuperscriptBox["r", "2"]}]], " ", 
      RowBox[{
       RowBox[{"e", "[", "1", "]"}], "\[Wedge]", 
       RowBox[{"e", "[", "4", "]"}]}]}], 
     RowBox[{
      SqrtBox["2"], " ", 
      SuperscriptBox["r", "2"]}]], "+", 
    FractionBox[
     RowBox[{"b", " ", 
      SqrtBox[
       RowBox[{
        SuperscriptBox["a", "2"], "-", 
        RowBox[{"2", " ", "m", " ", "r"}], "+", 
        SuperscriptBox["r", "2"]}]], " ", 
      RowBox[{
       RowBox[{"e", "[", "2", "]"}], "\[Wedge]", 
       RowBox[{"e", "[", "3", "]"}]}]}], 
     RowBox[{
      SqrtBox["2"], " ", 
      SuperscriptBox["r", "3"]}]], "+", 
    FractionBox[
     RowBox[{
      SqrtBox[
       RowBox[{
        SuperscriptBox["a", "2"], "-", 
        RowBox[{"2", " ", "m", " ", "r"}], "+", 
        SuperscriptBox["r", "2"]}]], " ", 
      RowBox[{
       RowBox[{"e", "[", "2", "]"}], "\[Wedge]", 
       RowBox[{"e", "[", "4", "]"}]}]}], 
     RowBox[{
      SqrtBox["2"], " ", 
      SuperscriptBox["r", "2"]}]], "+", 
    FractionBox[
     RowBox[{
      SuperscriptBox["E", 
       RowBox[{"b", "/", "r"}]], " ", 
      RowBox[{"Cot", "[", "\[Theta]", "]"}], " ", 
      RowBox[{
       RowBox[{"e", "[", "3", "]"}], "\[Wedge]", 
       RowBox[{"e", "[", "4", "]"}]}]}], 
     RowBox[{
      SqrtBox["2"], " ", "r"}]]}]}], "}"}]], "Output"]
}, Open  ]],

Cell[TextData[{
 Cell[BoxData[
  TagBox["",
   DisplayForm]]],
 Cell[BoxData[
  TagBox["",
   DisplayForm]]],
 "\tFor implicit frame calculations, the user must define the global \
variables ",
 StyleBox["deList",
  FontFamily->"Courier"],
 " and ",
 StyleBox["dxRuleList",
  FontFamily->"Courier"],
 ". For this problem, only the ",
 StyleBox["\[Theta]",
  FontFamily->"Courier"],
 ", ",
 StyleBox["r",
  FontFamily->"Courier"],
 " differentials need to be included in ",
 StyleBox["dxRuleList",
  FontFamily->"Courier"],
 " :"
}], "Text",
 FontSize->16,
 FontColor->RGBColor[0, 0, 1]],

Cell[BoxData[
 RowBox[{
  RowBox[{"deList", "=", "dNPframeTOee"}], ";"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"dxTOe2", "=", 
   RowBox[{"Drop", "[", 
    RowBox[{"dxTOe", ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", "3"}], "}"}]}], "]"}]}], ";"}]], "Input"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"dxRuleList", "=", "dxTOe2"}]], "Input"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"d", "[", "\[Theta]", "]"}], "\[Rule]", 
    RowBox[{
     FractionBox[
      RowBox[{
       SuperscriptBox["E", 
        RowBox[{"b", "/", "r"}]], " ", 
       RowBox[{"e", "[", "3", "]"}]}], 
      RowBox[{
       SqrtBox["2"], " ", "r"}]], "+", 
     FractionBox[
      RowBox[{
       SuperscriptBox["E", 
        RowBox[{"b", "/", "r"}]], " ", 
       RowBox[{"e", "[", "4", "]"}]}], 
      RowBox[{
       SqrtBox["2"], " ", "r"}]]}]}], ",", 
   RowBox[{"dr", "\[Rule]", 
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{
        SqrtBox[
         RowBox[{
          SuperscriptBox["a", "2"], "-", 
          RowBox[{"2", " ", "m", " ", "r"}], "+", 
          SuperscriptBox["r", "2"]}]], " ", 
        RowBox[{"e", "[", "1", "]"}]}], 
       RowBox[{
        SqrtBox["2"], " ", "r"}]]}], "+", 
     FractionBox[
      RowBox[{
       SqrtBox[
        RowBox[{
         SuperscriptBox["a", "2"], "-", 
         RowBox[{"2", " ", "m", " ", "r"}], "+", 
         SuperscriptBox["r", "2"]}]], " ", 
       RowBox[{"e", "[", "2", "]"}]}], 
      RowBox[{
       SqrtBox["2"], " ", "r"}]]}]}]}], "}"}]], "Output"]
}, Open  ]],

Cell[TextData[{
 Cell[BoxData[
  TagBox["",
   DisplayForm]]],
 Cell[BoxData[
  TagBox["",
   DisplayForm]]],
 "\t"
}], "Text",
 FontSize->16],

Cell[TextData[{
 Cell[BoxData[
  TagBox["",
   DisplayForm]]],
 Cell[BoxData[
  TagBox["",
   DisplayForm]]],
 "\t(1) Exact calculation (~3.5 sec):"
}], "Text",
 FontSize->16,
 FontColor->RGBColor[0, 0, 1]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"RGtensors", "[", 
   RowBox[{
    StyleBox[
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "1", ",", "0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "0", ",", 
         RowBox[{"-", "1"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", 
         RowBox[{"-", "1"}], ",", "0"}], "}"}]}], "}"}],
     FontFamily->"Courier"], ",", "xCoord", ",", 
    RowBox[{"{", 
     RowBox[{"e", "[", "]"}], "}"}]}], "]"}], "//", "Timing"}]], "Input"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"gdd = \"\>", "\[InvisibleSpace]", 
   TagBox[
    RowBox[{"(", GridBox[{
       {"0", "1", "0", "0"},
       {"1", "0", "0", "0"},
       {"0", "0", "0", 
        RowBox[{"-", "1"}]},
       {"0", "0", 
        RowBox[{"-", "1"}], "0"}
      }], ")"}],
    MatrixForm[#]& ]}],
  SequenceForm["gdd = ", 
   MatrixForm[{{0, 1, 0, 0}, {1, 0, 0, 0}, {0, 0, 0, -1}, {0, 0, -1, 0}}]],
  Editable->False]], "Print"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"\\!\\(ds\\^2\\) = \"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{"2", " ", 
     RowBox[{"e", "[", "1", "]"}], " ", 
     RowBox[{"e", "[", "2", "]"}]}], "-", 
    RowBox[{"2", " ", 
     RowBox[{"e", "[", "3", "]"}], " ", 
     RowBox[{"e", "[", "4", "]"}]}]}]}],
  SequenceForm["\!\(ds\^2\) = ", (2 e[1]) e[2] - (2 e[3]) e[4]],
  Editable->False]], "Print"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"gUU = \"\>", "\[InvisibleSpace]", 
   TagBox[
    RowBox[{"(", GridBox[{
       {"0", "1", "0", "0"},
       {"1", "0", "0", "0"},
       {"0", "0", "0", 
        RowBox[{"-", "1"}]},
       {"0", "0", 
        RowBox[{"-", "1"}], "0"}
      }], ")"}],
    MatrixForm[#]& ]}],
  SequenceForm["gUU = ", 
   MatrixForm[{{0, 1, 0, 0}, {1, 0, 0, 0}, {0, 0, 0, -1}, {0, 0, -1, 0}}]],
  Editable->False]], "Print"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"gUU computed in \"\>", "\[InvisibleSpace]", 
   "0.0500000000000113686`", "\[InvisibleSpace]", "\<\" sec\"\>"}],
  SequenceForm["gUU computed in ", 0.05000000000001137, " sec"],
  Editable->False]], "Print"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Gamma computed in \"\>", "\[InvisibleSpace]", 
   "2.36666666666667424`", "\[InvisibleSpace]", "\<\" sec\"\>"}],
  SequenceForm["Gamma computed in ", 2.3666666666666742`, " sec"],
  Editable->False]], "Print"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Riemann(dddd) computed in \"\>", "\[InvisibleSpace]", 
   "0.466666666666696983`", "\[InvisibleSpace]", "\<\" sec\"\>"}],
  SequenceForm["Riemann(dddd) computed in ", 0.466666666666697, " sec"],
  Editable->False]], "Print"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Riemann(Uddd) computed in \"\>", "\[InvisibleSpace]", 
   "0.216666666666640139`", "\[InvisibleSpace]", "\<\" sec\"\>"}],
  SequenceForm["Riemann(Uddd) computed in ", 0.21666666666664014`, " sec"],
  Editable->False]], "Print"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ricci computed in \"\>", "\[InvisibleSpace]", 
   "0.0666666666666628771`", "\[InvisibleSpace]", "\<\" sec\"\>"}],
  SequenceForm["Ricci computed in ", 0.06666666666666288, " sec"],
  Editable->False]], "Print"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Weyl computed in \"\>", "\[InvisibleSpace]", 
   "0.266666666666651508`", "\[InvisibleSpace]", "\<\" sec\"\>"}],
  SequenceForm["Weyl computed in ", 0.2666666666666515, " sec"],
  Editable->False]], "Print"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Einstein computed in \"\>", "\[InvisibleSpace]", 
   "0.0833333333333712289`", "\[InvisibleSpace]", "\<\" sec\"\>"}],
  SequenceForm["Einstein computed in ", 0.08333333333337123, " sec"],
  Editable->False]], "Print"],

Cell[BoxData["\<\"NP variables PH[i,j], \[CapitalLambda] and PS[i] defined.\"\
\>"], "Output",
 FontSize->16,
 FontSlant->"Italic",
 FontColor->RGBColor[1, 0, 1]],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"3.61666666666667424`", " ", "Second"}], ",", "Null"}], 
  "}"}]], "Output"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ExactRdd", "=", "Rdd"}]], "Input"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{
        SuperscriptBox["b", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["a", "2"], "-", 
          RowBox[{"2", " ", "m", " ", "r"}], "+", 
          SuperscriptBox["r", "2"]}], ")"}]}], 
       SuperscriptBox["r", "6"]]}], ",", 
     FractionBox[
      RowBox[{
       RowBox[{
        SuperscriptBox["a", "2"], " ", 
        SuperscriptBox["b", "2"]}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["b", "2"], " ", "m", " ", "r"}], "+", 
       RowBox[{
        SuperscriptBox["a", "2"], " ", 
        SuperscriptBox["r", "2"]}], "+", 
       RowBox[{
        SuperscriptBox["b", "2"], " ", 
        SuperscriptBox["r", "2"]}]}], 
      SuperscriptBox["r", "6"]], ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"b", " ", 
        SuperscriptBox["E", 
         RowBox[{"b", "/", "r"}]], " ", 
        SqrtBox[
         RowBox[{
          SuperscriptBox["a", "2"], "-", 
          RowBox[{"2", " ", "m", " ", "r"}], "+", 
          SuperscriptBox["r", "2"]}]], " ", 
        RowBox[{"Cot", "[", "\[Theta]", "]"}]}], 
       SuperscriptBox["r", "4"]]}], ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"b", " ", 
        SuperscriptBox["E", 
         RowBox[{"b", "/", "r"}]], " ", 
        SqrtBox[
         RowBox[{
          SuperscriptBox["a", "2"], "-", 
          RowBox[{"2", " ", "m", " ", "r"}], "+", 
          SuperscriptBox["r", "2"]}]], " ", 
        RowBox[{"Cot", "[", "\[Theta]", "]"}]}], 
       SuperscriptBox["r", "4"]]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{
       RowBox[{
        SuperscriptBox["a", "2"], " ", 
        SuperscriptBox["b", "2"]}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["b", "2"], " ", "m", " ", "r"}], "+", 
       RowBox[{
        SuperscriptBox["a", "2"], " ", 
        SuperscriptBox["r", "2"]}], "+", 
       RowBox[{
        SuperscriptBox["b", "2"], " ", 
        SuperscriptBox["r", "2"]}]}], 
      SuperscriptBox["r", "6"]], ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{
        SuperscriptBox["b", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["a", "2"], "-", 
          RowBox[{"2", " ", "m", " ", "r"}], "+", 
          SuperscriptBox["r", "2"]}], ")"}]}], 
       SuperscriptBox["r", "6"]]}], ",", 
     FractionBox[
      RowBox[{"b", " ", 
       SuperscriptBox["E", 
        RowBox[{"b", "/", "r"}]], " ", 
       SqrtBox[
        RowBox[{
         SuperscriptBox["a", "2"], "-", 
         RowBox[{"2", " ", "m", " ", "r"}], "+", 
         SuperscriptBox["r", "2"]}]], " ", 
       RowBox[{"Cot", "[", "\[Theta]", "]"}]}], 
      SuperscriptBox["r", "4"]], ",", 
     FractionBox[
      RowBox[{"b", " ", 
       SuperscriptBox["E", 
        RowBox[{"b", "/", "r"}]], " ", 
       SqrtBox[
        RowBox[{
         SuperscriptBox["a", "2"], "-", 
         RowBox[{"2", " ", "m", " ", "r"}], "+", 
         SuperscriptBox["r", "2"]}]], " ", 
       RowBox[{"Cot", "[", "\[Theta]", "]"}]}], 
      SuperscriptBox["r", "4"]]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{"b", " ", 
        SuperscriptBox["E", 
         RowBox[{"b", "/", "r"}]], " ", 
        SqrtBox[
         RowBox[{
          SuperscriptBox["a", "2"], "-", 
          RowBox[{"2", " ", "m", " ", "r"}], "+", 
          SuperscriptBox["r", "2"]}]], " ", 
        RowBox[{"Cot", "[", "\[Theta]", "]"}]}], 
       SuperscriptBox["r", "4"]]}], ",", 
     FractionBox[
      RowBox[{"b", " ", 
       SuperscriptBox["E", 
        RowBox[{"b", "/", "r"}]], " ", 
       SqrtBox[
        RowBox[{
         SuperscriptBox["a", "2"], "-", 
         RowBox[{"2", " ", "m", " ", "r"}], "+", 
         SuperscriptBox["r", "2"]}]], " ", 
       RowBox[{"Cot", "[", "\[Theta]", "]"}]}], 
      SuperscriptBox["r", "4"]], ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"2", " ", "b", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["a", "2"]}], "+", 
          RowBox[{"m", " ", "r"}]}], ")"}]}], 
       SuperscriptBox["r", "5"]]}], ",", 
     FractionBox[
      RowBox[{
       SuperscriptBox["a", "2"], "-", 
       SuperscriptBox["r", "2"], "+", 
       RowBox[{
        SuperscriptBox["E", 
         FractionBox[
          RowBox[{"2", " ", "b"}], "r"]], " ", 
        SuperscriptBox["r", "2"]}]}], 
      SuperscriptBox["r", "4"]]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{"b", " ", 
        SuperscriptBox["E", 
         RowBox[{"b", "/", "r"}]], " ", 
        SqrtBox[
         RowBox[{
          SuperscriptBox["a", "2"], "-", 
          RowBox[{"2", " ", "m", " ", "r"}], "+", 
          SuperscriptBox["r", "2"]}]], " ", 
        RowBox[{"Cot", "[", "\[Theta]", "]"}]}], 
       SuperscriptBox["r", "4"]]}], ",", 
     FractionBox[
      RowBox[{"b", " ", 
       SuperscriptBox["E", 
        RowBox[{"b", "/", "r"}]], " ", 
       SqrtBox[
        RowBox[{
         SuperscriptBox["a", "2"], "-", 
         RowBox[{"2", " ", "m", " ", "r"}], "+", 
         SuperscriptBox["r", "2"]}]], " ", 
       RowBox[{"Cot", "[", "\[Theta]", "]"}]}], 
      SuperscriptBox["r", "4"]], ",", 
     FractionBox[
      RowBox[{
       SuperscriptBox["a", "2"], "-", 
       SuperscriptBox["r", "2"], "+", 
       RowBox[{
        SuperscriptBox["E", 
         FractionBox[
          RowBox[{"2", " ", "b"}], "r"]], " ", 
        SuperscriptBox["r", "2"]}]}], 
      SuperscriptBox["r", "4"]], ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"2", " ", "b", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["a", "2"]}], "+", 
          RowBox[{"m", " ", "r"}]}], ")"}]}], 
       SuperscriptBox["r", "5"]]}]}], "}"}]}], "}"}]], "Output"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"PH", "[", 
    RowBox[{"0", ",", "0"}], "]"}], ",", 
   RowBox[{"PH", "[", 
    RowBox[{"0", ",", "2"}], "]"}], ",", 
   RowBox[{"PH", "[", 
    RowBox[{"1", ",", "2"}], "]"}]}], "}"}]], "Input"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"-", 
    FractionBox[
     RowBox[{
      SuperscriptBox["b", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["a", "2"], "-", 
        RowBox[{"2", " ", "m", " ", "r"}], "+", 
        SuperscriptBox["r", "2"]}], ")"}]}], 
     RowBox[{"2", " ", 
      SuperscriptBox["r", "6"]}]]}], ",", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{"b", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["a", "2"]}], "+", 
        RowBox[{"m", " ", "r"}]}], ")"}]}], 
     SuperscriptBox["r", "5"]]}], ",", 
   FractionBox[
    RowBox[{"b", " ", 
     SuperscriptBox["E", 
      RowBox[{"b", "/", "r"}]], " ", 
     SqrtBox[
      RowBox[{
       SuperscriptBox["a", "2"], "-", 
       RowBox[{"2", " ", "m", " ", "r"}], "+", 
       SuperscriptBox["r", "2"]}]], " ", 
     RowBox[{"Cot", "[", "\[Theta]", "]"}]}], 
    RowBox[{"2", " ", 
     SuperscriptBox["r", "4"]}]]}], "}"}]], "Output"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ExactPS", "=", 
  RowBox[{"PS", "/@", 
   RowBox[{"{", 
    RowBox[{"0", ",", "1", ",", "2", ",", "3", ",", "4"}], "}"}]}]}]], "Input"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", 
   FractionBox[
    RowBox[{"b", " ", 
     SuperscriptBox["E", 
      RowBox[{"b", "/", "r"}]], " ", 
     SqrtBox[
      RowBox[{
       SuperscriptBox["a", "2"], "-", 
       RowBox[{"2", " ", "m", " ", "r"}], "+", 
       SuperscriptBox["r", "2"]}]], " ", 
     RowBox[{"Cot", "[", "\[Theta]", "]"}]}], 
    RowBox[{"2", " ", 
     SuperscriptBox["r", "4"]}]], ",", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{
      RowBox[{"2", " ", 
       SuperscriptBox["a", "2"], " ", 
       SuperscriptBox["b", "2"]}], "-", 
      RowBox[{"4", " ", 
       SuperscriptBox["b", "2"], " ", "m", " ", "r"}], "-", 
      RowBox[{"6", " ", 
       SuperscriptBox["a", "2"], " ", 
       SuperscriptBox["r", "2"]}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["b", "2"], " ", 
       SuperscriptBox["r", "2"]}], "+", 
      RowBox[{"6", " ", "m", " ", 
       SuperscriptBox["r", "3"]}], "-", 
      SuperscriptBox["r", "4"], "+", 
      RowBox[{
       SuperscriptBox["E", 
        FractionBox[
         RowBox[{"2", " ", "b"}], "r"]], " ", 
       SuperscriptBox["r", "4"]}]}], 
     RowBox[{"6", " ", 
      SuperscriptBox["r", "6"]}]]}], ",", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{"b", " ", 
      SuperscriptBox["E", 
       RowBox[{"b", "/", "r"}]], " ", 
      SqrtBox[
       RowBox[{
        SuperscriptBox["a", "2"], "-", 
        RowBox[{"2", " ", "m", " ", "r"}], "+", 
        SuperscriptBox["r", "2"]}]], " ", 
      RowBox[{"Cot", "[", "\[Theta]", "]"}]}], 
     RowBox[{"2", " ", 
      SuperscriptBox["r", "4"]}]]}], ",", "0"}], "}"}]], "Output"]
}, Open  ]],

Cell[BoxData["\n"], "Input"],

Cell[CellGroupData[{

Cell[TextData[{
 Cell[BoxData[
  TagBox["",
   DisplayForm]]],
 Cell[BoxData[
  TagBox["",
   DisplayForm]]],
 "\t(2) Approximate calculation (~9 sec):"
}], "Text",
 FontSize->16,
 FontColor->RGBColor[0, 0, 1]],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"d", "[", "t", "]"}], "=."}], ";", 
  RowBox[{
   RowBox[{"d", "[", "r", "]"}], "=."}], ";", 
  RowBox[{
   RowBox[{"d", "[", "\[Theta]", "]"}], "=."}], ";", 
  RowBox[{
   RowBox[{"d", "[", "\[CurlyPhi]", "]"}], "=."}], ";", 
  RowBox[{"dr", "=."}], ";"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"d", "[", "r", "]"}], "=", "dr"}], ";"}]], "Input"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"deList", "=", 
  RowBox[{"FacSimp", "[", 
   RowBox[{"Series", "[", 
    RowBox[{"dNPframeTOee", ",", 
     RowBox[{"{", 
      RowBox[{"r", ",", "Infinity", ",", "3"}], "}"}]}], "]"}], 
   "]"}]}]], "Input"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   InterpretationBox[
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{"m", " ", 
        RowBox[{
         RowBox[{"e", "[", "1", "]"}], "\[Wedge]", 
         RowBox[{"e", "[", "2", "]"}]}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          FractionBox["1", "r"], ")"}], "2"]}], 
       SqrtBox["2"]]}], "+", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"a", "-", "m"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"a", "+", "m"}], ")"}], " ", 
       RowBox[{
        RowBox[{"e", "[", "1", "]"}], "\[Wedge]", 
        RowBox[{"e", "[", "2", "]"}]}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         FractionBox["1", "r"], ")"}], "3"]}], 
      SqrtBox["2"]], "+", 
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", 
        FractionBox["1", "r"], "]"}], "4"],
      SeriesData[r, 
       DirectedInfinity[1], {}, 2, 4, 1]]}],
    SeriesData[r, 
     DirectedInfinity[1], {((-2^Rational[-1, 2]) m) Wedge[
        e[1], 
        e[2]], ((2^Rational[-1, 2] (a - m)) (a + m)) Wedge[
        e[1], 
        e[2]]}, 2, 4, 1]], ",", 
   InterpretationBox[
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{"m", " ", 
        RowBox[{
         RowBox[{"e", "[", "1", "]"}], "\[Wedge]", 
         RowBox[{"e", "[", "2", "]"}]}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          FractionBox["1", "r"], ")"}], "2"]}], 
       SqrtBox["2"]]}], "+", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"a", "-", "m"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"a", "+", "m"}], ")"}], " ", 
       RowBox[{
        RowBox[{"e", "[", "1", "]"}], "\[Wedge]", 
        RowBox[{"e", "[", "2", "]"}]}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         FractionBox["1", "r"], ")"}], "3"]}], 
      SqrtBox["2"]], "+", 
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", 
        FractionBox["1", "r"], "]"}], "4"],
      SeriesData[r, 
       DirectedInfinity[1], {}, 2, 4, 1]]}],
    SeriesData[r, 
     DirectedInfinity[1], {((-2^Rational[-1, 2]) m) Wedge[
        e[1], 
        e[2]], ((2^Rational[-1, 2] (a - m)) (a + m)) Wedge[
        e[1], 
        e[2]]}, 2, 4, 1]], ",", 
   InterpretationBox[
    RowBox[{
     FractionBox[
      RowBox[{
       RowBox[{"-", 
        FractionBox[
         RowBox[{
          RowBox[{"e", "[", "1", "]"}], "\[Wedge]", 
          RowBox[{"e", "[", "3", "]"}]}], 
         SqrtBox["2"]]}], "+", 
       FractionBox[
        RowBox[{
         RowBox[{"e", "[", "2", "]"}], "\[Wedge]", 
         RowBox[{"e", "[", "3", "]"}]}], 
        SqrtBox["2"]], "-", 
       FractionBox[
        RowBox[{
         RowBox[{"Cot", "[", "\[Theta]", "]"}], " ", 
         RowBox[{
          RowBox[{"e", "[", "3", "]"}], "\[Wedge]", 
          RowBox[{"e", "[", "4", "]"}]}]}], 
        SqrtBox["2"]]}], "r"], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        FractionBox[
         RowBox[{"m", " ", 
          RowBox[{
           RowBox[{"e", "[", "1", "]"}], "\[Wedge]", 
           RowBox[{"e", "[", "3", "]"}]}]}], 
         SqrtBox["2"]], "-", 
        FractionBox[
         RowBox[{"b", " ", 
          RowBox[{
           RowBox[{"e", "[", "1", "]"}], "\[Wedge]", 
           RowBox[{"e", "[", "4", "]"}]}]}], 
         SqrtBox["2"]], "-", 
        FractionBox[
         RowBox[{"m", " ", 
          RowBox[{
           RowBox[{"e", "[", "2", "]"}], "\[Wedge]", 
           RowBox[{"e", "[", "3", "]"}]}]}], 
         SqrtBox["2"]], "+", 
        FractionBox[
         RowBox[{"b", " ", 
          RowBox[{
           RowBox[{"e", "[", "2", "]"}], "\[Wedge]", 
           RowBox[{"e", "[", "4", "]"}]}]}], 
         SqrtBox["2"]], "-", 
        FractionBox[
         RowBox[{"b", " ", 
          RowBox[{"Cot", "[", "\[Theta]", "]"}], " ", 
          RowBox[{
           RowBox[{"e", "[", "3", "]"}], "\[Wedge]", 
           RowBox[{"e", "[", "4", "]"}]}]}], 
         SqrtBox["2"]]}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        FractionBox["1", "r"], ")"}], "2"]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         FractionBox[
          RowBox[{
           RowBox[{"(", 
            RowBox[{"a", "-", "m"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"a", "+", "m"}], ")"}], " ", 
           RowBox[{
            RowBox[{"e", "[", "1", "]"}], "\[Wedge]", 
            RowBox[{"e", "[", "3", "]"}]}]}], 
          RowBox[{"2", " ", 
           SqrtBox["2"]}]]}], "+", 
        FractionBox[
         RowBox[{"b", " ", "m", " ", 
          RowBox[{
           RowBox[{"e", "[", "1", "]"}], "\[Wedge]", 
           RowBox[{"e", "[", "4", "]"}]}]}], 
         SqrtBox["2"]], "+", 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{"a", "-", "m"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"a", "+", "m"}], ")"}], " ", 
          RowBox[{
           RowBox[{"e", "[", "2", "]"}], "\[Wedge]", 
           RowBox[{"e", "[", "3", "]"}]}]}], 
         RowBox[{"2", " ", 
          SqrtBox["2"]}]], "-", 
        FractionBox[
         RowBox[{"b", " ", "m", " ", 
          RowBox[{
           RowBox[{"e", "[", "2", "]"}], "\[Wedge]", 
           RowBox[{"e", "[", "4", "]"}]}]}], 
         SqrtBox["2"]], "-", 
        FractionBox[
         RowBox[{
          SuperscriptBox["b", "2"], " ", 
          RowBox[{"Cot", "[", "\[Theta]", "]"}], " ", 
          RowBox[{
           RowBox[{"e", "[", "3", "]"}], "\[Wedge]", 
           RowBox[{"e", "[", "4", "]"}]}]}], 
         RowBox[{"2", " ", 
          SqrtBox["2"]}]]}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        FractionBox["1", "r"], ")"}], "3"]}], "+", 
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", 
        FractionBox["1", "r"], "]"}], "4"],
      SeriesData[r, 
       DirectedInfinity[1], {}, 1, 4, 1]]}],
    SeriesData[r, 
     DirectedInfinity[1], {(-2^Rational[-1, 2]) Wedge[
         e[1], 
         e[3]] + 2^Rational[-1, 2] Wedge[
         e[2], 
         e[3]] - (2^Rational[-1, 2] Cot[\[Theta]]) Wedge[
        e[3], 
        e[4]], (2^Rational[-1, 2] m) Wedge[
         e[1], 
         e[3]] - (2^Rational[-1, 2] b) Wedge[
        e[1], 
        e[4]] - (2^Rational[-1, 2] m) Wedge[
        e[2], 
        e[3]] + (2^Rational[-1, 2] b) Wedge[
         e[2], 
         e[4]] - ((2^Rational[-1, 2] b) Cot[\[Theta]]) Wedge[
        e[3], 
        e[4]], (((Rational[-1, 2] 2^Rational[-1, 2]) (a - m)) (a + m)) Wedge[
         e[1], 
         e[3]] + ((2^Rational[-1, 2] b) m) Wedge[
         e[1], 
         e[4]] + (((Rational[1, 2] 2^Rational[-1, 2]) (a - m)) (a + m)) 
       Wedge[
         e[2], 
         e[3]] - ((2^Rational[-1, 2] b) m) Wedge[
        e[2], 
        e[4]] + (((Rational[-1, 2] 2^Rational[-1, 2]) b^2) Cot[\[Theta]]) 
       Wedge[
         e[3], 
         e[4]]}, 1, 4, 1]], ",", 
   InterpretationBox[
    RowBox[{
     FractionBox[
      RowBox[{
       RowBox[{"-", 
        FractionBox[
         RowBox[{
          RowBox[{"e", "[", "1", "]"}], "\[Wedge]", 
          RowBox[{"e", "[", "4", "]"}]}], 
         SqrtBox["2"]]}], "+", 
       FractionBox[
        RowBox[{
         RowBox[{"e", "[", "2", "]"}], "\[Wedge]", 
         RowBox[{"e", "[", "4", "]"}]}], 
        SqrtBox["2"]], "+", 
       FractionBox[
        RowBox[{
         RowBox[{"Cot", "[", "\[Theta]", "]"}], " ", 
         RowBox[{
          RowBox[{"e", "[", "3", "]"}], "\[Wedge]", 
          RowBox[{"e", "[", "4", "]"}]}]}], 
        SqrtBox["2"]]}], "r"], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         FractionBox[
          RowBox[{"b", " ", 
           RowBox[{
            RowBox[{"e", "[", "1", "]"}], "\[Wedge]", 
            RowBox[{"e", "[", "3", "]"}]}]}], 
          SqrtBox["2"]]}], "+", 
        FractionBox[
         RowBox[{"m", " ", 
          RowBox[{
           RowBox[{"e", "[", "1", "]"}], "\[Wedge]", 
           RowBox[{"e", "[", "4", "]"}]}]}], 
         SqrtBox["2"]], "+", 
        FractionBox[
         RowBox[{"b", " ", 
          RowBox[{
           RowBox[{"e", "[", "2", "]"}], "\[Wedge]", 
           RowBox[{"e", "[", "3", "]"}]}]}], 
         SqrtBox["2"]], "-", 
        FractionBox[
         RowBox[{"m", " ", 
          RowBox[{
           RowBox[{"e", "[", "2", "]"}], "\[Wedge]", 
           RowBox[{"e", "[", "4", "]"}]}]}], 
         SqrtBox["2"]], "+", 
        FractionBox[
         RowBox[{"b", " ", 
          RowBox[{"Cot", "[", "\[Theta]", "]"}], " ", 
          RowBox[{
           RowBox[{"e", "[", "3", "]"}], "\[Wedge]", 
           RowBox[{"e", "[", "4", "]"}]}]}], 
         SqrtBox["2"]]}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        FractionBox["1", "r"], ")"}], "2"]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        FractionBox[
         RowBox[{"b", " ", "m", " ", 
          RowBox[{
           RowBox[{"e", "[", "1", "]"}], "\[Wedge]", 
           RowBox[{"e", "[", "3", "]"}]}]}], 
         SqrtBox["2"]], "-", 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{"a", "-", "m"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"a", "+", "m"}], ")"}], " ", 
          RowBox[{
           RowBox[{"e", "[", "1", "]"}], "\[Wedge]", 
           RowBox[{"e", "[", "4", "]"}]}]}], 
         RowBox[{"2", " ", 
          SqrtBox["2"]}]], "-", 
        FractionBox[
         RowBox[{"b", " ", "m", " ", 
          RowBox[{
           RowBox[{"e", "[", "2", "]"}], "\[Wedge]", 
           RowBox[{"e", "[", "3", "]"}]}]}], 
         SqrtBox["2"]], "+", 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{"a", "-", "m"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"a", "+", "m"}], ")"}], " ", 
          RowBox[{
           RowBox[{"e", "[", "2", "]"}], "\[Wedge]", 
           RowBox[{"e", "[", "4", "]"}]}]}], 
         RowBox[{"2", " ", 
          SqrtBox["2"]}]], "+", 
        FractionBox[
         RowBox[{
          SuperscriptBox["b", "2"], " ", 
          RowBox[{"Cot", "[", "\[Theta]", "]"}], " ", 
          RowBox[{
           RowBox[{"e", "[", "3", "]"}], "\[Wedge]", 
           RowBox[{"e", "[", "4", "]"}]}]}], 
         RowBox[{"2", " ", 
          SqrtBox["2"]}]]}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        FractionBox["1", "r"], ")"}], "3"]}], "+", 
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", 
        FractionBox["1", "r"], "]"}], "4"],
      SeriesData[r, 
       DirectedInfinity[1], {}, 1, 4, 1]]}],
    SeriesData[r, 
     DirectedInfinity[1], {(-2^Rational[-1, 2]) Wedge[
         e[1], 
         e[4]] + 2^Rational[-1, 2] Wedge[
         e[2], 
         e[4]] + (2^Rational[-1, 2] Cot[\[Theta]]) Wedge[
         e[3], 
         e[4]], ((-2^Rational[-1, 2]) b) Wedge[
         e[1], 
         e[3]] + (2^Rational[-1, 2] m) Wedge[
         e[1], 
         e[4]] + (2^Rational[-1, 2] b) Wedge[
         e[2], 
         e[3]] - (2^Rational[-1, 2] m) Wedge[
        e[2], 
        e[4]] + ((2^Rational[-1, 2] b) Cot[\[Theta]]) Wedge[
         e[3], 
         e[4]], ((2^Rational[-1, 2] b) m) Wedge[
         e[1], 
         e[3]] + (((Rational[-1, 2] 2^Rational[-1, 2]) (a - m)) (a + m)) Wedge[
         e[1], 
         e[4]] - ((2^Rational[-1, 2] b) m) Wedge[
        e[2], 
        e[3]] + (((Rational[1, 2] 2^Rational[-1, 2]) (a - m)) (a + m)) Wedge[
         e[2], 
         e[4]] + (((Rational[1, 2] 2^Rational[-1, 2]) b^2) Cot[\[Theta]]) 
       Wedge[
         e[3], 
         e[4]]}, 1, 4, 1]]}], "}"}]], "Output"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"dxRuleList", "=", 
  RowBox[{"Map", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"Rule", "[", 
      RowBox[{
       RowBox[{"#", "[", 
        RowBox[{"[", "1", "]"}], "]"}], ",", 
       RowBox[{"FacSimp", "[", 
        RowBox[{"Series", "[", 
         RowBox[{
          RowBox[{"#", "[", 
           RowBox[{"[", "2", "]"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"r", ",", "Infinity", ",", "3"}], "}"}]}], "]"}], "]"}]}], 
      "]"}], "&"}], ",", "dxTOe2"}], "]"}]}]], "Input"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"d", "[", "\[Theta]", "]"}], "\[Rule]", 
    InterpretationBox[
     RowBox[{
      FractionBox[
       RowBox[{
        FractionBox[
         RowBox[{"e", "[", "3", "]"}], 
         SqrtBox["2"]], "+", 
        FractionBox[
         RowBox[{"e", "[", "4", "]"}], 
         SqrtBox["2"]]}], "r"], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         FractionBox[
          RowBox[{"b", " ", 
           RowBox[{"e", "[", "3", "]"}]}], 
          SqrtBox["2"]], "+", 
         FractionBox[
          RowBox[{"b", " ", 
           RowBox[{"e", "[", "4", "]"}]}], 
          SqrtBox["2"]]}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         FractionBox["1", "r"], ")"}], "2"]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         FractionBox[
          RowBox[{
           SuperscriptBox["b", "2"], " ", 
           RowBox[{"e", "[", "3", "]"}]}], 
          RowBox[{"2", " ", 
           SqrtBox["2"]}]], "+", 
         FractionBox[
          RowBox[{
           SuperscriptBox["b", "2"], " ", 
           RowBox[{"e", "[", "4", "]"}]}], 
          RowBox[{"2", " ", 
           SqrtBox["2"]}]]}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         FractionBox["1", "r"], ")"}], "3"]}], "+", 
      InterpretationBox[
       SuperscriptBox[
        RowBox[{"O", "[", 
         FractionBox["1", "r"], "]"}], "4"],
       SeriesData[r, 
        DirectedInfinity[1], {}, 1, 4, 1]]}],
     SeriesData[r, 
      DirectedInfinity[1], {
      2^Rational[-1, 2] e[3] + 
       2^Rational[-1, 2] e[4], (2^Rational[-1, 2] b) 
        e[3] + (2^Rational[-1, 2] b) 
        e[4], ((Rational[1, 2] 2^Rational[-1, 2]) b^2) 
        e[3] + ((Rational[1, 2] 2^Rational[-1, 2]) b^2) e[4]}, 1, 4, 1]]}], 
   ",", 
   RowBox[{"dr", "\[Rule]", 
    InterpretationBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         FractionBox[
          RowBox[{"e", "[", "1", "]"}], 
          SqrtBox["2"]]}], "+", 
        FractionBox[
         RowBox[{"e", "[", "2", "]"}], 
         SqrtBox["2"]]}], ")"}], "+", 
      FractionBox[
       RowBox[{
        FractionBox[
         RowBox[{"m", " ", 
          RowBox[{"e", "[", "1", "]"}]}], 
         SqrtBox["2"]], "-", 
        FractionBox[
         RowBox[{"m", " ", 
          RowBox[{"e", "[", "2", "]"}]}], 
         SqrtBox["2"]]}], "r"], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox[
           RowBox[{
            RowBox[{"(", 
             RowBox[{"a", "-", "m"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"a", "+", "m"}], ")"}], " ", 
            RowBox[{"e", "[", "1", "]"}]}], 
           RowBox[{"2", " ", 
            SqrtBox["2"]}]]}], "+", 
         FractionBox[
          RowBox[{
           RowBox[{"(", 
            RowBox[{"a", "-", "m"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"a", "+", "m"}], ")"}], " ", 
           RowBox[{"e", "[", "2", "]"}]}], 
          RowBox[{"2", " ", 
           SqrtBox["2"]}]]}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         FractionBox["1", "r"], ")"}], "2"]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         FractionBox[
          RowBox[{"m", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "a"}], "+", "m"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"a", "+", "m"}], ")"}], " ", 
           RowBox[{"e", "[", "1", "]"}]}], 
          RowBox[{"2", " ", 
           SqrtBox["2"]}]], "-", 
         FractionBox[
          RowBox[{"m", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "a"}], "+", "m"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"a", "+", "m"}], ")"}], " ", 
           RowBox[{"e", "[", "2", "]"}]}], 
          RowBox[{"2", " ", 
           SqrtBox["2"]}]]}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         FractionBox["1", "r"], ")"}], "3"]}], "+", 
      InterpretationBox[
       SuperscriptBox[
        RowBox[{"O", "[", 
         FractionBox["1", "r"], "]"}], "4"],
       SeriesData[r, 
        DirectedInfinity[1], {}, 0, 4, 1]]}],
     SeriesData[r, 
      DirectedInfinity[
      1], {(-2^Rational[-1, 2]) e[1] + 
       2^Rational[-1, 2] e[2], (2^Rational[-1, 2] m) e[1] - (
        2^Rational[-1, 2] m) 
       e[2], (((Rational[-1, 2] 2^Rational[-1, 2]) (a - m)) (a + m)) 
        e[1] + (((Rational[1, 2] 2^Rational[-1, 2]) (a - m)) (a + m)) 
        e[2], ((((Rational[1, 2] 2^Rational[-1, 2]) m) (-a + m)) (a + m)) 
        e[1] + ((((Rational[-1, 2] 2^Rational[-1, 2]) m) (-a + m)) (a + m)) 
        e[2]}, 0, 4, 1]]}]}], "}"}]], "Output"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"RGtensors", "[", 
   RowBox[{
    StyleBox[
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "1", ",", "0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "0", ",", 
         RowBox[{"-", "1"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", 
         RowBox[{"-", "1"}], ",", "0"}], "}"}]}], "}"}],
     FontFamily->"Courier"], ",", "xCoord", ",", 
    RowBox[{"{", 
     RowBox[{"e", "[", "]"}], "}"}]}], "]"}], "//", "Timing"}]], "Input"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"gdd = \"\>", "\[InvisibleSpace]", 
   TagBox[
    RowBox[{"(", GridBox[{
       {"0", "1", "0", "0"},
       {"1", "0", "0", "0"},
       {"0", "0", "0", 
        RowBox[{"-", "1"}]},
       {"0", "0", 
        RowBox[{"-", "1"}], "0"}
      }], ")"}],
    MatrixForm[#]& ]}],
  SequenceForm["gdd = ", 
   MatrixForm[{{0, 1, 0, 0}, {1, 0, 0, 0}, {0, 0, 0, -1}, {0, 0, -1, 0}}]],
  Editable->False]], "Print"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"\\!\\(ds\\^2\\) = \"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{"2", " ", 
     RowBox[{"e", "[", "1", "]"}], " ", 
     RowBox[{"e", "[", "2", "]"}]}], "-", 
    RowBox[{"2", " ", 
     RowBox[{"e", "[", "3", "]"}], " ", 
     RowBox[{"e", "[", "4", "]"}]}]}]}],
  SequenceForm["\!\(ds\^2\) = ", (2 e[1]) e[2] - (2 e[3]) e[4]],
  Editable->False]], "Print"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"gUU = \"\>", "\[InvisibleSpace]", 
   TagBox[
    RowBox[{"(", GridBox[{
       {"0", "1", "0", "0"},
       {"1", "0", "0", "0"},
       {"0", "0", "0", 
        RowBox[{"-", "1"}]},
       {"0", "0", 
        RowBox[{"-", "1"}], "0"}
      }], ")"}],
    MatrixForm[#]& ]}],
  SequenceForm["gUU = ", 
   MatrixForm[{{0, 1, 0, 0}, {1, 0, 0, 0}, {0, 0, 0, -1}, {0, 0, -1, 0}}]],
  Editable->False]], "Print"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"gUU computed in \"\>", "\[InvisibleSpace]", 
   "0.0500000000000113686`", "\[InvisibleSpace]", "\<\" sec\"\>"}],
  SequenceForm["gUU computed in ", 0.05000000000001137, " sec"],
  Editable->False]], "Print"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Gamma computed in \"\>", "\[InvisibleSpace]", 
   "7.19999999999998863`", "\[InvisibleSpace]", "\<\" sec\"\>"}],
  SequenceForm["Gamma computed in ", 7.199999999999989, " sec"],
  Editable->False]], "Print"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Riemann(dddd) computed in \"\>", "\[InvisibleSpace]", 
   "0.416666666666685614`", "\[InvisibleSpace]", "\<\" sec\"\>"}],
  SequenceForm["Riemann(dddd) computed in ", 0.4166666666666856, " sec"],
  Editable->False]], "Print"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Riemann(Uddd) computed in \"\>", "\[InvisibleSpace]", "0.25`", 
   "\[InvisibleSpace]", "\<\" sec\"\>"}],
  SequenceForm["Riemann(Uddd) computed in ", 0.25, " sec"],
  Editable->False]], "Print"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ricci computed in \"\>", "\[InvisibleSpace]", 
   "0.0333333333333598602`", "\[InvisibleSpace]", "\<\" sec\"\>"}],
  SequenceForm["Ricci computed in ", 0.03333333333335986, " sec"],
  Editable->False]], "Print"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Weyl computed in \"\>", "\[InvisibleSpace]", 
   "0.366666666666617402`", "\[InvisibleSpace]", "\<\" sec\"\>"}],
  SequenceForm["Weyl computed in ", 0.3666666666666174, " sec"],
  Editable->False]], "Print"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Einstein computed in \"\>", "\[InvisibleSpace]", 
   "0.0333333333333598602`", "\[InvisibleSpace]", "\<\" sec\"\>"}],
  SequenceForm["Einstein computed in ", 0.03333333333335986, " sec"],
  Editable->False]], "Print"],

Cell[BoxData["\<\"NP variables PH[i,j], \[CapitalLambda] and PS[i] defined.\"\
\>"], "Output",
 FontSize->16,
 FontSlant->"Italic",
 FontColor->RGBColor[1, 0, 1]],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"8.60000000000002273`", " ", "Second"}], ",", "Null"}], 
  "}"}]], "Output"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ExactRdd", "-", "Rdd"}]], "Input"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", 
        FractionBox["1", "r"], "]"}], "4"],
      SeriesData[r, 
       DirectedInfinity[1], {}, 4, 4, 1]], ",", 
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", 
        FractionBox["1", "r"], "]"}], "4"],
      SeriesData[r, 
       DirectedInfinity[1], {}, 4, 4, 1]], ",", 
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", 
        FractionBox["1", "r"], "]"}], "5"],
      SeriesData[r, 
       DirectedInfinity[1], {}, 5, 5, 1]], ",", 
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", 
        FractionBox["1", "r"], "]"}], "5"],
      SeriesData[r, 
       DirectedInfinity[1], {}, 5, 5, 1]]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", 
        FractionBox["1", "r"], "]"}], "4"],
      SeriesData[r, 
       DirectedInfinity[1], {}, 4, 4, 1]], ",", 
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", 
        FractionBox["1", "r"], "]"}], "4"],
      SeriesData[r, 
       DirectedInfinity[1], {}, 4, 4, 1]], ",", 
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", 
        FractionBox["1", "r"], "]"}], "5"],
      SeriesData[r, 
       DirectedInfinity[1], {}, 5, 5, 1]], ",", 
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", 
        FractionBox["1", "r"], "]"}], "5"],
      SeriesData[r, 
       DirectedInfinity[1], {}, 5, 5, 1]]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", 
        FractionBox["1", "r"], "]"}], "5"],
      SeriesData[r, 
       DirectedInfinity[1], {}, 5, 5, 1]], ",", 
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", 
        FractionBox["1", "r"], "]"}], "5"],
      SeriesData[r, 
       DirectedInfinity[1], {}, 5, 5, 1]], ",", 
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", 
        FractionBox["1", "r"], "]"}], "5"],
      SeriesData[r, 
       DirectedInfinity[1], {}, 5, 5, 1]], ",", 
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", 
        FractionBox["1", "r"], "]"}], "5"],
      SeriesData[r, 
       DirectedInfinity[1], {}, 5, 5, 1]]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", 
        FractionBox["1", "r"], "]"}], "5"],
      SeriesData[r, 
       DirectedInfinity[1], {}, 5, 5, 1]], ",", 
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", 
        FractionBox["1", "r"], "]"}], "5"],
      SeriesData[r, 
       DirectedInfinity[1], {}, 5, 5, 1]], ",", 
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", 
        FractionBox["1", "r"], "]"}], "5"],
      SeriesData[r, 
       DirectedInfinity[1], {}, 5, 5, 1]], ",", 
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", 
        FractionBox["1", "r"], "]"}], "5"],
      SeriesData[r, 
       DirectedInfinity[1], {}, 5, 5, 1]]}], "}"}]}], "}"}]], "Output"]
}, Open  ]],

Cell[TextData[{
 Cell[BoxData[
  TagBox["",
   DisplayForm]]],
 Cell[BoxData[
  TagBox["",
   DisplayForm]]],
 "\tThe function ",
 StyleBox["zeroQ[]",
  FontFamily->"Courier"],
 " ignores ",
 Cell[BoxData[
  SuperscriptBox[
   RowBox[{"O", "[", 
    FractionBox["1", "r"], "]"}], "n"]]],
 " terms:"
}], "Text",
 FontSize->16,
 FontColor->RGBColor[0, 0, 1]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"zeroQ", "[", "%", "]"}]], "Input"],

Cell[BoxData["True"], "Output"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ExactPS", "-", 
  RowBox[{"PS", "/@", 
   RowBox[{"{", 
    RowBox[{"0", ",", "1", ",", "2", ",", "3", ",", "4"}], "}"}]}]}]], "Input"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", 
      FractionBox["1", "r"], "]"}], "5"],
    SeriesData[r, 
     DirectedInfinity[1], {}, 5, 5, 1]], ",", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", 
      FractionBox["1", "r"], "]"}], "5"],
    SeriesData[r, 
     DirectedInfinity[1], {}, 5, 5, 1]], ",", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", 
      FractionBox["1", "r"], "]"}], "3"],
    SeriesData[r, 
     DirectedInfinity[1], {}, 3, 3, 1]], ",", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", 
      FractionBox["1", "r"], "]"}], "5"],
    SeriesData[r, 
     DirectedInfinity[1], {}, 5, 5, 1]], ",", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", 
      FractionBox["1", "r"], "]"}], "5"],
    SeriesData[r, 
     DirectedInfinity[1], {}, 5, 5, 1]]}], "}"}]], "Output"]
}, Open  ]],

Cell[TextData[{
 Cell[BoxData[
  TagBox["",
   DisplayForm]]],
 Cell[BoxData[
  TagBox["",
   DisplayForm]]],
 "\t",
 StyleBox["Mathematica",
  FontSlant->"Italic"],
 " 4.0 has better handling of ",
 StyleBox["SeriesData",
  FontFamily->"Courier"],
 " objects. As a result it returns ",
 Cell[BoxData[
  InterpretationBox[
   SuperscriptBox[
    RowBox[{"O", "[", 
     FractionBox["1", "r"], "]"}], "5"],
   SeriesData[r, 
    DirectedInfinity[1], {}, 5, 5, 1]]]],
 " for all elements in the last two lists."
}], "Text",
 FontSize->16,
 FontColor->RGBColor[0, 0, 1]]
}, Open  ]],

Cell[TextData[{
 Cell[BoxData[
  TagBox["",
   DisplayForm]]],
 Cell[BoxData[
  TagBox["",
   DisplayForm]]],
 "\tIf only ",
 StyleBox["deList",
  FontFamily->"Courier"],
 " is expanded, ",
 StyleBox["RGtensors",
  FontFamily->"Courier"],
 " takes ~20% longer, while if only ",
 StyleBox["dxRuleList",
  FontFamily->"Courier"],
 " is expanded, it takes ~60% longer!"
}], "Text",
 FontSize->16]
}, Open  ]]
}, Closed]]
},
WindowToolbars->{},
CellGrouping->Manual,
WindowSize->{1350, 633},
WindowMargins->{{0, Automatic}, {Automatic, 0}},
Magnification->1,
FrontEndVersion->"8.0 for Microsoft Windows (64-bit) (February 23, 2011)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{
 "blank 4"->{
  Cell[491277, 15169, 84, 3, 23, "Text",
   CellTags->"blank 4"]},
 "sec 5"->{
  Cell[514966, 16026, 405, 17, 32, "Subsubsection",
   CellTags->"sec 5"],
  Cell[515374, 16045, 341, 14, 33, "Text",
   CellTags->"sec 5"],
  Cell[515740, 16063, 74, 2, 31, "Input",
   CellTags->"sec 5"],
  Cell[516354, 16087, 168, 5, 33, "Text",
   CellTags->"sec 5"],
  Cell[516525, 16094, 296, 10, 31, "Input",
   CellTags->"sec 5"],
  Cell[516824, 16106, 315, 11, 33, "Text",
   CellTags->"sec 5"]}
 }
*)
(*CellTagsIndex
CellTagsIndex->{
 {"blank 4", 698944, 22405},
 {"sec 5", 699023, 22408}
 }
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[567, 22, 363, 13, 120, "Text"],
Cell[933, 37, 150, 5, 30, "Text"],
Cell[1086, 44, 1095, 41, 165, "Text"]
}, Open  ]],
Cell[2196, 88, 676, 27, 41, "Text"],
Cell[CellGroupData[{
Cell[2897, 119, 154, 4, 76, "Section"],
Cell[CellGroupData[{
Cell[3076, 127, 126, 5, 39, "Subsection"],
Cell[3205, 134, 358, 8, 55, "Text"],
Cell[3566, 144, 155, 7, 33, "Text"],
Cell[3724, 153, 54, 1, 33, "Text"],
Cell[3781, 156, 176, 7, 35, "Text"],
Cell[3960, 165, 224, 8, 35, "Text"],
Cell[4187, 175, 247, 8, 35, "Text"],
Cell[4437, 185, 159, 7, 59, "Text"],
Cell[4599, 194, 896, 31, 77, "Text"],
Cell[5498, 227, 209, 8, 33, "Text"],
Cell[5710, 237, 215, 8, 33, "Text"],
Cell[5928, 247, 265, 10, 33, "Text"],
Cell[6196, 259, 250, 11, 33, "Text"],
Cell[6449, 272, 269, 11, 33, "Text"],
Cell[6721, 285, 373, 17, 33, "Text"],
Cell[7097, 304, 507, 24, 33, "Text"],
Cell[7607, 330, 213, 12, 33, "Text"],
Cell[7823, 344, 217, 8, 33, "Text"],
Cell[8043, 354, 785, 28, 55, "Text"],
Cell[8831, 384, 709, 23, 77, "Text"],
Cell[CellGroupData[{
Cell[9565, 411, 90, 1, 31, "Subsubsection"],
Cell[9658, 414, 645, 22, 55, "Text"],
Cell[10306, 438, 467, 20, 34, "Text"],
Cell[10776, 460, 456, 21, 34, "Text"],
Cell[11235, 483, 568, 23, 56, "Text"],
Cell[11806, 508, 436, 20, 33, "Text"],
Cell[12245, 530, 145, 9, 33, "Text"],
Cell[12393, 541, 581, 25, 33, "Text"],
Cell[12977, 568, 1422, 58, 99, "Text"]
}, Open  ]],
Cell[14414, 629, 290, 11, 55, "Text"]
}, Open  ]],
Cell[CellGroupData[{
Cell[14741, 645, 144, 5, 39, "Subsection"],
Cell[14888, 652, 281, 12, 70, "Text"],
Cell[15172, 666, 182, 8, 70, "Text"],
Cell[15357, 676, 300, 15, 70, "Text"],
Cell[15660, 693, 212, 9, 70, "Text"],
Cell[15875, 704, 464, 21, 70, "Text"],
Cell[16342, 727, 464, 21, 70, "Text"],
Cell[16809, 750, 660, 32, 70, "Text"],
Cell[17472, 784, 567, 27, 70, "Text"],
Cell[18042, 813, 309, 15, 70, "Text"],
Cell[18354, 830, 518, 24, 70, "Text"],
Cell[18875, 856, 1111, 54, 70, "Text"]
}, Closed]],
Cell[CellGroupData[{
Cell[20023, 915, 125, 5, 31, "Subsection"],
Cell[20151, 922, 661, 19, 70, "Text"],
Cell[20815, 943, 375, 18, 70, "Text"],
Cell[21193, 963, 246, 13, 70, "Text"],
Cell[21442, 978, 446, 20, 70, "Text"],
Cell[21891, 1000, 431, 16, 70, "Text"],
Cell[22325, 1018, 616, 24, 70, "Text"],
Cell[22944, 1044, 1910, 81, 70, "Text"],
Cell[24857, 1127, 540, 15, 70, "Text"]
}, Closed]],
Cell[CellGroupData[{
Cell[25434, 1147, 132, 5, 31, "Subsection"],
Cell[25569, 1154, 893, 33, 70, "Text"],
Cell[26465, 1189, 406, 21, 70, "Text"],
Cell[26874, 1212, 442, 22, 70, "Text"],
Cell[27319, 1236, 889, 33, 70, "Text"],
Cell[28211, 1271, 442, 22, 70, "Text"],
Cell[28656, 1295, 499, 24, 70, "Text"],
Cell[29158, 1321, 443, 24, 70, "Text"],
Cell[29604, 1347, 474, 20, 70, "Text"],
Cell[30081, 1369, 653, 23, 70, "Text"],
Cell[30737, 1394, 485, 14, 70, "Text"]
}, Closed]],
Cell[CellGroupData[{
Cell[31259, 1413, 231, 12, 26, "Subsubsection"],
Cell[CellGroupData[{
Cell[31515, 1429, 236, 12, 70, "Subsubsection"],
Cell[31754, 1443, 490, 18, 70, "Text"]
}, Closed]],
Cell[CellGroupData[{
Cell[32281, 1466, 223, 11, 70, "Subsubsection"],
Cell[32507, 1479, 510, 18, 70, "Text"]
}, Closed]],
Cell[CellGroupData[{
Cell[33054, 1502, 217, 11, 70, "Subsubsection"],
Cell[33274, 1515, 321, 12, 70, "Text"]
}, Closed]],
Cell[CellGroupData[{
Cell[33632, 1532, 213, 11, 70, "Subsubsection"],
Cell[33848, 1545, 238, 9, 70, "Text"]
}, Closed]],
Cell[CellGroupData[{
Cell[34123, 1559, 295, 14, 70, "Subsubsection"],
Cell[34421, 1575, 395, 17, 70, "Text"]
}, Closed]],
Cell[34831, 1595, 529, 22, 70, "Text"]
}, Closed]],
Cell[35375, 1620, 449, 16, 30, "Text"]
}, Open  ]],
Cell[35839, 1639, 97, 3, 30, "Text"],
Cell[CellGroupData[{
Cell[35961, 1646, 120, 3, 76, "Section"],
Cell[36084, 1651, 187, 5, 31, "Input"],
Cell[36274, 1658, 719, 23, 33, "Input"],
Cell[36996, 1683, 661, 21, 31, "Input"],
Cell[37660, 1706, 1740, 57, 92, "Input"],
Cell[39403, 1765, 318, 10, 31, "Input"],
Cell[39724, 1777, 327, 10, 31, "Input"],
Cell[40054, 1789, 330, 10, 31, "Input"],
Cell[CellGroupData[{
Cell[40409, 1803, 321, 11, 31, "Input"],
Cell[40733, 1816, 915, 28, 31, "Input"],
Cell[41651, 1846, 1009, 35, 52, "Input"],
Cell[42663, 1883, 1486, 43, 52, "Input"]
}, Open  ]],
Cell[44164, 1929, 1378, 41, 72, "Input"],
Cell[45545, 1972, 167, 5, 31, "Input"],
Cell[45715, 1979, 307, 9, 31, "Input"],
Cell[CellGroupData[{
Cell[46047, 1992, 1820, 52, 72, "Input"],
Cell[47870, 2046, 1543, 44, 52, "Input"]
}, Open  ]],
Cell[49428, 2093, 359, 11, 31, "Input"],
Cell[49790, 2106, 947, 25, 52, "Input"],
Cell[50740, 2133, 325, 10, 31, "Input"],
Cell[51068, 2145, 777, 24, 52, "Input"],
Cell[51848, 2171, 46355, 1197, 1942, "Input"],
Cell[98206, 3370, 926, 27, 31, "Input"],
Cell[99135, 3399, 4515, 133, 92, "Input"],
Cell[103653, 3534, 2300, 78, 132, "Input"],
Cell[105956, 3614, 1034, 31, 52, "Input"],
Cell[106993, 3647, 494, 15, 31, "Input"],
Cell[107490, 3664, 494, 15, 31, "Input"],
Cell[CellGroupData[{
Cell[108009, 3683, 2808, 78, 92, "Input"],
Cell[110820, 3763, 551, 19, 31, "Input"],
Cell[111374, 3784, 2389, 66, 72, "Input"],
Cell[113766, 3852, 2292, 64, 72, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[116095, 3921, 1181, 35, 52, "Input"],
Cell[117279, 3958, 424, 15, 31, "Input"],
Cell[117706, 3975, 3010, 86, 132, "Input"],
Cell[120719, 4063, 1453, 45, 52, "Input"]
}, Open  ]],
Cell[122187, 4111, 188, 5, 31, "Input"],
Cell[122378, 4118, 9082, 233, 252, "Input"],
Cell[CellGroupData[{
Cell[131485, 4355, 535, 17, 31, "Input"],
Cell[132023, 4374, 1725, 51, 52, "Input"],
Cell[133751, 4427, 2192, 66, 92, "Input"]
}, Open  ]],
Cell[135958, 4496, 729, 21, 31, "Input"],
Cell[136690, 4519, 913, 27, 31, "Input"],
Cell[137606, 4548, 231, 7, 31, "Input"],
Cell[137840, 4557, 323, 10, 31, "Input"],
Cell[138166, 4569, 477, 9, 52, "Input"],
Cell[138646, 4580, 186, 5, 31, "Input"]
}, Closed]],
Cell[138847, 4588, 62, 2, 23, "Text"],
Cell[CellGroupData[{
Cell[138934, 4594, 379, 15, 94, "Section"],
Cell[139316, 4611, 276, 10, 45, "Text"],
Cell[139595, 4623, 106, 3, 27, "Input"],
Cell[CellGroupData[{
Cell[139726, 4630, 123, 3, 36, "Subsection"],
Cell[139852, 4635, 692, 25, 37, "Text"],
Cell[140547, 4662, 168, 5, 27, "Input"],
Cell[140718, 4669, 2092, 67, 43, "Input"],
Cell[142813, 4738, 94, 3, 27, "Input"],
Cell[CellGroupData[{
Cell[142932, 4745, 120, 3, 27, "Input"],
Cell[143055, 4750, 3204, 88, 70, "Print"],
Cell[146262, 4840, 50671, 1103, 70, "Print"],
Cell[196936, 5945, 2957, 77, 70, "Print"],
Cell[199896, 6024, 288, 6, 70, "Print"],
Cell[200187, 6032, 170, 4, 70, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[200394, 6041, 114, 3, 27, "Input"],
Cell[200511, 6046, 540, 17, 47, "Output"]
}, Open  ]],
Cell[201066, 6066, 140, 5, 30, "Text"],
Cell[CellGroupData[{
Cell[201231, 6075, 59, 1, 27, "Input"],
Cell[201293, 6078, 1540, 43, 43, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[202870, 6126, 131, 4, 27, "Input"],
Cell[203004, 6132, 1540, 43, 43, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[204593, 6181, 76, 1, 36, "Subsection"],
Cell[204672, 6184, 161, 5, 27, "Input"],
Cell[204836, 6191, 620, 22, 27, "Input"],
Cell[205459, 6215, 83, 2, 27, "Input"],
Cell[205545, 6219, 779, 35, 32, "Text"],
Cell[CellGroupData[{
Cell[206349, 6258, 120, 3, 27, "Input"],
Cell[206472, 6263, 915, 29, 101, "Print"],
Cell[207390, 6294, 1001, 30, 40, "Print"],
Cell[208394, 6326, 998, 32, 111, "Print"],
Cell[209395, 6360, 256, 5, 20, "Print"],
Cell[209654, 6367, 260, 5, 20, "Print"],
Cell[209917, 6374, 276, 5, 20, "Print"],
Cell[210196, 6381, 276, 5, 20, "Print"],
Cell[210475, 6388, 224, 5, 20, "Print"],
Cell[210702, 6395, 222, 5, 20, "Print"],
Cell[210927, 6402, 112, 3, 35, "Output"],
Cell[211042, 6407, 128, 4, 27, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[211207, 6416, 125, 3, 27, "Input"],
Cell[211335, 6421, 218, 8, 48, "Output"]
}, Open  ]],
Cell[211568, 6432, 144, 6, 30, "Text"],
Cell[CellGroupData[{
Cell[211737, 6442, 122, 3, 27, "Input"],
Cell[211862, 6447, 127, 4, 27, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[212038, 6457, 111, 3, 36, "Subsection"],
Cell[212152, 6462, 161, 5, 27, "Input"],
Cell[212316, 6469, 850, 28, 27, "Input"],
Cell[213169, 6499, 83, 2, 27, "Input"],
Cell[CellGroupData[{
Cell[213277, 6505, 120, 3, 27, "Input"],
Cell[213400, 6510, 1267, 39, 110, "Print"],
Cell[214670, 6551, 1331, 38, 45, "Print"],
Cell[216004, 6591, 1313, 39, 118, "Print"],
Cell[217320, 6632, 256, 5, 20, "Print"],
Cell[217579, 6639, 260, 5, 20, "Print"],
Cell[217842, 6646, 276, 5, 20, "Print"],
Cell[218121, 6653, 276, 5, 20, "Print"],
Cell[218400, 6660, 260, 5, 20, "Print"],
Cell[218663, 6667, 257, 5, 20, "Print"],
Cell[218923, 6674, 230, 5, 20, "Print"],
Cell[219156, 6681, 116, 3, 35, "Output"],
Cell[219275, 6686, 128, 4, 27, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[219440, 6695, 103, 3, 27, "Input"],
Cell[219546, 6700, 89, 2, 30, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[219672, 6707, 27, 0, 27, "Input"],
Cell[219702, 6709, 83, 2, 27, "Output"]
}, Open  ]],
Cell[219800, 6714, 140, 5, 30, "Text"],
Cell[CellGroupData[{
Cell[219965, 6723, 92, 2, 27, "Input"],
Cell[220060, 6727, 31, 0, 27, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[220128, 6732, 361, 15, 28, "Subsubsection"],
Cell[220492, 6749, 187, 5, 27, "Input"],
Cell[220682, 6756, 143, 4, 27, "Input"],
Cell[220828, 6762, 1436, 50, 43, "Input"],
Cell[222267, 6814, 790, 28, 43, "Input"],
Cell[CellGroupData[{
Cell[223082, 6846, 192, 5, 27, "Input"],
Cell[223277, 6853, 309, 11, 49, "Output"]
}, Open  ]],
Cell[223601, 6867, 234, 10, 30, "Text"],
Cell[CellGroupData[{
Cell[223860, 6881, 868, 28, 27, "Input"],
Cell[224731, 6911, 298, 11, 49, "Output"]
}, Open  ]],
Cell[225044, 6925, 186, 5, 27, "Input"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[225279, 6936, 74, 1, 36, "Subsection"],
Cell[225356, 6939, 161, 5, 27, "Input"],
Cell[225520, 6946, 1040, 34, 27, "Input"],
Cell[226563, 6982, 83, 2, 27, "Input"],
Cell[CellGroupData[{
Cell[226671, 6988, 120, 3, 27, "Input"],
Cell[226794, 6993, 1089, 33, 90, "Print"],
Cell[227886, 7028, 1126, 33, 42, "Print"],
Cell[229015, 7063, 1168, 36, 110, "Print"],
Cell[230186, 7101, 256, 5, 20, "Print"],
Cell[230445, 7108, 260, 5, 20, "Print"],
Cell[230708, 7115, 275, 5, 20, "Print"],
Cell[230986, 7122, 276, 5, 20, "Print"],
Cell[231265, 7129, 262, 5, 20, "Print"],
Cell[231530, 7136, 257, 5, 20, "Print"],
Cell[231790, 7143, 118, 3, 35, "Output"],
Cell[231911, 7148, 266, 5, 20, "Print"],
Cell[232180, 7155, 128, 4, 27, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[232345, 7164, 103, 3, 27, "Input"],
Cell[232451, 7169, 220, 7, 48, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[232708, 7181, 103, 3, 27, "Input"],
Cell[232814, 7186, 301, 10, 53, "Output"]
}, Open  ]],
Cell[233130, 7199, 141, 5, 30, "Text"],
Cell[CellGroupData[{
Cell[233296, 7208, 92, 2, 27, "Input"],
Cell[233391, 7212, 31, 0, 27, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[233471, 7218, 92, 1, 36, "Subsection"],
Cell[233566, 7221, 159, 5, 27, "Input"],
Cell[233728, 7228, 168, 5, 27, "Input"],
Cell[233899, 7235, 94, 3, 27, "Input"],
Cell[CellGroupData[{
Cell[234018, 7242, 136, 6, 28, "Subsubsection"],
Cell[CellGroupData[{
Cell[234179, 7252, 301, 8, 27, "Input"],
Cell[234483, 7262, 1469, 38, 101, "Print"],
Cell[235955, 7302, 1617, 45, 23, "Print"],
Cell[237575, 7349, 1639, 43, 146, "Print"],
Cell[239217, 7394, 256, 5, 20, "Print"],
Cell[239476, 7401, 260, 5, 20, "Print"],
Cell[239739, 7408, 274, 5, 20, "Print"],
Cell[240016, 7415, 273, 5, 20, "Print"],
Cell[240292, 7422, 259, 5, 20, "Print"],
Cell[240554, 7429, 258, 5, 20, "Print"],
Cell[240815, 7436, 118, 3, 35, "Output"],
Cell[240936, 7441, 266, 5, 20, "Print"],
Cell[241205, 7448, 127, 4, 27, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[241369, 7457, 114, 3, 27, "Input"],
Cell[241486, 7462, 421, 12, 50, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[241944, 7479, 103, 3, 27, "Input"],
Cell[242050, 7484, 2549, 72, 91, "Output"]
}, Open  ]],
Cell[244614, 7559, 125, 5, 30, "Text"],
Cell[CellGroupData[{
Cell[244764, 7568, 65, 1, 27, "Input"],
Cell[244832, 7571, 30, 0, 27, "Output"]
}, Open  ]],
Cell[244877, 7574, 118, 5, 30, "Text"],
Cell[CellGroupData[{
Cell[245020, 7583, 98, 2, 27, "Input"],
Cell[245121, 7587, 29, 0, 27, "Output"]
}, Open  ]],
Cell[245165, 7590, 119, 5, 30, "Text"],
Cell[CellGroupData[{
Cell[245309, 7599, 100, 2, 27, "Input"],
Cell[245412, 7603, 29, 0, 27, "Output"]
}, Open  ]],
Cell[245456, 7606, 138, 5, 30, "Text"]
}, Open  ]],
Cell[CellGroupData[{
Cell[245631, 7616, 147, 6, 28, "Subsubsection"],
Cell[CellGroupData[{
Cell[245803, 7626, 634, 19, 27, "Input"],
Cell[246440, 7647, 3317, 91, 176, "Print"],
Cell[249760, 7740, 3287, 96, 94, "Print"],
Cell[253050, 7838, 3562, 98, 136, "Print"],
Cell[256615, 7938, 256, 5, 20, "Print"],
Cell[256874, 7945, 260, 5, 20, "Print"],
Cell[257137, 7952, 275, 5, 20, "Print"],
Cell[257415, 7959, 276, 5, 20, "Print"],
Cell[257694, 7966, 260, 5, 20, "Print"],
Cell[257957, 7973, 258, 5, 20, "Print"],
Cell[258218, 7980, 118, 3, 35, "Output"],
Cell[258339, 7985, 230, 5, 20, "Print"],
Cell[258572, 7992, 116, 3, 35, "Output"],
Cell[258691, 7997, 130, 3, 35, "Output"],
Cell[258824, 8002, 127, 4, 27, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[258988, 8011, 125, 3, 27, "Input"],
Cell[259116, 8016, 460, 15, 52, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[259613, 8036, 27, 0, 27, "Input"],
Cell[259643, 8038, 51, 1, 27, "Output"]
}, Open  ]],
Cell[259709, 8042, 125, 5, 30, "Text"],
Cell[CellGroupData[{
Cell[259859, 8051, 65, 1, 27, "Input"],
Cell[259927, 8054, 29, 0, 27, "Output"]
}, Open  ]],
Cell[259971, 8057, 177, 6, 30, "Text"],
Cell[CellGroupData[{
Cell[260173, 8067, 67, 1, 27, "Input"],
Cell[260243, 8070, 472, 15, 51, "Output"]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[260776, 8092, 129, 4, 36, "Subsection"],
Cell[260908, 8098, 196, 6, 27, "Input"],
Cell[261107, 8106, 343, 12, 27, "Input"],
Cell[261453, 8120, 1586, 50, 43, "Input"],
Cell[263042, 8172, 94, 3, 27, "Input"],
Cell[CellGroupData[{
Cell[263161, 8179, 120, 3, 27, "Input"],
Cell[263284, 8184, 2977, 88, 132, "Print"],
Cell[266264, 8274, 3320, 100, 45, "Print"],
Cell[269587, 8376, 4364, 122, 130, "Print"],
Cell[273954, 8500, 254, 5, 20, "Print"],
Cell[274211, 8507, 258, 5, 20, "Print"],
Cell[274472, 8514, 274, 5, 20, "Print"],
Cell[274749, 8521, 273, 5, 20, "Print"],
Cell[275025, 8528, 260, 5, 20, "Print"],
Cell[275288, 8535, 222, 5, 20, "Print"],
Cell[275513, 8542, 112, 3, 35, "Output"],
Cell[275628, 8547, 127, 4, 27, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[275792, 8556, 114, 3, 27, "Input"],
Cell[275909, 8561, 220, 8, 50, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[276166, 8574, 125, 3, 27, "Input"],
Cell[276294, 8579, 945, 32, 57, "Output"]
}, Open  ]],
Cell[277254, 8614, 140, 5, 30, "Text"],
Cell[CellGroupData[{
Cell[277419, 8623, 122, 3, 27, "Input"],
Cell[277544, 8628, 127, 4, 27, "Output"]
}, Open  ]],
Cell[277686, 8635, 431, 19, 30, "Text"],
Cell[CellGroupData[{
Cell[278142, 8658, 122, 3, 27, "Input"],
Cell[278267, 8663, 107, 3, 27, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[278423, 8672, 253, 8, 36, "Subsection"],
Cell[278679, 8682, 143, 4, 27, "Input"],
Cell[278825, 8688, 200, 6, 27, "Input"],
Cell[279028, 8696, 2563, 76, 58, "Input"],
Cell[281594, 8774, 116, 2, 30, "Text"],
Cell[281713, 8778, 568, 19, 27, "Input"],
Cell[282284, 8799, 271, 6, 49, "Text"],
Cell[CellGroupData[{
Cell[282580, 8809, 2913, 95, 43, "Input"],
Cell[285496, 8906, 4742, 170, 80, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[290275, 9081, 126, 3, 27, "Input"],
Cell[290404, 9086, 4954, 139, 227, "Print"],
Cell[295361, 9227, 4379, 132, 90, "Print"],
Cell[299743, 9361, 5252, 147, 245, "Print"],
Cell[304998, 9510, 256, 5, 20, "Print"],
Cell[305257, 9517, 258, 5, 20, "Print"],
Cell[305518, 9524, 274, 5, 20, "Print"],
Cell[305795, 9531, 260, 5, 20, "Print"],
Cell[306058, 9538, 258, 5, 20, "Print"],
Cell[306319, 9545, 222, 5, 20, "Print"],
Cell[306544, 9552, 112, 3, 35, "Output"],
Cell[306659, 9557, 127, 4, 27, "Output"]
}, Open  ]],
Cell[306801, 9564, 663, 25, 68, "Text"],
Cell[307467, 9591, 124, 3, 27, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[307628, 9599, 112, 3, 36, "Subsection"],
Cell[307743, 9604, 183, 5, 27, "Input"],
Cell[307929, 9611, 1036, 36, 27, "Input"],
Cell[308968, 9649, 385, 13, 27, "Input"],
Cell[309356, 9664, 458, 16, 27, "Input"],
Cell[309817, 9682, 512, 18, 27, "Input"],
Cell[310332, 9702, 1822, 59, 43, "Input"],
Cell[312157, 9763, 94, 3, 27, "Input"],
Cell[CellGroupData[{
Cell[312276, 9770, 120, 3, 27, "Input"],
Cell[312399, 9775, 4084, 123, 181, "Print"],
Cell[316486, 9900, 5025, 160, 128, "Print"],
Cell[321514, 10062, 9710, 260, 204, "Print"],
Cell[331227, 10324, 254, 5, 20, "Print"],
Cell[331484, 10331, 257, 5, 20, "Print"],
Cell[331744, 10338, 272, 5, 20, "Print"],
Cell[332019, 10345, 271, 5, 20, "Print"],
Cell[332293, 10352, 256, 5, 20, "Print"],
Cell[332552, 10359, 222, 5, 20, "Print"],
Cell[332777, 10366, 112, 3, 35, "Output"],
Cell[332892, 10371, 127, 4, 27, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[333056, 10380, 30, 0, 27, "Input"],
Cell[333089, 10382, 1728, 59, 58, "Output"]
}, Open  ]],
Cell[334832, 10444, 783, 29, 62, "Text"]
}, Open  ]],
Cell[CellGroupData[{
Cell[335652, 10478, 111, 3, 36, "Subsection"],
Cell[335766, 10483, 161, 5, 27, "Input"],
Cell[335930, 10490, 2574, 76, 43, "Input"],
Cell[338507, 10568, 83, 2, 27, "Input"],
Cell[CellGroupData[{
Cell[338615, 10574, 120, 3, 27, "Input"],
Cell[338738, 10579, 3082, 82, 92, "Print"],
Cell[341823, 10663, 2679, 71, 42, "Print"],
Cell[344505, 10736, 2691, 72, 113, "Print"],
Cell[347199, 10810, 256, 5, 20, "Print"],
Cell[347458, 10817, 258, 5, 20, "Print"],
Cell[347719, 10824, 274, 5, 20, "Print"],
Cell[347996, 10831, 274, 5, 20, "Print"],
Cell[348273, 10838, 256, 5, 20, "Print"],
Cell[348532, 10845, 242, 5, 20, "Print"],
Cell[348777, 10852, 262, 5, 20, "Print"],
Cell[349042, 10859, 127, 4, 27, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[349206, 10868, 114, 3, 27, "Input"],
Cell[349323, 10873, 1137, 36, 44, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[350497, 10914, 103, 3, 27, "Input"],
Cell[350603, 10919, 784, 26, 50, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[351424, 10950, 103, 3, 27, "Input"],
Cell[351530, 10955, 17141, 483, 196, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[368708, 11443, 59, 1, 27, "Input"],
Cell[368770, 11446, 1540, 43, 43, "Output"]
}, Open  ]],
Cell[370325, 11492, 194, 6, 30, "Text"],
Cell[370522, 11500, 298, 11, 45, "Text"],
Cell[CellGroupData[{
Cell[370845, 11515, 181, 5, 27, "Input"],
Cell[371029, 11522, 3082, 82, 92, "Print"],
Cell[374114, 11606, 2679, 71, 42, "Print"],
Cell[376796, 11679, 2691, 72, 113, "Print"],
Cell[379490, 11753, 256, 5, 20, "Print"],
Cell[379749, 11760, 258, 5, 20, "Print"],
Cell[380010, 11767, 271, 5, 20, "Print"],
Cell[380284, 11774, 121, 3, 31, "Output"],
Cell[380408, 11779, 256, 5, 20, "Print"],
Cell[380667, 11786, 127, 3, 31, "Output"],
Cell[380797, 11791, 262, 5, 20, "Print"],
Cell[381062, 11798, 127, 4, 27, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[381238, 11808, 110, 3, 36, "Subsection"],
Cell[381351, 11813, 231, 6, 49, "Text"],
Cell[381585, 11821, 161, 5, 27, "Input"],
Cell[381749, 11828, 3011, 89, 90, "Input"],
Cell[384763, 11919, 165, 5, 60, "Text"],
Cell[384931, 11926, 83, 2, 27, "Input"],
Cell[CellGroupData[{
Cell[385039, 11932, 181, 5, 27, "Input"],
Cell[385223, 11939, 3416, 94, 108, "Print"],
Cell[388642, 12035, 3503, 97, 90, "Print"],
Cell[392148, 12134, 4576, 132, 125, "Print"],
Cell[396727, 12268, 220, 5, 20, "Print"],
Cell[396950, 12275, 258, 5, 20, "Print"],
Cell[397211, 12282, 274, 5, 20, "Print"],
Cell[397488, 12289, 274, 5, 20, "Print"],
Cell[397765, 12296, 255, 5, 20, "Print"],
Cell[398023, 12303, 127, 3, 31, "Output"],
Cell[398153, 12308, 264, 5, 20, "Print"],
Cell[398420, 12315, 127, 4, 27, "Output"]
}, Open  ]],
Cell[398562, 12322, 401, 15, 49, "Text"],
Cell[CellGroupData[{
Cell[398988, 12341, 65, 1, 27, "Input"],
Cell[399056, 12344, 43939, 1077, 70, "Output"]
}, Closed]],
Cell[CellGroupData[{
Cell[443032, 13426, 125, 3, 21, "Input"],
Cell[443160, 13431, 1777, 54, 57, "Output"]
}, Open  ]],
Cell[444952, 13488, 181, 6, 60, "Text"],
Cell[CellGroupData[{
Cell[445158, 13498, 563, 17, 33, "Input"],
Cell[445724, 13517, 1095, 36, 33, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[446856, 13558, 120, 3, 27, "Input"],
Cell[446979, 13563, 3416, 94, 108, "Print"],
Cell[450398, 13659, 3503, 97, 90, "Print"],
Cell[453904, 13758, 4336, 123, 123, "Print"],
Cell[458243, 13883, 254, 5, 20, "Print"],
Cell[458500, 13890, 258, 5, 20, "Print"],
Cell[458761, 13897, 273, 5, 20, "Print"],
Cell[459037, 13904, 274, 5, 20, "Print"],
Cell[459314, 13911, 260, 5, 20, "Print"],
Cell[459577, 13918, 222, 5, 20, "Print"],
Cell[459802, 13925, 112, 3, 35, "Output"],
Cell[459917, 13930, 126, 4, 27, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[460080, 13939, 114, 3, 27, "Input"],
Cell[460197, 13944, 374, 12, 51, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[460608, 13961, 125, 3, 27, "Input"],
Cell[460736, 13966, 679, 23, 57, "Output"]
}, Open  ]],
Cell[461430, 13992, 157, 5, 30, "Text"]
}, Open  ]],
Cell[461602, 14000, 141, 5, 45, "Text"],
Cell[CellGroupData[{
Cell[461768, 14009, 225, 6, 27, "Input"],
Cell[461996, 14017, 215, 5, 20, "Print"]
}, Open  ]]
}, Closed]],
Cell[462238, 14026, 62, 2, 23, "Text"],
Cell[CellGroupData[{
Cell[462325, 14032, 153, 6, 76, "Section"],
Cell[CellGroupData[{
Cell[462503, 14042, 214, 9, 36, "Subsection"],
Cell[462720, 14053, 766, 22, 87, "Text"],
Cell[463489, 14077, 428, 8, 68, "Text"],
Cell[463920, 14087, 786, 23, 106, "Text"],
Cell[464709, 14112, 377, 10, 49, "Text"],
Cell[465089, 14124, 287, 9, 27, "Input"],
Cell[465379, 14135, 329, 15, 30, "Text"]
}, Open  ]],
Cell[CellGroupData[{
Cell[465745, 14155, 208, 9, 36, "Subsection"],
Cell[465956, 14166, 242, 10, 70, "Text"],
Cell[466201, 14178, 446, 23, 70, "Text"],
Cell[466650, 14203, 394, 20, 70, "Text"],
Cell[467047, 14225, 603, 29, 70, "Text"],
Cell[CellGroupData[{
Cell[467675, 14258, 432, 17, 70, "Text"],
Cell[468110, 14277, 1135, 45, 70, "Text"]
}, Open  ]],
Cell[469260, 14325, 988, 46, 70, "Text"],
Cell[470251, 14373, 1483, 62, 70, "Text"],
Cell[471737, 14437, 498, 21, 70, "Text"]
}, Closed]],
Cell[CellGroupData[{
Cell[472272, 14463, 171, 9, 28, "Subsection"],
Cell[472446, 14474, 501, 19, 70, "Text"],
Cell[472950, 14495, 850, 25, 70, "Text"],
Cell[CellGroupData[{
Cell[473825, 14524, 468, 21, 70, "Text"],
Cell[474296, 14547, 312, 12, 70, "Text"],
Cell[474611, 14561, 216, 11, 70, "Text"],
Cell[474830, 14574, 377, 18, 70, "Text"]
}, Closed]],
Cell[475222, 14595, 483, 15, 70, "Text"]
}, Closed]],
Cell[CellGroupData[{
Cell[475742, 14615, 179, 9, 28, "Subsection"],
Cell[475924, 14626, 844, 33, 68, "Text"],
Cell[CellGroupData[{
Cell[476793, 14663, 365, 12, 27, "Input"],
Cell[477161, 14677, 1641, 56, 33, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[478839, 14738, 409, 14, 27, "Input"],
Cell[479251, 14754, 4677, 157, 119, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[483965, 14916, 474, 16, 27, "Input"],
Cell[484442, 14934, 4975, 162, 71, "Output"]
}, Open  ]],
Cell[489432, 15099, 382, 13, 49, "Text"]
}, Open  ]],
Cell[CellGroupData[{
Cell[489851, 15117, 183, 9, 36, "Subsection"],
Cell[490037, 15128, 719, 22, 70, "Text"],
Cell[490759, 15152, 491, 13, 70, "Text"]
}, Closed]]
}, Closed]],
Cell[491277, 15169, 84, 3, 23, "Text",
 CellTags->"blank 4"],
Cell[CellGroupData[{
Cell[491386, 15176, 149, 3, 76, "Section"],
Cell[491538, 15181, 404, 13, 55, "Text"],
Cell[491945, 15196, 1226, 32, 58, "Input"],
Cell[493174, 15230, 737, 22, 55, "Text"],
Cell[493914, 15254, 90, 1, 33, "Text"],
Cell[494007, 15257, 482, 17, 33, "Text"],
Cell[494492, 15276, 140, 6, 33, "Text"],
Cell[CellGroupData[{
Cell[494657, 15286, 223, 12, 40, "Subsection"],
Cell[494883, 15300, 164, 9, 33, "Text"],
Cell[495050, 15311, 517, 19, 55, "Text"],
Cell[495570, 15332, 240, 10, 34, "Text"],
Cell[495813, 15344, 1583, 57, 99, "Text"],
Cell[497399, 15403, 567, 22, 55, "Text"],
Cell[CellGroupData[{
Cell[497991, 15429, 217, 7, 55, "Text"],
Cell[498211, 15438, 154, 5, 31, "Input"],
Cell[498368, 15445, 615, 18, 31, "Input"],
Cell[498986, 15465, 343, 12, 31, "Input"],
Cell[499332, 15479, 755, 25, 31, "Input"],
Cell[500090, 15506, 158, 5, 31, "Input"],
Cell[500251, 15513, 94, 3, 31, "Input"],
Cell[CellGroupData[{
Cell[500370, 15520, 139, 4, 31, "Input"],
Cell[500512, 15526, 270, 5, 23, "Print"],
Cell[500785, 15533, 2322, 69, 127, "Print"],
Cell[503110, 15604, 2548, 80, 45, "Print"],
Cell[505661, 15686, 2500, 74, 133, "Print"],
Cell[508164, 15762, 256, 5, 23, "Print"],
Cell[508423, 15769, 258, 5, 23, "Print"],
Cell[508684, 15776, 274, 5, 23, "Print"],
Cell[508961, 15783, 274, 5, 23, "Print"],
Cell[509238, 15790, 260, 5, 23, "Print"],
Cell[509501, 15797, 222, 5, 23, "Print"],
Cell[509726, 15804, 112, 3, 38, "Output"],
Cell[509841, 15809, 127, 4, 30, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[510005, 15818, 30, 0, 31, "Input"],
Cell[510038, 15820, 227, 8, 33, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[510302, 15833, 125, 3, 31, "Input"],
Cell[510430, 15838, 1230, 41, 57, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[511697, 15884, 110, 3, 31, "Input"],
Cell[511810, 15889, 1427, 49, 53, "Output"]
}, Open  ]]
}, Open  ]],
Cell[513264, 15942, 493, 19, 55, "Text"],
Cell[513760, 15963, 275, 13, 34, "Text"],
Cell[514038, 15978, 294, 13, 34, "Text"],
Cell[514335, 15993, 285, 13, 34, "Text"],
Cell[514623, 16008, 318, 14, 56, "Text"],
Cell[CellGroupData[{
Cell[514966, 16026, 405, 17, 32, "Subsubsection",
 CellTags->"sec 5"],
Cell[515374, 16045, 341, 14, 33, "Text",
 CellTags->"sec 5"],
Cell[CellGroupData[{
Cell[515740, 16063, 74, 2, 31, "Input",
 CellTags->"sec 5"],
Cell[515817, 16067, 522, 17, 48, "Output"]
}, Open  ]],
Cell[516354, 16087, 168, 5, 33, "Text",
 CellTags->"sec 5"],
Cell[516525, 16094, 296, 10, 31, "Input",
 CellTags->"sec 5"],
Cell[516824, 16106, 315, 11, 33, "Text",
 CellTags->"sec 5"]
}, Open  ]],
Cell[CellGroupData[{
Cell[517176, 16122, 216, 12, 52, "Subsubsection"],
Cell[517395, 16136, 609, 22, 70, "Text"],
Cell[518007, 16160, 1103, 39, 70, "Text"],
Cell[519113, 16201, 1829, 72, 70, "Text"]
}, Closed]],
Cell[CellGroupData[{
Cell[520979, 16278, 210, 7, 52, "Text"],
Cell[521192, 16287, 154, 5, 31, "Input"],
Cell[521349, 16294, 343, 12, 31, "Input"],
Cell[521695, 16308, 1644, 50, 52, "Input"],
Cell[523342, 16360, 376, 15, 33, "Text"],
Cell[523721, 16377, 246, 8, 31, "Input"],
Cell[523970, 16387, 158, 5, 31, "Input"],
Cell[524131, 16394, 481, 18, 45, "Input"],
Cell[CellGroupData[{
Cell[524637, 16416, 197, 5, 31, "Input"],
Cell[524837, 16423, 268, 5, 23, "Print"],
Cell[525108, 16430, 482, 16, 65, "Print"],
Cell[525593, 16448, 472, 13, 23, "Print"],
Cell[526068, 16463, 482, 16, 65, "Print"],
Cell[526553, 16481, 220, 5, 23, "Print"],
Cell[526776, 16488, 258, 5, 23, "Print"],
Cell[527037, 16495, 272, 5, 23, "Print"],
Cell[527312, 16502, 121, 3, 34, "Output"],
Cell[527436, 16507, 258, 5, 23, "Print"],
Cell[527697, 16514, 127, 3, 34, "Output"],
Cell[527827, 16519, 112, 3, 38, "Output"],
Cell[527942, 16524, 127, 4, 30, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[528106, 16533, 30, 0, 31, "Input"],
Cell[528139, 16535, 45, 1, 30, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[528221, 16541, 125, 3, 31, "Input"],
Cell[528349, 16546, 992, 34, 57, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[529378, 16585, 110, 3, 31, "Input"],
Cell[529491, 16590, 1751, 61, 62, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[531279, 16656, 226, 7, 33, "Text"],
Cell[531508, 16665, 617, 20, 38, "Text"],
Cell[532128, 16687, 498, 14, 31, "Input"],
Cell[CellGroupData[{
Cell[532651, 16705, 372, 12, 31, "Input"],
Cell[533026, 16719, 107, 3, 30, "Output"]
}, Open  ]],
Cell[533148, 16725, 631, 24, 33, "Text"],
Cell[CellGroupData[{
Cell[533804, 16753, 270, 7, 31, "Input"],
Cell[534077, 16762, 127, 4, 30, "Output"]
}, Open  ]],
Cell[534219, 16769, 143, 4, 33, "Text"],
Cell[CellGroupData[{
Cell[534387, 16777, 323, 8, 31, "Input"],
Cell[534713, 16787, 126, 4, 30, "Output"]
}, Open  ]],
Cell[534854, 16794, 265, 7, 33, "Text"],
Cell[CellGroupData[{
Cell[535144, 16805, 268, 7, 31, "Input"],
Cell[535415, 16814, 1074, 33, 57, "Output"]
}, Open  ]],
Cell[536504, 16850, 172, 7, 33, "Text"],
Cell[CellGroupData[{
Cell[536701, 16861, 146, 4, 31, "Input"],
Cell[536850, 16867, 704, 24, 57, "Output"]
}, Open  ]],
Cell[537569, 16894, 443, 17, 38, "Text"],
Cell[CellGroupData[{
Cell[538037, 16915, 178, 6, 31, "Input"],
Cell[538218, 16923, 127, 4, 30, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[538382, 16932, 394, 13, 31, "Input"],
Cell[538779, 16947, 127, 4, 30, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[538943, 16956, 376, 12, 31, "Input"],
Cell[539322, 16970, 768, 26, 57, "Output"]
}, Open  ]],
Cell[540105, 16999, 330, 13, 38, "Text"],
Cell[CellGroupData[{
Cell[540460, 17016, 360, 11, 31, "Input"],
Cell[540823, 17029, 897, 30, 57, "Output"]
}, Open  ]],
Cell[541735, 17062, 171, 8, 33, "Text"],
Cell[CellGroupData[{
Cell[541931, 17074, 344, 10, 31, "Input"],
Cell[542278, 17086, 1124, 35, 57, "Output"]
}, Open  ]],
Cell[543417, 17124, 544, 17, 31, "Input"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[544010, 17147, 81, 4, 59, "Subsection"],
Cell[544094, 17153, 924, 37, 70, "Text"]
}, Closed]]
}, Open  ]],
Cell[CellGroupData[{
Cell[545067, 17196, 223, 12, 40, "Subsection"],
Cell[545293, 17210, 765, 26, 60, "Text"],
Cell[546061, 17238, 1532, 53, 103, "Text"],
Cell[547596, 17293, 600, 27, 56, "Text"],
Cell[CellGroupData[{
Cell[548221, 17324, 176, 6, 33, "Text"],
Cell[548400, 17332, 144, 4, 31, "Input"],
Cell[548547, 17338, 638, 20, 31, "Input"],
Cell[549188, 17360, 243, 10, 33, "Text"],
Cell[549434, 17372, 188, 6, 31, "Input"],
Cell[CellGroupData[{
Cell[549647, 17382, 565, 18, 27, "Input"],
Cell[550215, 17402, 558, 18, 27, "Output"]
}, Open  ]],
Cell[550788, 17423, 245, 10, 30, "Text"],
Cell[551036, 17435, 190, 7, 27, "Input"],
Cell[551229, 17444, 195, 7, 30, "Text"],
Cell[551427, 17453, 94, 3, 27, "Input"],
Cell[CellGroupData[{
Cell[551546, 17460, 181, 5, 27, "Input"],
Cell[551730, 17467, 640, 21, 70, "Print"],
Cell[552373, 17490, 755, 24, 23, "Print"],
Cell[553131, 17516, 771, 25, 110, "Print"],
Cell[553905, 17543, 256, 5, 20, "Print"],
Cell[554164, 17550, 141, 3, 31, "Output"],
Cell[554308, 17555, 653, 19, 20, "Print"],
Cell[554964, 17576, 260, 5, 20, "Print"],
Cell[555227, 17583, 276, 5, 20, "Print"],
Cell[555506, 17590, 276, 5, 20, "Print"],
Cell[555785, 17597, 260, 5, 20, "Print"],
Cell[556048, 17604, 256, 5, 20, "Print"],
Cell[556307, 17611, 266, 5, 20, "Print"],
Cell[556576, 17618, 127, 4, 27, "Output"]
}, Open  ]],
Cell[556718, 17625, 92, 3, 27, "Input"],
Cell[556813, 17630, 28, 0, 43, "Input"],
Cell[556844, 17632, 166, 5, 30, "Text"],
Cell[CellGroupData[{
Cell[557035, 17641, 1580, 50, 58, "Input"],
Cell[558618, 17693, 1174, 36, 107, "Print"],
Cell[559795, 17731, 1359, 43, 45, "Print"],
Cell[561157, 17776, 1319, 40, 122, "Print"],
Cell[562479, 17818, 256, 5, 20, "Print"],
Cell[562738, 17825, 144, 3, 31, "Output"],
Cell[562885, 17830, 551, 19, 50, "Print"],
Cell[563439, 17851, 260, 5, 20, "Print"],
Cell[563702, 17858, 274, 5, 20, "Print"],
Cell[563979, 17865, 274, 5, 20, "Print"],
Cell[564256, 17872, 260, 5, 20, "Print"],
Cell[564519, 17879, 222, 5, 20, "Print"],
Cell[564744, 17886, 112, 3, 35, "Output"],
Cell[564859, 17891, 128, 4, 27, "Output"],
Cell[CellGroupData[{
Cell[565012, 17899, 122, 3, 27, "Input"],
Cell[565137, 17904, 127, 4, 27, "Output"]
}, Open  ]]
}, Open  ]],
Cell[565291, 17912, 92, 3, 31, "Input"],
Cell[565386, 17917, 28, 0, 52, "Input"],
Cell[CellGroupData[{
Cell[565439, 17921, 1816, 56, 52, "Input"],
Cell[567258, 17979, 1257, 38, 113, "Print"],
Cell[568518, 18019, 1363, 42, 36, "Print"],
Cell[569884, 18063, 1380, 41, 113, "Print"],
Cell[571267, 18106, 256, 5, 23, "Print"],
Cell[571526, 18113, 258, 5, 23, "Print"],
Cell[571787, 18120, 276, 5, 23, "Print"],
Cell[572066, 18127, 276, 5, 23, "Print"],
Cell[572345, 18134, 260, 5, 23, "Print"],
Cell[572608, 18141, 222, 5, 23, "Print"],
Cell[572833, 18148, 112, 3, 38, "Output"],
Cell[572948, 18153, 128, 4, 30, "Output"],
Cell[CellGroupData[{
Cell[573101, 18161, 92, 2, 31, "Input"],
Cell[573196, 18165, 31, 0, 30, "Output"]
}, Open  ]]
}, Open  ]],
Cell[573254, 18169, 253, 8, 31, "Input"]
}, Open  ]],
Cell[573522, 18180, 66, 1, 33, "Text"]
}, Open  ]]
}, Closed]],
Cell[573615, 18185, 62, 2, 23, "Text"],
Cell[CellGroupData[{
Cell[573702, 18191, 554, 18, 94, "Section"],
Cell[574259, 18211, 1703, 63, 109, "Text"],
Cell[575965, 18276, 240, 10, 30, "Text"],
Cell[CellGroupData[{
Cell[576230, 18290, 350, 13, 49, "Text"],
Cell[CellGroupData[{
Cell[576605, 18307, 305, 10, 27, "Input"],
Cell[576913, 18319, 499, 17, 47, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[577449, 18341, 310, 10, 27, "Input"],
Cell[577762, 18353, 357, 12, 46, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[578156, 18370, 344, 11, 27, "Input"],
Cell[578503, 18383, 292, 10, 46, "Output"]
}, Open  ]],
Cell[578810, 18396, 554, 20, 68, "Text"],
Cell[CellGroupData[{
Cell[579389, 18420, 344, 11, 27, "Input"],
Cell[579736, 18433, 499, 17, 47, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[580284, 18456, 633, 25, 68, "Text"],
Cell[CellGroupData[{
Cell[580942, 18485, 246, 8, 27, "Input"],
Cell[581191, 18495, 773, 24, 46, "Output"]
}, Open  ]],
Cell[581979, 18522, 572, 20, 68, "Text"],
Cell[CellGroupData[{
Cell[582576, 18546, 285, 11, 30, "Text"],
Cell[582864, 18559, 210, 6, 27, "Input"],
Cell[583077, 18567, 1187, 40, 43, "Input"],
Cell[CellGroupData[{
Cell[584289, 18611, 54, 1, 27, "Input"],
Cell[584346, 18614, 4129, 128, 98, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[588512, 18747, 800, 27, 30, "Input"],
Cell[589315, 18776, 6485, 182, 135, "Print"],
Cell[595803, 18960, 4794, 124, 129, "Print"],
Cell[600600, 19086, 6779, 188, 112, "Print"],
Cell[607382, 19276, 254, 5, 20, "Print"],
Cell[607639, 19283, 260, 5, 20, "Print"],
Cell[607902, 19290, 274, 5, 20, "Print"],
Cell[608179, 19297, 274, 5, 20, "Print"],
Cell[608456, 19304, 260, 5, 20, "Print"],
Cell[608719, 19311, 258, 5, 20, "Print"],
Cell[608980, 19318, 266, 5, 20, "Print"]
}, Open  ]],
Cell[CellGroupData[{
Cell[609283, 19328, 29, 0, 27, "Input"],
Cell[609315, 19330, 5856, 185, 120, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[615220, 19521, 644, 26, 68, "Text"],
Cell[615867, 19549, 234, 7, 27, "Input"],
Cell[616104, 19558, 224, 12, 30, "Text"],
Cell[CellGroupData[{
Cell[616353, 19574, 246, 8, 27, "Input"],
Cell[616602, 19584, 327, 10, 30, "Output"]
}, Open  ]],
Cell[616944, 19597, 143, 6, 30, "Text"],
Cell[CellGroupData[{
Cell[617112, 19607, 54, 1, 27, "Input"],
Cell[617169, 19610, 135, 4, 30, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[617341, 19619, 58, 1, 27, "Input"],
Cell[617402, 19622, 135, 4, 30, "Output"]
}, Open  ]]
}, Open  ]],
Cell[617564, 19630, 458, 16, 49, "Text"],
Cell[CellGroupData[{
Cell[618047, 19650, 163, 5, 30, "Text"],
Cell[618213, 19657, 220, 7, 27, "Input"],
Cell[618436, 19666, 234, 7, 27, "Input"],
Cell[618673, 19675, 801, 24, 27, "Input"],
Cell[619477, 19701, 248, 8, 27, "Input"],
Cell[619728, 19711, 258, 8, 27, "Input"],
Cell[CellGroupData[{
Cell[620011, 19723, 447, 15, 27, "Input"],
Cell[620461, 19740, 268, 5, 20, "Print"],
Cell[620732, 19747, 482, 16, 70, "Print"],
Cell[621217, 19765, 897, 26, 39, "Print"],
Cell[622117, 19793, 482, 16, 70, "Print"],
Cell[622602, 19811, 256, 5, 20, "Print"],
Cell[622861, 19818, 228, 5, 20, "Print"],
Cell[623092, 19825, 275, 5, 20, "Print"],
Cell[623370, 19832, 276, 5, 20, "Print"],
Cell[623649, 19839, 262, 5, 20, "Print"],
Cell[623914, 19846, 258, 5, 20, "Print"],
Cell[624175, 19853, 230, 5, 20, "Print"]
}, Open  ]],
Cell[CellGroupData[{
Cell[624442, 19863, 29, 0, 27, "Input"],
Cell[624474, 19865, 4789, 154, 83, "Output"]
}, Open  ]],
Cell[629278, 20022, 25, 3, 41, "Text"],
Cell[629306, 20027, 313, 10, 27, "Input"],
Cell[629622, 20039, 97, 3, 27, "Input"],
Cell[629722, 20044, 351, 15, 30, "Text"],
Cell[CellGroupData[{
Cell[630098, 20063, 447, 15, 27, "Input"],
Cell[630548, 20080, 268, 5, 20, "Print"],
Cell[630819, 20087, 482, 16, 70, "Print"],
Cell[631304, 20105, 897, 26, 39, "Print"],
Cell[632204, 20133, 482, 16, 70, "Print"],
Cell[632689, 20151, 256, 5, 20, "Print"],
Cell[632948, 20158, 258, 5, 20, "Print"],
Cell[633209, 20165, 276, 5, 20, "Print"],
Cell[633488, 20172, 276, 5, 20, "Print"],
Cell[633767, 20179, 260, 5, 20, "Print"],
Cell[634030, 20186, 256, 5, 20, "Print"],
Cell[634289, 20193, 266, 5, 20, "Print"]
}, Open  ]],
Cell[CellGroupData[{
Cell[634592, 20203, 29, 0, 27, "Input"],
Cell[634624, 20205, 6579, 207, 155, "Output"]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[641264, 20419, 902, 28, 106, "Text"],
Cell[CellGroupData[{
Cell[642191, 20451, 167, 5, 30, "Text"],
Cell[642361, 20458, 313, 10, 27, "Input"],
Cell[642677, 20470, 97, 3, 27, "Input"],
Cell[CellGroupData[{
Cell[642799, 20477, 1243, 39, 80, "Input"],
Cell[644045, 20518, 2108, 73, 118, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[646190, 20596, 736, 20, 27, "Input"],
Cell[646929, 20618, 2540, 87, 119, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[649506, 20710, 204, 6, 27, "Input"],
Cell[649713, 20718, 4959, 168, 217, "Output"]
}, Open  ]],
Cell[654687, 20889, 586, 26, 49, "Text"],
Cell[655276, 20917, 83, 2, 27, "Input"],
Cell[655362, 20921, 186, 6, 27, "Input"],
Cell[CellGroupData[{
Cell[655573, 20931, 63, 1, 27, "Input"],
Cell[655639, 20934, 1196, 42, 59, "Output"]
}, Open  ]],
Cell[656850, 20979, 142, 9, 30, "Text"],
Cell[656995, 20990, 206, 10, 30, "Text"],
Cell[CellGroupData[{
Cell[657226, 21004, 655, 19, 27, "Input"],
Cell[657884, 21025, 457, 15, 70, "Print"],
Cell[658344, 21042, 414, 11, 23, "Print"],
Cell[658761, 21055, 457, 15, 70, "Print"],
Cell[659221, 21072, 256, 5, 20, "Print"],
Cell[659480, 21079, 258, 5, 20, "Print"],
Cell[659741, 21086, 273, 5, 20, "Print"],
Cell[660017, 21093, 276, 5, 20, "Print"],
Cell[660296, 21100, 260, 5, 20, "Print"],
Cell[660559, 21107, 256, 5, 20, "Print"],
Cell[660818, 21114, 266, 5, 20, "Print"],
Cell[661087, 21121, 162, 4, 31, "Output"],
Cell[661252, 21127, 127, 4, 27, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[661416, 21136, 58, 1, 27, "Input"],
Cell[661477, 21139, 5961, 188, 200, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[667475, 21332, 247, 8, 27, "Input"],
Cell[667725, 21342, 992, 34, 56, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[668754, 21381, 159, 4, 27, "Input"],
Cell[668916, 21387, 1625, 51, 57, "Output"]
}, Open  ]],
Cell[670556, 21441, 28, 0, 43, "Input"],
Cell[CellGroupData[{
Cell[670609, 21445, 210, 10, 30, "Text"],
Cell[670822, 21457, 313, 10, 27, "Input"],
Cell[671138, 21469, 97, 3, 27, "Input"],
Cell[CellGroupData[{
Cell[671260, 21476, 232, 7, 27, "Input"],
Cell[671495, 21485, 11694, 365, 365, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[683226, 21855, 523, 16, 27, "Input"],
Cell[683752, 21873, 4759, 149, 156, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[688548, 22027, 655, 19, 27, "Input"],
Cell[689206, 22048, 457, 15, 70, "Print"],
Cell[689666, 22065, 414, 11, 23, "Print"],
Cell[690083, 22078, 457, 15, 70, "Print"],
Cell[690543, 22095, 256, 5, 20, "Print"],
Cell[690802, 22102, 256, 5, 20, "Print"],
Cell[691061, 22109, 274, 5, 20, "Print"],
Cell[691338, 22116, 244, 5, 20, "Print"],
Cell[691585, 22123, 260, 5, 20, "Print"],
Cell[691848, 22130, 256, 5, 20, "Print"],
Cell[692107, 22137, 266, 5, 20, "Print"],
Cell[692376, 22144, 162, 4, 31, "Output"],
Cell[692541, 22150, 127, 4, 27, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[692717, 22160, 58, 1, 27, "Input"],
Cell[692778, 22163, 3185, 106, 82, "Output"]
}, Open  ]],
Cell[695978, 22272, 356, 18, 39, "Text"],
Cell[CellGroupData[{
Cell[696359, 22294, 58, 1, 27, "Input"],
Cell[696420, 22297, 31, 0, 27, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[696488, 22302, 159, 4, 27, "Input"],
Cell[696650, 22308, 923, 32, 46, "Output"]
}, Open  ]],
Cell[697588, 22343, 567, 24, 59, "Text"]
}, Open  ]],
Cell[698170, 22370, 393, 18, 49, "Text"]
}, Open  ]]
}, Closed]]
}
]
*)

(* End of internal cache information *)

